Bilinear secants and birational geometry of blowups of $\mathbb P^n \times \mathbb P^{n+1}$

We introduce bilinear secant varieties and joins of subvarieties of products of projective spaces, as a generalisation of the classical secant varieties and joins of projective varieties. We show that the bilinear secant varieties of certain rational normal curves of $\mathbb P^n \times \mathbb P^{n+1}$ play a central role in the study of the birational geometry of $X^{n,n+1}_s$, its blowup in $s$ points in general position. We show that $X^{n,n+1}_s$ is log Fano, and we compute its effective and movable cones, for $s\le n+2$ and $n\ge 1$ and for $s\le n+3$ and $n\le 2$, and we compute the effective and movable cones of $X^{3,4}_6$.

==> anc/X234-Mov.in <==
amb_space 6

constraints 25

    0 0 0 0 0 1 >= 0
    0 0 0 0 1 0 >= 0
    0 0 0 1 0 0 >= 0
    0 0 1 0 0 0 >= 0
    0 1 0 0 0 0 >= 0
    1 0 0 0 0 0 >= 0
    1 1 -1 0 0 0 >= 0
    1 1 0 -1 0 0 >= 0
    1 1 0 0 -1 0 >= 0
    1 1 0 0 0 -1 >= 0
    1 2 -1 -1 0 0 >= 0
    1 2 -1 0 -1 0 >= 0
    1 2 -1 0 0 -1 >= 0
    1 2 0 -1 -1 0 >= 0
    1 2 0 -1 0 -1 >= 0
    1 2 0 0 -1 -1 >= 0
    2 2 -1 -1 -1 0 >= 0
    2 2 -1 -1 0 -1 >= 0
    2 2 -1 0 -1 -1 >= 0
    2 2 0 -1 -1 -1 >= 0
    2 3 -1 -1 -1 -1 >= 0
    2 3 -1 -1 -1 0 >= 0
    2 3 -1 -1 0 -1 >= 0
    2 3 -1 0 -1 -1 >= 0
    2 3 0 -1 -1 -1 >= 0

/* Inequalities I_0, I_1, I_2 from Theorem 5.1 and II_0, II_1, II_2 from Theorem 5.2, with n=2
*/

==> anc/X234-Mov.out <==
52 Hilbert basis elements
51 extreme rays
21 support hyperplanes

embedding dimension = 6
rank = 6 (maximal)
external index = 1

size of partial triangulation   = 14
resulting sum of |det|s = 28

No implicit grading found

rank of class group = 15
class group is free

***********************************************************************

52 Hilbert basis elements:
 0 1 0 0 0 0
 0 1 0 0 0 1
 0 1 0 0 1 0
 0 1 0 0 1 1
 0 1 0 1 0 0
 0 1 0 1 0 1
 0 1 0 1 1 0
 0 1 1 0 0 0
 0 1 1 0 0 1
 0 1 1 0 1 0
 0 1 1 1 0 0
 0 2 1 1 1 2
 0 2 1 1 2 1
 0 2 1 2 1 1
 0 2 2 1 1 1
 0 3 2 2 2 2
 1 0 0 0 0 0
 1 0 0 0 0 1
 1 0 0 0 1 0
 1 0 0 1 0 0
 1 0 1 0 0 0
 1 1 0 1 1 2
 1 1 0 1 2 1
 1 1 0 2 1 1
 1 1 1 0 1 2
 1 1 1 0 2 1
 1 1 1 1 0 2
 1 1 1 1 1 1
 1 1 1 1 1 2
 1 1 1 1 2 0
 1 1 1 1 2 1
 1 1 1 2 0 1
 1 1 1 2 1 0
 1 1 1 2 1 1
 1 1 2 0 1 1
 1 1 2 1 0 1
 1 1 2 1 1 0
 1 1 2 1 1 1
 1 2 2 2 2 2
 2 0 0 1 1 1
 2 0 1 0 1 1
 2 0 1 1 0 1
 2 0 1 1 1 0
 2 0 1 1 1 1
 2 1 0 2 2 2
 2 1 1 2 2 2
 2 1 2 0 2 2
 2 1 2 1 2 2
 2 1 2 2 0 2
 2 1 2 2 1 2
 2 1 2 2 2 0
 2 1 2 2 2 1

51 extreme rays:
 0 1 0 0 0 0
 0 1 0 0 0 1
 0 1 0 0 1 0
 0 1 0 0 1 1
 0 1 0 1 0 0
 0 1 0 1 0 1
 0 1 0 1 1 0
 0 1 1 0 0 0
 0 1 1 0 0 1
 0 1 1 0 1 0
 0 1 1 1 0 0
 0 2 1 1 1 2
 0 2 1 1 2 1
 0 2 1 2 1 1
 0 2 2 1 1 1
 0 3 2 2 2 2
 1 0 0 0 0 0
 1 0 0 0 0 1
 1 0 0 0 1 0
 1 0 0 1 0 0
 1 0 1 0 0 0
 1 1 0 1 1 2
 1 1 0 1 2 1
 1 1 0 2 1 1
 1 1 1 0 1 2
 1 1 1 0 2 1
 1 1 1 1 0 2
 1 1 1 1 1 2
 1 1 1 1 2 0
 1 1 1 1 2 1
 1 1 1 2 0 1
 1 1 1 2 1 0
 1 1 1 2 1 1
 1 1 2 0 1 1
 1 1 2 1 0 1
 1 1 2 1 1 0
 1 1 2 1 1 1
 1 2 2 2 2 2
 2 0 0 1 1 1
 2 0 1 0 1 1
 2 0 1 1 0 1
 2 0 1 1 1 0
 2 0 1 1 1 1
 2 1 0 2 2 2
 2 1 1 2 2 2
 2 1 2 0 2 2
 2 1 2 1 2 2
 2 1 2 2 0 2
 2 1 2 2 1 2
 2 1 2 2 2 0
 2 1 2 2 2 1

21 support hyperplanes:
 0 0  0  0  0  1
 0 0  0  0  1  0
 0 0  0  1  0  0
 0 0  1  0  0  0
 0 1  0  0  0  0
 1 0  0  0  0  0
 1 1 -1  0  0  0
 1 1  0 -1  0  0
 1 1  0  0 -1  0
 1 1  0  0  0 -1
 1 2 -1 -1  0  0
 1 2 -1  0 -1  0
 1 2 -1  0  0 -1
 1 2  0 -1 -1  0
 1 2  0 -1  0 -1
 1 2  0  0 -1 -1
 2 2 -1 -1 -1  0
 2 2 -1 -1  0 -1
 2 2 -1  0 -1 -1
 2 2  0 -1 -1 -1
 2 3 -1 -1 -1 -1



==> anc/X235-eff-gens.in <==
amb_space 7
cone 224

0 0 0 0 0 0 -1
0 0 0 0 0 -1 0
0 0 0 0 -1 0 0
0 0 0 -1 0 0 0
0 0 -1 0 0 0 0

1 0 1 1 0 0 0
1 0 1 0 1 0 0
1 0 1 0 0 1 0
1 0 1 0 0 0 1
1 0 0 1 1 0 0
1 0 0 1 0 1 0
1 0 0 1 0 0 1
1 0 0 0 1 1 0
1 0 0 0 1 0 1
1 0 0 0 0 1 1 
0 1 1 1 1 0 0
0 1 1 1 0 1 0
0 1 1 1 0 0 1
0 1 1 0 1 1 0
0 1 1 0 1 0 1
0 1 1 0 0 1 1
0 1 0 1 1 1 0
0 1 0 1 1 0 1
0 1 0 1 0 1 1
0 1 0 0 1 1 1

1 2 2 2 2 2 2
2 0 1 1 1 1 1

0 1 0 0 0 0 0
 0 1 0 0 0 0 1
 0 1 0 0 0 1 0
 0 1 0 0 0 1 1
 0 1 0 0 1 0 0
 0 1 0 0 1 0 1
 0 1 0 0 1 1 0
 0 1 0 1 0 0 0
 0 1 0 1 0 0 1
 0 1 0 1 0 1 0
 0 1 0 1 1 0 0
 0 1 1 0 0 0 0
 0 1 1 0 0 0 1
 0 1 1 0 0 1 0
 0 1 1 0 1 0 0
 0 1 1 1 0 0 0
 0 2 0 1 1 1 2
 0 2 0 1 1 2 1
 0 2 0 1 2 1 1
 0 2 0 2 1 1 1
 0 2 1 0 1 1 2
 0 2 1 0 1 2 1
 0 2 1 0 2 1 1
 0 2 1 1 0 1 2
 0 2 1 1 0 2 1
 0 2 1 1 1 0 2
 0 2 1 1 1 1 2
 0 2 1 1 1 2 0
 0 2 1 1 1 2 1
 0 2 1 1 2 0 1
 0 2 1 1 2 1 0
 0 2 1 1 2 1 1
 0 2 1 2 0 1 1
 0 2 1 2 1 0 1
 0 2 1 2 1 1 0
 0 2 1 2 1 1 1
 0 2 2 0 1 1 1
 0 2 2 1 0 1 1
 0 2 2 1 1 0 1
 0 2 2 1 1 1 0
 0 2 2 1 1 1 1
 0 3 0 2 2 2 2
 0 3 1 2 2 2 2
 0 3 2 0 2 2 2
 0 3 2 1 2 2 2
 0 3 2 2 0 2 2
 0 3 2 2 1 2 2
 0 3 2 2 2 0 2
 0 3 2 2 2 1 2
 0 3 2 2 2 2 0
 0 3 2 2 2 2 1
 1 0 0 0 0 0 0
 1 0 0 0 0 0 1
 1 0 0 0 0 1 0
 1 0 0 0 1 0 0
 1 0 0 1 0 0 0
 1 0 1 0 0 0 0
 1 1 0 0 1 1 2
 1 1 0 0 1 2 1
 1 1 0 0 2 1 1
 1 1 0 1 0 1 2
 1 1 0 1 0 2 1
 1 1 0 1 1 0 2
 1 1 0 1 1 1 2
 1 1 0 1 1 2 0
 1 1 0 1 1 2 1
 1 1 0 1 2 0 1
 1 1 0 1 2 1 0
 1 1 0 1 2 1 1
 1 1 0 2 0 1 1
 1 1 0 2 1 0 1
 1 1 0 2 1 1 0
 1 1 0 2 1 1 1
 1 1 1 0 0 1 2
 1 1 1 0 0 2 1
 1 1 1 0 1 0 2
 1 1 1 0 1 1 2
 1 1 1 0 1 2 0
 1 1 1 0 1 2 1
 1 1 1 0 2 0 1
 1 1 1 0 2 1 0
 1 1 1 0 2 1 1
 1 1 1 1 0 0 2
 1 1 1 1 0 1 2
 1 1 1 1 0 2 0
 1 1 1 1 0 2 1
 1 1 1 1 1 0 2
 1 1 1 1 1 1 2
 1 1 1 1 1 2 0
 1 1 1 1 1 2 1
 1 1 1 1 2 0 0
 1 1 1 1 2 0 1
 1 1 1 1 2 1 0
 1 1 1 1 2 1 1
 1 1 1 2 0 0 1
 1 1 1 2 0 1 0
 1 1 1 2 0 1 1
 1 1 1 2 1 0 0
 1 1 1 2 1 0 1
 1 1 1 2 1 1 0
 1 1 1 2 1 1 1
 1 1 2 0 0 1 1
 1 1 2 0 1 0 1
 1 1 2 0 1 1 0
 1 1 2 0 1 1 1
 1 1 2 1 0 0 1
 1 1 2 1 0 1 0
 1 1 2 1 0 1 1
 1 1 2 1 1 0 0
 1 1 2 1 1 0 1
 1 1 2 1 1 1 0
 1 1 2 1 1 1 1
 1 2 0 2 2 2 2
 1 2 1 2 2 2 2
 1 2 2 0 2 2 2
 1 2 2 1 2 2 2
 1 2 2 2 0 2 2
 1 2 2 2 1 2 2
 1 2 2 2 2 0 2
 1 2 2 2 2 1 2
 1 2 2 2 2 2 0
 1 2 2 2 2 2 1
 2 0 0 0 1 1 1
 2 0 0 1 0 1 1
 2 0 0 1 1 0 1
 2 0 0 1 1 1 0
 2 0 0 1 1 1 1
 2 0 1 0 0 1 1
 2 0 1 0 1 0 1
 2 0 1 0 1 1 0
 2 0 1 0 1 1 1
 2 0 1 1 0 0 1
 2 0 1 1 0 1 0
 2 0 1 1 0 1 1
 2 0 1 1 1 0 0
 2 0 1 1 1 0 1
 2 0 1 1 1 1 0
 2 1 0 0 2 2 2
 2 1 0 1 2 2 2
 2 1 0 2 0 2 2
 2 1 0 2 1 2 2
 2 1 0 2 2 0 2
 2 1 0 2 2 1 2
 2 1 0 2 2 2 0
 2 1 0 2 2 2 1
 2 1 1 0 2 2 2
 2 1 1 1 2 2 2
 2 1 1 2 0 2 2
 2 1 1 2 1 2 2
 2 1 1 2 2 0 2
 2 1 1 2 2 1 2
 2 1 1 2 2 2 0
 2 1 1 2 2 2 1
 2 1 2 0 0 2 2
 2 1 2 0 1 2 2
 2 1 2 0 2 0 2
 2 1 2 0 2 1 2
 2 1 2 0 2 2 0
 2 1 2 0 2 2 1
 2 1 2 1 0 2 2
 2 1 2 1 1 2 2
 2 1 2 1 2 0 2
 2 1 2 1 2 1 2
 2 1 2 1 2 2 0
 2 1 2 1 2 2 1
 2 1 2 2 0 0 2
 2 1 2 2 0 1 2
 2 1 2 2 0 2 0
 2 1 2 2 0 2 1
 2 1 2 2 1 0 2
 2 1 2 2 1 1 2
 2 1 2 2 1 2 0
 2 1 2 2 1 2 1
 2 1 2 2 2 0 0
 2 1 2 2 2 0 1
 2 1 2 2 2 1 0
 2 1 2 2 2 1 1
 3 0 1 1 1 1 2
 3 0 1 1 1 2 1
 3 0 1 1 2 1 1
 3 0 1 2 1 1 1
 3 0 2 1 1 1 1
 3 1 2 2 2 2 3
 3 1 2 2 2 3 2
 3 1 2 2 3 2 2
 3 1 2 3 2 2 2
 3 1 3 2 2 2 2
 4 1 2 2 3 3 3
 4 1 2 3 2 3 3
 4 1 2 3 3 2 3
 4 1 2 3 3 3 2
 4 1 3 2 2 3 3
 4 1 3 2 3 2 3
 4 1 3 2 3 3 2
 4 1 3 3 2 2 3
 4 1 3 3 2 3 2
 4 1 3 3 3 2 2

/* Note: coefficients of E_i appear with signs reversed since Normaliz uses the dual basis to the classes l_i, namely the classes -E_i
*/

==> anc/X235-eff-gens.out <==
32 Hilbert basis elements
32 lattice points in polytope (Hilbert basis elements of degree 1)
32 extreme rays
43 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of triangulation   = 360
resulting sum of |det|s = 360

grading:
3 4 -1 -1 -1 -1 -1 

degrees of extreme rays:
1: 32  

Hilbert basis elements are of degree 1

multiplicity = 360

Hilbert series:
1 25 131 167 35 1 
denominator with 7 factors:
1: 7  

degree of Hilbert Series as rational function = -2

Hilbert polynomial:
120 538 975 1055 765 327 60 
with common denominator = 120

rank of class group = 36
class group is free

***********************************************************************

32 lattice points in polytope (Hilbert basis elements of degree 1):
 0 0 -1  0  0  0  0
 0 0  0 -1  0  0  0
 0 0  0  0 -1  0  0
 0 0  0  0  0 -1  0
 0 0  0  0  0  0 -1
 0 1  0  0  1  1  1
 0 1  0  1  0  1  1
 0 1  0  1  1  0  1
 0 1  0  1  1  1  0
 0 1  1  0  0  1  1
 0 1  1  0  1  0  1
 0 1  1  0  1  1  0
 0 1  1  1  0  0  1
 0 1  1  1  0  1  0
 0 1  1  1  1  0  0
 1 0  0  0  0  1  1
 1 0  0  0  1  0  1
 1 0  0  0  1  1  0
 1 0  0  1  0  0  1
 1 0  0  1  0  1  0
 1 0  0  1  1  0  0
 1 0  1  0  0  0  1
 1 0  1  0  0  1  0
 1 0  1  0  1  0  0
 1 0  1  1  0  0  0
 1 1  1  1  1  1  2
 1 1  1  1  1  2  1
 1 1  1  1  2  1  1
 1 1  1  2  1  1  1
 1 1  2  1  1  1  1
 1 2  2  2  2  2  2
 2 0  1  1  1  1  1

0 further Hilbert basis elements of higher degree:

32 extreme rays:
 0 0 -1  0  0  0  0
 0 0  0 -1  0  0  0
 0 0  0  0 -1  0  0
 0 0  0  0  0 -1  0
 0 0  0  0  0  0 -1
 0 1  0  0  1  1  1
 0 1  0  1  0  1  1
 0 1  0  1  1  0  1
 0 1  0  1  1  1  0
 0 1  1  0  0  1  1
 0 1  1  0  1  0  1
 0 1  1  0  1  1  0
 0 1  1  1  0  0  1
 0 1  1  1  0  1  0
 0 1  1  1  1  0  0
 1 0  0  0  0  1  1
 1 0  0  0  1  0  1
 1 0  0  0  1  1  0
 1 0  0  1  0  0  1
 1 0  0  1  0  1  0
 1 0  0  1  1  0  0
 1 0  1  0  0  0  1
 1 0  1  0  0  1  0
 1 0  1  0  1  0  0
 1 0  1  1  0  0  0
 1 1  1  1  1  1  2
 1 1  1  1  1  2  1
 1 1  1  1  2  1  1
 1 1  1  2  1  1  1
 1 1  2  1  1  1  1
 1 2  2  2  2  2  2
 2 0  1  1  1  1  1

43 support hyperplanes:
 0 1  0  0  0  0  0
 1 0  0  0  0  0  0
 1 1 -1  0  0  0  0
 1 1  0 -1  0  0  0
 1 1  0  0 -1  0  0
 1 1  0  0  0 -1  0
 1 1  0  0  0  0 -1
 2 3 -1 -1 -1 -1  0
 2 3 -1 -1 -1  0 -1
 2 3 -1 -1 -1  0  0
 2 3 -1 -1  0 -1 -1
 2 3 -1 -1  0 -1  0
 2 3 -1 -1  0  0 -1
 2 3 -1  0 -1 -1 -1
 2 3 -1  0 -1 -1  0
 2 3 -1  0 -1  0 -1
 2 3 -1  0  0 -1 -1
 2 3  0 -1 -1 -1 -1
 2 3  0 -1 -1 -1  0
 2 3  0 -1 -1  0 -1
 2 3  0 -1  0 -1 -1
 2 3  0  0 -1 -1 -1
 3 5 -2 -1 -1 -1 -1
 3 5 -1 -2 -1 -1 -1
 3 5 -1 -1 -2 -1 -1
 3 5 -1 -1 -1 -2 -1
 3 5 -1 -1 -1 -1 -2
 4 3 -1 -1 -1 -1 -1
 4 4 -2 -1 -1 -1 -1
 4 4 -1 -2 -1 -1 -1
 4 4 -1 -1 -2 -1 -1
 4 4 -1 -1 -1 -2 -1
 4 4 -1 -1 -1 -1 -2
 4 5 -2 -2 -1 -1 -1
 4 5 -2 -1 -2 -1 -1
 4 5 -2 -1 -1 -2 -1
 4 5 -2 -1 -1 -1 -2
 4 5 -1 -2 -2 -1 -1
 4 5 -1 -2 -1 -2 -1
 4 5 -1 -2 -1 -1 -2
 4 5 -1 -1 -2 -2 -1
 4 5 -1 -1 -2 -1 -2
 4 5 -1 -1 -1 -2 -2



==> anc/X235-eff-ineqs.in <==
amb_space 7
constraints 60

    1 0 0 0 0 0 0 >= 0
    0 1 0 0 0 0 0 >= 0
    1 1 -1 0 0 0 0 >= 0
    1 1 0 -1 0 0 0 >= 0
    1 1 0 0 -1 0 0 >= 0
    1 1 0 0 0 -1 0 >= 0
    1 1 0 0 0 0 -1 >= 0
    2 3 -1 -1 -1 -1 0 >= 0
    2 3 -1 -1 -1 0 -1 >= 0
    2 3 -1 -1 -1 0 0 >= 0
    2 3 -1 -1 0 -1 -1 >= 0
    2 3 -1 -1 0 -1 0 >= 0
    2 3 -1 -1 0 0 -1 >= 0
    2 3 -1 0 -1 -1 -1 >= 0
    2 3 -1 0 -1 -1 0 >= 0
    2 3 -1 0 -1 0 -1 >= 0
    2 3 -1 0 0 -1 -1 >= 0
    2 3 0 -1 -1 -1 -1 >= 0
    2 3 0 -1 -1 -1 0 >= 0
    2 3 0 -1 -1 0 -1 >= 0
    2 3 0 -1 0 -1 -1 >= 0
    2 3 0 0 -1 -1 -1 >= 0

    0 0 0 0 0 0 1 >= 0
    0 0 0 0 0 1 0 >= 0
    0 0 0 0 1 0 0 >= 0
    0 0 0 1 0 0 0 >= 0
    0 0 1 0 0 0 0 >= 0
    
    1 2 -1 -1 0 0 0 >= 0
    1 2 -1 0 -1 0 0 >= 0
    1 2 -1 0 0 -1 0 >= 0
    1 2 -1 0 0 0 -1 >= 0
    1 2 0 -1 -1 0 0 >= 0
    1 2 0 -1 0 -1 0 >= 0
    1 2 0 -1 0 0 -1 >= 0
    1 2 0 0 -1 -1 0 >= 0
    1 2 0 0 -1 0 -1 >= 0
    1 2 0 0 0 -1 -1 >= 0
    
    2 2 -1 -1 -1 0 0 >= 0
    2 2 -1 -1 0 -1 0 >= 0
    2 2 -1 -1 0 0 -1 >= 0
    2 2 -1 0 -1 -1 0 >= 0
    2 2 -1 0 -1 0 -1 >= 0
    2 2 -1 0 0 -1 -1 >= 0
    2 2 0 -1 -1 -1 0 >= 0
    2 2 0 -1 -1 0 -1 >= 0
    2 2 0 -1 0 -1 -1 >= 0
    2 2 0 0 -1 -1 -1 >= 0

    2 5 -1 -1 -1 -1 -1 >= 0

    3 3 -1 -1 -1 -1 -1 >= 0
    5 7 -2 -2 -2 -2 -2 >= 0

    4 5 -2 -2 -1 -1 -1 >= 0
    4 5 -2 -1 -2 -1 -1 >= 0
    4 5 -2 -1 -1 -2 -1 >= 0
    4 5 -2 -1 -1 -1 -2 >= 0
    4 5 -1 -2 -2 -1 -1 >= 0
    4 5 -1 -2 -1 -2 -1 >= 0
    4 5 -1 -2 -1 -1 -2 >= 0
    4 5 -1 -1 -2 -2 -1 >= 0
    4 5 -1 -1 -2 -1 -2 >= 0
    4 5 -1 -1 -1 -2 -2 >= 0
     
/* L4--L25: inequalities pulled back from X234: see Theorem 5.1
   L27--31: BLI for E_i: see Lemma 4.2
   
   L33--L42: BLI for pullback of a line in P^2: see Proposition 6.1 (a)
   L44--L53: BLI for pullback of a plane in P^3: see Proposition 6.1 (b)
   L55: BLI for pullback of a conic through 5 points in P^2: see Proposition 6.1 (c)
   L57-58: BLI for BS_2(C): see Proposition 6.1 (d) and (e) 
   L60-end: covering curves coming from BJ(C,p1,p2): see Proposition 6.2
*/ 

==> anc/X235-eff-ineqs.out <==
204 Hilbert basis elements
197 extreme rays
40 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1

size of partial triangulation   = 252
resulting sum of |det|s = 522

No implicit grading found

rank of class group = 33
class group is free

***********************************************************************

204 Hilbert basis elements:
 0 1 0 0 0 0 0
 0 1 0 0 0 0 1
 0 1 0 0 0 1 0
 0 1 0 0 0 1 1
 0 1 0 0 1 0 0
 0 1 0 0 1 0 1
 0 1 0 0 1 1 0
 0 1 0 1 0 0 0
 0 1 0 1 0 0 1
 0 1 0 1 0 1 0
 0 1 0 1 1 0 0
 0 1 1 0 0 0 0
 0 1 1 0 0 0 1
 0 1 1 0 0 1 0
 0 1 1 0 1 0 0
 0 1 1 1 0 0 0
 0 2 0 1 1 1 2
 0 2 0 1 1 2 1
 0 2 0 1 2 1 1
 0 2 0 2 1 1 1
 0 2 1 0 1 1 2
 0 2 1 0 1 2 1
 0 2 1 0 2 1 1
 0 2 1 1 0 1 2
 0 2 1 1 0 2 1
 0 2 1 1 1 0 2
 0 2 1 1 1 1 1
 0 2 1 1 1 1 2
 0 2 1 1 1 2 0
 0 2 1 1 1 2 1
 0 2 1 1 2 0 1
 0 2 1 1 2 1 0
 0 2 1 1 2 1 1
 0 2 1 2 0 1 1
 0 2 1 2 1 0 1
 0 2 1 2 1 1 0
 0 2 1 2 1 1 1
 0 2 2 0 1 1 1
 0 2 2 1 0 1 1
 0 2 2 1 1 0 1
 0 2 2 1 1 1 0
 0 2 2 1 1 1 1
 0 3 0 2 2 2 2
 0 3 1 2 2 2 2
 0 3 2 0 2 2 2
 0 3 2 1 2 2 2
 0 3 2 2 0 2 2
 0 3 2 2 1 2 2
 0 3 2 2 2 0 2
 0 3 2 2 2 1 2
 0 3 2 2 2 2 0
 0 3 2 2 2 2 1
 1 0 0 0 0 0 0
 1 0 0 0 0 0 1
 1 0 0 0 0 1 0
 1 0 0 0 1 0 0
 1 0 0 1 0 0 0
 1 0 1 0 0 0 0
 1 1 0 0 1 1 2
 1 1 0 0 1 2 1
 1 1 0 0 2 1 1
 1 1 0 1 0 1 2
 1 1 0 1 0 2 1
 1 1 0 1 1 0 2
 1 1 0 1 1 1 1
 1 1 0 1 1 1 2
 1 1 0 1 1 2 0
 1 1 0 1 1 2 1
 1 1 0 1 2 0 1
 1 1 0 1 2 1 0
 1 1 0 1 2 1 1
 1 1 0 2 0 1 1
 1 1 0 2 1 0 1
 1 1 0 2 1 1 0
 1 1 0 2 1 1 1
 1 1 1 0 0 1 2
 1 1 1 0 0 2 1
 1 1 1 0 1 0 2
 1 1 1 0 1 1 1
 1 1 1 0 1 1 2
 1 1 1 0 1 2 0
 1 1 1 0 1 2 1
 1 1 1 0 2 0 1
 1 1 1 0 2 1 0
 1 1 1 0 2 1 1
 1 1 1 1 0 0 2
 1 1 1 1 0 1 1
 1 1 1 1 0 1 2
 1 1 1 1 0 2 0
 1 1 1 1 0 2 1
 1 1 1 1 1 0 1
 1 1 1 1 1 0 2
 1 1 1 1 1 1 0
 1 1 1 1 1 1 1
 1 1 1 1 1 1 2
 1 1 1 1 1 2 0
 1 1 1 1 1 2 1
 1 1 1 1 2 0 0
 1 1 1 1 2 0 1
 1 1 1 1 2 1 0
 1 1 1 1 2 1 1
 1 1 1 2 0 0 1
 1 1 1 2 0 1 0
 1 1 1 2 0 1 1
 1 1 1 2 1 0 0
 1 1 1 2 1 0 1
 1 1 1 2 1 1 0
 1 1 1 2 1 1 1
 1 1 2 0 0 1 1
 1 1 2 0 1 0 1
 1 1 2 0 1 1 0
 1 1 2 0 1 1 1
 1 1 2 1 0 0 1
 1 1 2 1 0 1 0
 1 1 2 1 0 1 1
 1 1 2 1 1 0 0
 1 1 2 1 1 0 1
 1 1 2 1 1 1 0
 1 1 2 1 1 1 1
 1 2 0 2 2 2 2
 1 2 1 2 2 2 2
 1 2 2 0 2 2 2
 1 2 2 1 2 2 2
 1 2 2 2 0 2 2
 1 2 2 2 1 2 2
 1 2 2 2 2 0 2
 1 2 2 2 2 1 2
 1 2 2 2 2 2 0
 1 2 2 2 2 2 1
 2 0 0 0 1 1 1
 2 0 0 1 0 1 1
 2 0 0 1 1 0 1
 2 0 0 1 1 1 0
 2 0 0 1 1 1 1
 2 0 1 0 0 1 1
 2 0 1 0 1 0 1
 2 0 1 0 1 1 0
 2 0 1 0 1 1 1
 2 0 1 1 0 0 1
 2 0 1 1 0 1 0
 2 0 1 1 0 1 1
 2 0 1 1 1 0 0
 2 0 1 1 1 0 1
 2 0 1 1 1 1 0
 2 1 0 0 2 2 2
 2 1 0 1 2 2 2
 2 1 0 2 0 2 2
 2 1 0 2 1 2 2
 2 1 0 2 2 0 2
 2 1 0 2 2 1 2
 2 1 0 2 2 2 0
 2 1 0 2 2 2 1
 2 1 1 0 2 2 2
 2 1 1 1 2 2 2
 2 1 1 2 0 2 2
 2 1 1 2 1 2 2
 2 1 1 2 2 0 2
 2 1 1 2 2 1 2
 2 1 1 2 2 2 0
 2 1 1 2 2 2 1
 2 1 2 0 0 2 2
 2 1 2 0 1 2 2
 2 1 2 0 2 0 2
 2 1 2 0 2 1 2
 2 1 2 0 2 2 0
 2 1 2 0 2 2 1
 2 1 2 1 0 2 2
 2 1 2 1 1 2 2
 2 1 2 1 2 0 2
 2 1 2 1 2 1 2
 2 1 2 1 2 2 0
 2 1 2 1 2 2 1
 2 1 2 2 0 0 2
 2 1 2 2 0 1 2
 2 1 2 2 0 2 0
 2 1 2 2 0 2 1
 2 1 2 2 1 0 2
 2 1 2 2 1 1 2
 2 1 2 2 1 2 0
 2 1 2 2 1 2 1
 2 1 2 2 2 0 0
 2 1 2 2 2 0 1
 2 1 2 2 2 1 0
 2 1 2 2 2 1 1
 3 0 1 1 1 1 2
 3 0 1 1 1 2 1
 3 0 1 1 2 1 1
 3 0 1 2 1 1 1
 3 0 2 1 1 1 1
 3 1 2 2 2 2 3
 3 1 2 2 2 3 2
 3 1 2 2 3 2 2
 3 1 2 3 2 2 2
 3 1 3 2 2 2 2
 4 1 2 2 3 3 3
 4 1 2 3 2 3 3
 4 1 2 3 3 2 3
 4 1 2 3 3 3 2
 4 1 3 2 2 3 3
 4 1 3 2 3 2 3
 4 1 3 2 3 3 2
 4 1 3 3 2 2 3
 4 1 3 3 2 3 2
 4 1 3 3 3 2 2

197 extreme rays:
 0 1 0 0 0 0 0
 0 1 0 0 0 0 1
 0 1 0 0 0 1 0
 0 1 0 0 0 1 1
 0 1 0 0 1 0 0
 0 1 0 0 1 0 1
 0 1 0 0 1 1 0
 0 1 0 1 0 0 0
 0 1 0 1 0 0 1
 0 1 0 1 0 1 0
 0 1 0 1 1 0 0
 0 1 1 0 0 0 0
 0 1 1 0 0 0 1
 0 1 1 0 0 1 0
 0 1 1 0 1 0 0
 0 1 1 1 0 0 0
 0 2 0 1 1 1 2
 0 2 0 1 1 2 1
 0 2 0 1 2 1 1
 0 2 0 2 1 1 1
 0 2 1 0 1 1 2
 0 2 1 0 1 2 1
 0 2 1 0 2 1 1
 0 2 1 1 0 1 2
 0 2 1 1 0 2 1
 0 2 1 1 1 0 2
 0 2 1 1 1 1 2
 0 2 1 1 1 2 0
 0 2 1 1 1 2 1
 0 2 1 1 2 0 1
 0 2 1 1 2 1 0
 0 2 1 1 2 1 1
 0 2 1 2 0 1 1
 0 2 1 2 1 0 1
 0 2 1 2 1 1 0
 0 2 1 2 1 1 1
 0 2 2 0 1 1 1
 0 2 2 1 0 1 1
 0 2 2 1 1 0 1
 0 2 2 1 1 1 0
 0 2 2 1 1 1 1
 0 3 0 2 2 2 2
 0 3 1 2 2 2 2
 0 3 2 0 2 2 2
 0 3 2 1 2 2 2
 0 3 2 2 0 2 2
 0 3 2 2 1 2 2
 0 3 2 2 2 0 2
 0 3 2 2 2 1 2
 0 3 2 2 2 2 0
 0 3 2 2 2 2 1
 1 0 0 0 0 0 0
 1 0 0 0 0 0 1
 1 0 0 0 0 1 0
 1 0 0 0 1 0 0
 1 0 0 1 0 0 0
 1 0 1 0 0 0 0
 1 1 0 0 1 1 2
 1 1 0 0 1 2 1
 1 1 0 0 2 1 1
 1 1 0 1 0 1 2
 1 1 0 1 0 2 1
 1 1 0 1 1 0 2
 1 1 0 1 1 1 2
 1 1 0 1 1 2 0
 1 1 0 1 1 2 1
 1 1 0 1 2 0 1
 1 1 0 1 2 1 0
 1 1 0 1 2 1 1
 1 1 0 2 0 1 1
 1 1 0 2 1 0 1
 1 1 0 2 1 1 0
 1 1 0 2 1 1 1
 1 1 1 0 0 1 2
 1 1 1 0 0 2 1
 1 1 1 0 1 0 2
 1 1 1 0 1 1 2
 1 1 1 0 1 2 0
 1 1 1 0 1 2 1
 1 1 1 0 2 0 1
 1 1 1 0 2 1 0
 1 1 1 0 2 1 1
 1 1 1 1 0 0 2
 1 1 1 1 0 1 2
 1 1 1 1 0 2 0
 1 1 1 1 0 2 1
 1 1 1 1 1 0 2
 1 1 1 1 1 1 2
 1 1 1 1 1 2 0
 1 1 1 1 1 2 1
 1 1 1 1 2 0 0
 1 1 1 1 2 0 1
 1 1 1 1 2 1 0
 1 1 1 1 2 1 1
 1 1 1 2 0 0 1
 1 1 1 2 0 1 0
 1 1 1 2 0 1 1
 1 1 1 2 1 0 0
 1 1 1 2 1 0 1
 1 1 1 2 1 1 0
 1 1 1 2 1 1 1
 1 1 2 0 0 1 1
 1 1 2 0 1 0 1
 1 1 2 0 1 1 0
 1 1 2 0 1 1 1
 1 1 2 1 0 0 1
 1 1 2 1 0 1 0
 1 1 2 1 0 1 1
 1 1 2 1 1 0 0
 1 1 2 1 1 0 1
 1 1 2 1 1 1 0
 1 1 2 1 1 1 1
 1 2 0 2 2 2 2
 1 2 1 2 2 2 2
 1 2 2 0 2 2 2
 1 2 2 1 2 2 2
 1 2 2 2 0 2 2
 1 2 2 2 1 2 2
 1 2 2 2 2 0 2
 1 2 2 2 2 1 2
 1 2 2 2 2 2 0
 1 2 2 2 2 2 1
 2 0 0 0 1 1 1
 2 0 0 1 0 1 1
 2 0 0 1 1 0 1
 2 0 0 1 1 1 0
 2 0 0 1 1 1 1
 2 0 1 0 0 1 1
 2 0 1 0 1 0 1
 2 0 1 0 1 1 0
 2 0 1 0 1 1 1
 2 0 1 1 0 0 1
 2 0 1 1 0 1 0
 2 0 1 1 0 1 1
 2 0 1 1 1 0 0
 2 0 1 1 1 0 1
 2 0 1 1 1 1 0
 2 1 0 0 2 2 2
 2 1 0 1 2 2 2
 2 1 0 2 0 2 2
 2 1 0 2 1 2 2
 2 1 0 2 2 0 2
 2 1 0 2 2 1 2
 2 1 0 2 2 2 0
 2 1 0 2 2 2 1
 2 1 1 0 2 2 2
 2 1 1 1 2 2 2
 2 1 1 2 0 2 2
 2 1 1 2 1 2 2
 2 1 1 2 2 0 2
 2 1 1 2 2 1 2
 2 1 1 2 2 2 0
 2 1 1 2 2 2 1
 2 1 2 0 0 2 2
 2 1 2 0 1 2 2
 2 1 2 0 2 0 2
 2 1 2 0 2 1 2
 2 1 2 0 2 2 0
 2 1 2 0 2 2 1
 2 1 2 1 0 2 2
 2 1 2 1 1 2 2
 2 1 2 1 2 0 2
 2 1 2 1 2 1 2
 2 1 2 1 2 2 0
 2 1 2 1 2 2 1
 2 1 2 2 0 0 2
 2 1 2 2 0 1 2
 2 1 2 2 0 2 0
 2 1 2 2 0 2 1
 2 1 2 2 1 0 2
 2 1 2 2 1 1 2
 2 1 2 2 1 2 0
 2 1 2 2 1 2 1
 2 1 2 2 2 0 0
 2 1 2 2 2 0 1
 2 1 2 2 2 1 0
 2 1 2 2 2 1 1
 3 0 1 1 1 1 2
 3 0 1 1 1 2 1
 3 0 1 1 2 1 1
 3 0 1 2 1 1 1
 3 0 2 1 1 1 1
 3 1 2 2 2 2 3
 3 1 2 2 2 3 2
 3 1 2 2 3 2 2
 3 1 2 3 2 2 2
 3 1 3 2 2 2 2
 4 1 2 2 3 3 3
 4 1 2 3 2 3 3
 4 1 2 3 3 2 3
 4 1 2 3 3 3 2
 4 1 3 2 2 3 3
 4 1 3 2 3 2 3
 4 1 3 2 3 3 2
 4 1 3 3 2 2 3
 4 1 3 3 2 3 2
 4 1 3 3 3 2 2

40 support hyperplanes:
 0 0  0  0  0  0  1
 0 0  0  0  0  1  0
 0 0  0  0  1  0  0
 0 0  0  1  0  0  0
 0 0  1  0  0  0  0
 0 1  0  0  0  0  0
 1 0  0  0  0  0  0
 1 1 -1  0  0  0  0
 1 1  0 -1  0  0  0
 1 1  0  0 -1  0  0
 1 1  0  0  0 -1  0
 1 1  0  0  0  0 -1
 1 2 -1 -1  0  0  0
 1 2 -1  0 -1  0  0
 1 2 -1  0  0 -1  0
 1 2 -1  0  0  0 -1
 1 2  0 -1 -1  0  0
 1 2  0 -1  0 -1  0
 1 2  0 -1  0  0 -1
 1 2  0  0 -1 -1  0
 1 2  0  0 -1  0 -1
 1 2  0  0  0 -1 -1
 2 2 -1 -1 -1  0  0
 2 2 -1 -1  0 -1  0
 2 2 -1 -1  0  0 -1
 2 2 -1  0 -1 -1  0
 2 2 -1  0 -1  0 -1
 2 2 -1  0  0 -1 -1
 2 2  0 -1 -1 -1  0
 2 2  0 -1 -1  0 -1
 2 2  0 -1  0 -1 -1
 2 2  0  0 -1 -1 -1
 2 3 -1 -1 -1 -1  0
 2 3 -1 -1 -1  0 -1
 2 3 -1 -1  0 -1 -1
 2 3 -1  0 -1 -1 -1
 2 3  0 -1 -1 -1 -1
 2 5 -1 -1 -1 -1 -1
 3 3 -1 -1 -1 -1 -1
 5 7 -2 -2 -2 -2 -2



==> anc/X345-Mov.in <==
amb_space 7

constraints 33

    0 0 0 0 0 0 1 >= 0
    0 0 0 0 0 1 0 >= 0
    0 0 0 0 1 0 0 >= 0
    0 0 0 1 0 0 0 >= 0
    0 0 1 0 0 0 0 >= 0
    0 1 0 0 0 0 0 >= 0
    1 0 0 0 0 0 0 >= 0
    1 1 -1 0 0 0 0 >= 0
    1 1 0 -1 0 0 0 >= 0
    1 1 0 0 -1 0 0 >= 0
    1 1 0 0 0 -1 0 >= 0
    1 1 0 0 0 0 -1 >= 0
    2 3 -1 -1 -1 0 0 >= 0
    2 3 -1 -1 0 -1 0 >= 0
    2 3 -1 -1 0 0 -1 >= 0
    2 3 -1 0 -1 -1 0 >= 0
    2 3 -1 0 -1 0 -1 >= 0
    2 3 -1 0 0 -1 -1 >= 0
    2 3 0 -1 -1 -1 0 >= 0
    2 3 0 -1 -1 0 -1 >= 0
    2 3 0 -1 0 -1 -1 >= 0
    2 3 0 0 -1 -1 -1 >= 0
    3 3 -1 -1 -1 -1 0 >= 0
    3 3 -1 -1 -1 0 -1 >= 0
    3 3 -1 -1 0 -1 -1 >= 0
    3 3 -1 0 -1 -1 -1 >= 0
    3 3 0 -1 -1 -1 -1 >= 0
    3 4 -1 -1 -1 -1 -1 >= 0
    3 4 -1 -1 -1 -1 0 >= 0
    3 4 -1 -1 -1 0 -1 >= 0
    3 4 -1 -1 0 -1 -1 >= 0
    3 4 -1 0 -1 -1 -1 >= 0
    3 4 0 -1 -1 -1 -1 >= 0

/* Inequalities I_0, I_1, I_2 from Theorem 5.1 and II_0, II_1, II_2 from Theorem 5.2, with n=3
*/

==> anc/X345-Mov.out <==
196 Hilbert basis elements
189 extreme rays
28 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1

size of partial triangulation   = 126
resulting sum of |det|s = 252

No implicit grading found

rank of class group = 21
class group is free

***********************************************************************

196 Hilbert basis elements:
 0 1 0 0 0 0 0
 0 1 0 0 0 0 1
 0 1 0 0 0 1 0
 0 1 0 0 0 1 1
 0 1 0 0 1 0 0
 0 1 0 0 1 0 1
 0 1 0 0 1 1 0
 0 1 0 0 1 1 1
 0 1 0 1 0 0 0
 0 1 0 1 0 0 1
 0 1 0 1 0 1 0
 0 1 0 1 0 1 1
 0 1 0 1 1 0 0
 0 1 0 1 1 0 1
 0 1 0 1 1 1 0
 0 1 1 0 0 0 0
 0 1 1 0 0 0 1
 0 1 1 0 0 1 0
 0 1 1 0 0 1 1
 0 1 1 0 1 0 0
 0 1 1 0 1 0 1
 0 1 1 0 1 1 0
 0 1 1 1 0 0 0
 0 1 1 1 0 0 1
 0 1 1 1 0 1 0
 0 1 1 1 1 0 0
 0 2 1 1 1 2 2
 0 2 1 1 2 1 2
 0 2 1 1 2 2 1
 0 2 1 2 1 1 2
 0 2 1 2 1 2 1
 0 2 1 2 2 1 1
 0 2 2 1 1 1 2
 0 2 2 1 1 2 1
 0 2 2 1 2 1 1
 0 2 2 2 1 1 1
 0 3 2 2 2 2 3
 0 3 2 2 2 3 2
 0 3 2 2 3 2 2
 0 3 2 3 2 2 2
 0 3 3 2 2 2 2
 0 4 3 3 3 3 3
 1 0 0 0 0 0 0
 1 0 0 0 0 0 1
 1 0 0 0 0 1 0
 1 0 0 0 0 1 1
 1 0 0 0 1 0 0
 1 0 0 0 1 0 1
 1 0 0 0 1 1 0
 1 0 0 1 0 0 0
 1 0 0 1 0 0 1
 1 0 0 1 0 1 0
 1 0 0 1 1 0 0
 1 0 1 0 0 0 0
 1 0 1 0 0 0 1
 1 0 1 0 0 1 0
 1 0 1 0 1 0 0
 1 0 1 1 0 0 0
 1 1 0 1 1 2 2
 1 1 0 1 2 1 2
 1 1 0 1 2 2 1
 1 1 0 2 1 1 2
 1 1 0 2 1 2 1
 1 1 0 2 2 1 1
 1 1 1 0 1 2 2
 1 1 1 0 2 1 2
 1 1 1 0 2 2 1
 1 1 1 1 0 2 2
 1 1 1 1 1 1 2
 1 1 1 1 1 2 1
 1 1 1 1 1 2 2
 1 1 1 1 2 0 2
 1 1 1 1 2 1 1
 1 1 1 1 2 1 2
 1 1 1 1 2 2 0
 1 1 1 1 2 2 1
 1 1 1 2 0 1 2
 1 1 1 2 0 2 1
 1 1 1 2 1 0 2
 1 1 1 2 1 1 1
 1 1 1 2 1 1 2
 1 1 1 2 1 2 0
 1 1 1 2 1 2 1
 1 1 1 2 2 0 1
 1 1 1 2 2 1 0
 1 1 1 2 2 1 1
 1 1 2 0 1 1 2
 1 1 2 0 1 2 1
 1 1 2 0 2 1 1
 1 1 2 1 0 1 2
 1 1 2 1 0 2 1
 1 1 2 1 1 0 2
 1 1 2 1 1 1 1
 1 1 2 1 1 1 2
 1 1 2 1 1 2 0
 1 1 2 1 1 2 1
 1 1 2 1 2 0 1
 1 1 2 1 2 1 0
 1 1 2 1 2 1 1
 1 1 2 2 0 1 1
 1 1 2 2 1 0 1
 1 1 2 2 1 1 0
 1 1 2 2 1 1 1
 1 2 2 2 2 2 3
 1 2 2 2 2 3 2
 1 2 2 2 3 2 2
 1 2 2 3 2 2 2
 1 2 3 2 2 2 2
 1 3 3 3 3 3 3
 2 0 0 1 1 1 2
 2 0 0 1 1 2 1
 2 0 0 1 2 1 1
 2 0 0 2 1 1 1
 2 0 1 0 1 1 2
 2 0 1 0 1 2 1
 2 0 1 0 2 1 1
 2 0 1 1 0 1 2
 2 0 1 1 0 2 1
 2 0 1 1 1 0 2
 2 0 1 1 1 1 1
 2 0 1 1 1 1 2
 2 0 1 1 1 2 0
 2 0 1 1 1 2 1
 2 0 1 1 2 0 1
 2 0 1 1 2 1 0
 2 0 1 1 2 1 1
 2 0 1 2 0 1 1
 2 0 1 2 1 0 1
 2 0 1 2 1 1 0
 2 0 1 2 1 1 1
 2 0 2 0 1 1 1
 2 0 2 1 0 1 1
 2 0 2 1 1 0 1
 2 0 2 1 1 1 0
 2 0 2 1 1 1 1
 2 1 0 2 2 2 3
 2 1 0 2 2 3 2
 2 1 0 2 3 2 2
 2 1 0 3 2 2 2
 2 1 1 2 2 2 3
 2 1 1 2 2 3 2
 2 1 1 2 3 2 2
 2 1 1 3 2 2 2
 2 1 2 0 2 2 3
 2 1 2 0 2 3 2
 2 1 2 0 3 2 2
 2 1 2 1 2 2 3
 2 1 2 1 2 3 2
 2 1 2 1 3 2 2
 2 1 2 2 0 2 3
 2 1 2 2 0 3 2
 2 1 2 2 1 2 3
 2 1 2 2 1 3 2
 2 1 2 2 2 0 3
 2 1 2 2 2 1 3
 2 1 2 2 2 2 2
 2 1 2 2 2 3 0
 2 1 2 2 2 3 1
 2 1 2 2 3 0 2
 2 1 2 2 3 1 2
 2 1 2 2 3 2 0
 2 1 2 2 3 2 1
 2 1 2 3 0 2 2
 2 1 2 3 1 2 2
 2 1 2 3 2 0 2
 2 1 2 3 2 1 2
 2 1 2 3 2 2 0
 2 1 2 3 2 2 1
 2 1 3 0 2 2 2
 2 1 3 1 2 2 2
 2 1 3 2 0 2 2
 2 1 3 2 1 2 2
 2 1 3 2 2 0 2
 2 1 3 2 2 1 2
 2 1 3 2 2 2 0
 2 1 3 2 2 2 1
 3 0 0 2 2 2 2
 3 0 1 2 2 2 2
 3 0 2 0 2 2 2
 3 0 2 1 2 2 2
 3 0 2 2 0 2 2
 3 0 2 2 1 2 2
 3 0 2 2 2 0 2
 3 0 2 2 2 1 2
 3 0 2 2 2 2 0
 3 0 2 2 2 2 1
 3 1 0 3 3 3 3
 3 1 1 3 3 3 3
 3 1 3 0 3 3 3
 3 1 3 1 3 3 3
 3 1 3 3 0 3 3
 3 1 3 3 1 3 3
 3 1 3 3 3 0 3
 3 1 3 3 3 1 3
 3 1 3 3 3 3 0
 3 1 3 3 3 3 1

189 extreme rays:
 0 1 0 0 0 0 0
 0 1 0 0 0 0 1
 0 1 0 0 0 1 0
 0 1 0 0 0 1 1
 0 1 0 0 1 0 0
 0 1 0 0 1 0 1
 0 1 0 0 1 1 0
 0 1 0 0 1 1 1
 0 1 0 1 0 0 0
 0 1 0 1 0 0 1
 0 1 0 1 0 1 0
 0 1 0 1 0 1 1
 0 1 0 1 1 0 0
 0 1 0 1 1 0 1
 0 1 0 1 1 1 0
 0 1 1 0 0 0 0
 0 1 1 0 0 0 1
 0 1 1 0 0 1 0
 0 1 1 0 0 1 1
 0 1 1 0 1 0 0
 0 1 1 0 1 0 1
 0 1 1 0 1 1 0
 0 1 1 1 0 0 0
 0 1 1 1 0 0 1
 0 1 1 1 0 1 0
 0 1 1 1 1 0 0
 0 2 1 1 1 2 2
 0 2 1 1 2 1 2
 0 2 1 1 2 2 1
 0 2 1 2 1 1 2
 0 2 1 2 1 2 1
 0 2 1 2 2 1 1
 0 2 2 1 1 1 2
 0 2 2 1 1 2 1
 0 2 2 1 2 1 1
 0 2 2 2 1 1 1
 0 3 2 2 2 2 3
 0 3 2 2 2 3 2
 0 3 2 2 3 2 2
 0 3 2 3 2 2 2
 0 3 3 2 2 2 2
 0 4 3 3 3 3 3
 1 0 0 0 0 0 0
 1 0 0 0 0 0 1
 1 0 0 0 0 1 0
 1 0 0 0 0 1 1
 1 0 0 0 1 0 0
 1 0 0 0 1 0 1
 1 0 0 0 1 1 0
 1 0 0 1 0 0 0
 1 0 0 1 0 0 1
 1 0 0 1 0 1 0
 1 0 0 1 1 0 0
 1 0 1 0 0 0 0
 1 0 1 0 0 0 1
 1 0 1 0 0 1 0
 1 0 1 0 1 0 0
 1 0 1 1 0 0 0
 1 1 0 1 1 2 2
 1 1 0 1 2 1 2
 1 1 0 1 2 2 1
 1 1 0 2 1 1 2
 1 1 0 2 1 2 1
 1 1 0 2 2 1 1
 1 1 1 0 1 2 2
 1 1 1 0 2 1 2
 1 1 1 0 2 2 1
 1 1 1 1 0 2 2
 1 1 1 1 1 2 2
 1 1 1 1 2 0 2
 1 1 1 1 2 1 2
 1 1 1 1 2 2 0
 1 1 1 1 2 2 1
 1 1 1 2 0 1 2
 1 1 1 2 0 2 1
 1 1 1 2 1 0 2
 1 1 1 2 1 1 2
 1 1 1 2 1 2 0
 1 1 1 2 1 2 1
 1 1 1 2 2 0 1
 1 1 1 2 2 1 0
 1 1 1 2 2 1 1
 1 1 2 0 1 1 2
 1 1 2 0 1 2 1
 1 1 2 0 2 1 1
 1 1 2 1 0 1 2
 1 1 2 1 0 2 1
 1 1 2 1 1 0 2
 1 1 2 1 1 1 2
 1 1 2 1 1 2 0
 1 1 2 1 1 2 1
 1 1 2 1 2 0 1
 1 1 2 1 2 1 0
 1 1 2 1 2 1 1
 1 1 2 2 0 1 1
 1 1 2 2 1 0 1
 1 1 2 2 1 1 0
 1 1 2 2 1 1 1
 1 2 2 2 2 2 3
 1 2 2 2 2 3 2
 1 2 2 2 3 2 2
 1 2 2 3 2 2 2
 1 2 3 2 2 2 2
 1 3 3 3 3 3 3
 2 0 0 1 1 1 2
 2 0 0 1 1 2 1
 2 0 0 1 2 1 1
 2 0 0 2 1 1 1
 2 0 1 0 1 1 2
 2 0 1 0 1 2 1
 2 0 1 0 2 1 1
 2 0 1 1 0 1 2
 2 0 1 1 0 2 1
 2 0 1 1 1 0 2
 2 0 1 1 1 1 2
 2 0 1 1 1 2 0
 2 0 1 1 1 2 1
 2 0 1 1 2 0 1
 2 0 1 1 2 1 0
 2 0 1 1 2 1 1
 2 0 1 2 0 1 1
 2 0 1 2 1 0 1
 2 0 1 2 1 1 0
 2 0 1 2 1 1 1
 2 0 2 0 1 1 1
 2 0 2 1 0 1 1
 2 0 2 1 1 0 1
 2 0 2 1 1 1 0
 2 0 2 1 1 1 1
 2 1 0 2 2 2 3
 2 1 0 2 2 3 2
 2 1 0 2 3 2 2
 2 1 0 3 2 2 2
 2 1 1 2 2 2 3
 2 1 1 2 2 3 2
 2 1 1 2 3 2 2
 2 1 1 3 2 2 2
 2 1 2 0 2 2 3
 2 1 2 0 2 3 2
 2 1 2 0 3 2 2
 2 1 2 1 2 2 3
 2 1 2 1 2 3 2
 2 1 2 1 3 2 2
 2 1 2 2 0 2 3
 2 1 2 2 0 3 2
 2 1 2 2 1 2 3
 2 1 2 2 1 3 2
 2 1 2 2 2 0 3
 2 1 2 2 2 1 3
 2 1 2 2 2 3 0
 2 1 2 2 2 3 1
 2 1 2 2 3 0 2
 2 1 2 2 3 1 2
 2 1 2 2 3 2 0
 2 1 2 2 3 2 1
 2 1 2 3 0 2 2
 2 1 2 3 1 2 2
 2 1 2 3 2 0 2
 2 1 2 3 2 1 2
 2 1 2 3 2 2 0
 2 1 2 3 2 2 1
 2 1 3 0 2 2 2
 2 1 3 1 2 2 2
 2 1 3 2 0 2 2
 2 1 3 2 1 2 2
 2 1 3 2 2 0 2
 2 1 3 2 2 1 2
 2 1 3 2 2 2 0
 2 1 3 2 2 2 1
 3 0 0 2 2 2 2
 3 0 1 2 2 2 2
 3 0 2 0 2 2 2
 3 0 2 1 2 2 2
 3 0 2 2 0 2 2
 3 0 2 2 1 2 2
 3 0 2 2 2 0 2
 3 0 2 2 2 1 2
 3 0 2 2 2 2 0
 3 0 2 2 2 2 1
 3 1 0 3 3 3 3
 3 1 1 3 3 3 3
 3 1 3 0 3 3 3
 3 1 3 1 3 3 3
 3 1 3 3 0 3 3
 3 1 3 3 1 3 3
 3 1 3 3 3 0 3
 3 1 3 3 3 1 3
 3 1 3 3 3 3 0
 3 1 3 3 3 3 1

28 support hyperplanes:
 0 0  0  0  0  0  1
 0 0  0  0  0  1  0
 0 0  0  0  1  0  0
 0 0  0  1  0  0  0
 0 0  1  0  0  0  0
 0 1  0  0  0  0  0
 1 0  0  0  0  0  0
 1 1 -1  0  0  0  0
 1 1  0 -1  0  0  0
 1 1  0  0 -1  0  0
 1 1  0  0  0 -1  0
 1 1  0  0  0  0 -1
 2 3 -1 -1 -1  0  0
 2 3 -1 -1  0 -1  0
 2 3 -1 -1  0  0 -1
 2 3 -1  0 -1 -1  0
 2 3 -1  0 -1  0 -1
 2 3 -1  0  0 -1 -1
 2 3  0 -1 -1 -1  0
 2 3  0 -1 -1  0 -1
 2 3  0 -1  0 -1 -1
 2 3  0  0 -1 -1 -1
 3 3 -1 -1 -1 -1  0
 3 3 -1 -1 -1  0 -1
 3 3 -1 -1  0 -1 -1
 3 3 -1  0 -1 -1 -1
 3 3  0 -1 -1 -1 -1
 3 4 -1 -1 -1 -1 -1



==> anc/X346-eff-gens.in <==
amb_space 8
cone 786

    0 0 0 0 0 0 0 -1
    0 0 0 0 0 0 -1 0
    0 0 0 0 0 -1 0 0
    0 0 0 0 -1 0 0 0
    0 0 0 -1 0 0 0 0
    0 0 -1 0 0 0 0 0
    0 1 0 0 1 1 1 1
    0 1 0 1 0 1 1 1
    0 1 0 1 1 0 1 1
    0 1 0 1 1 1 0 1
    0 1 0 1 1 1 1 0
    0 1 1 0 0 1 1 1
    0 1 1 0 1 0 1 1
    0 1 1 0 1 1 0 1
    0 1 1 0 1 1 1 0
    0 1 1 1 0 0 1 1
    0 1 1 1 0 1 0 1
    0 1 1 1 0 1 1 0
    0 1 1 1 1 0 0 1
    0 1 1 1 1 0 1 0
    0 1 1 1 1 1 0 0
    1 0 0 0 0 1 1 1
    1 0 0 0 1 0 1 1
    1 0 0 0 1 1 0 1
    1 0 0 0 1 1 1 0
    1 0 0 1 0 0 1 1
    1 0 0 1 0 1 0 1
    1 0 0 1 0 1 1 0
    1 0 0 1 1 0 0 1
    1 0 0 1 1 0 1 0
    1 0 0 1 1 1 0 0
    1 0 1 0 0 0 1 1
    1 0 1 0 0 1 0 1
    1 0 1 0 0 1 1 0
    1 0 1 0 1 0 0 1
    1 0 1 0 1 0 1 0
    1 0 1 0 1 1 0 0
    1 0 1 1 0 0 0 1
    1 0 1 1 0 0 1 0
    1 0 1 1 0 1 0 0
    1 0 1 1 1 0 0 0
    1 1 1 1 1 1 2 2
    1 1 1 1 1 2 1 2
    1 1 1 1 1 2 2 1
    1 1 1 1 2 1 1 2
    1 1 1 1 2 1 2 1
    1 1 1 1 2 2 1 1
    1 1 1 2 1 1 1 2
    1 1 1 2 1 1 2 1
    1 1 1 2 1 2 1 1
    1 1 1 2 2 1 1 1
    1 1 2 1 1 1 1 2
    1 1 2 1 1 1 2 1
    1 1 2 1 1 2 1 1
    1 1 2 1 2 1 1 1
    1 1 2 2 1 1 1 1
    1 2 2 2 2 2 2 3
    1 2 2 2 2 2 3 2
    1 2 2 2 2 3 2 2
    1 2 2 2 3 2 2 2
    1 2 2 3 2 2 2 2
    1 2 3 2 2 2 2 2
    2 0 1 1 1 1 1 2
    2 0 1 1 1 1 2 1
    2 0 1 1 1 2 1 1
    2 0 1 1 2 1 1 1
    2 0 1 2 1 1 1 1
    2 0 2 1 1 1 1 1 

 0  1  0  0  0  0  0  0
 0  1  0  0  0  0  0  1
 0  1  0  0  0  0  1  0
 0  1  0  0  0  0  1  1
 0  1  0  0  0  1  0  0
 0  1  0  0  0  1  0  1
 0  1  0  0  0  1  1  0
 0  1  0  0  0  1  1  1
 0  1  0  0  1  0  0  0
 0  1  0  0  1  0  0  1
 0  1  0  0  1  0  1  0
 0  1  0  0  1  0  1  1
 0  1  0  0  1  1  0  0
 0  1  0  0  1  1  0  1
 0  1  0  0  1  1  1  0
 0  1  0  1  0  0  0  0
 0  1  0  1  0  0  0  1
 0  1  0  1  0  0  1  0
 0  1  0  1  0  0  1  1
 0  1  0  1  0  1  0  0
 0  1  0  1  0  1  0  1
 0  1  0  1  0  1  1  0
 0  1  0  1  1  0  0  0
 0  1  0  1  1  0  0  1
 0  1  0  1  1  0  1  0
 0  1  0  1  1  1  0  0
 0  1  1  0  0  0  0  0
 0  1  1  0  0  0  0  1
 0  1  1  0  0  0  1  0
 0  1  1  0  0  0  1  1
 0  1  1  0  0  1  0  0
 0  1  1  0  0  1  0  1
 0  1  1  0  0  1  1  0
 0  1  1  0  1  0  0  0
 0  1  1  0  1  0  0  1
 0  1  1  0  1  0  1  0
 0  1  1  0  1  1  0  0
 0  1  1  1  0  0  0  0
 0  1  1  1  0  0  0  1
 0  1  1  1  0  0  1  0
 0  1  1  1  0  1  0  0
 0  1  1  1  1  0  0  0
 0  2  0  1  1  1  2  2
 0  2  0  1  1  2  1  2
 0  2  0  1  1  2  2  1
 0  2  0  1  2  1  1  2
 0  2  0  1  2  1  2  1
 0  2  0  1  2  2  1  1
 0  2  0  2  1  1  1  2
 0  2  0  2  1  1  2  1
 0  2  0  2  1  2  1  1
 0  2  0  2  2  1  1  1
 0  2  1  0  1  1  2  2
 0  2  1  0  1  2  1  2
 0  2  1  0  1  2  2  1
 0  2  1  0  2  1  1  2
 0  2  1  0  2  1  2  1
 0  2  1  0  2  2  1  1
 0  2  1  1  0  1  2  2
 0  2  1  1  0  2  1  2
 0  2  1  1  0  2  2  1
 0  2  1  1  1  0  2  2
 0  2  1  1  1  1  2  2
 0  2  1  1  1  2  0  2
 0  2  1  1  1  2  1  2
 0  2  1  1  1  2  2  0
 0  2  1  1  1  2  2  1
 0  2  1  1  2  0  1  2
 0  2  1  1  2  0  2  1
 0  2  1  1  2  1  0  2
 0  2  1  1  2  1  1  2
 0  2  1  1  2  1  2  0
 0  2  1  1  2  1  2  1
 0  2  1  1  2  2  0  1
 0  2  1  1  2  2  1  0
 0  2  1  1  2  2  1  1
 0  2  1  2  0  1  1  2
 0  2  1  2  0  1  2  1
 0  2  1  2  0  2  1  1
 0  2  1  2  1  0  1  2
 0  2  1  2  1  0  2  1
 0  2  1  2  1  1  0  2
 0  2  1  2  1  1  1  2
 0  2  1  2  1  1  2  0
 0  2  1  2  1  1  2  1
 0  2  1  2  1  2  0  1
 0  2  1  2  1  2  1  0
 0  2  1  2  1  2  1  1
 0  2  1  2  2  0  1  1
 0  2  1  2  2  1  0  1
 0  2  1  2  2  1  1  0
 0  2  1  2  2  1  1  1
 0  2  2  0  1  1  1  2
 0  2  2  0  1  1  2  1
 0  2  2  0  1  2  1  1
 0  2  2  0  2  1  1  1
 0  2  2  1  0  1  1  2
 0  2  2  1  0  1  2  1
 0  2  2  1  0  2  1  1
 0  2  2  1  1  0  1  2
 0  2  2  1  1  0  2  1
 0  2  2  1  1  1  0  2
 0  2  2  1  1  1  1  2
 0  2  2  1  1  1  2  0
 0  2  2  1  1  1  2  1
 0  2  2  1  1  2  0  1
 0  2  2  1  1  2  1  0
 0  2  2  1  1  2  1  1
 0  2  2  1  2  0  1  1
 0  2  2  1  2  1  0  1
 0  2  2  1  2  1  1  0
 0  2  2  1  2  1  1  1
 0  2  2  2  0  1  1  1
 0  2  2  2  1  0  1  1
 0  2  2  2  1  1  0  1
 0  2  2  2  1  1  1  0
 0  2  2  2  1  1  1  1
 0  3  0  2  2  2  2  3
 0  3  0  2  2  2  3  2
 0  3  0  2  2  3  2  2
 0  3  0  2  3  2  2  2
 0  3  0  3  2  2  2  2
 0  3  1  2  2  2  2  3
 0  3  1  2  2  2  3  2
 0  3  1  2  2  3  2  2
 0  3  1  2  3  2  2  2
 0  3  1  3  2  2  2  2
 0  3  2  0  2  2  2  3
 0  3  2  0  2  2  3  2
 0  3  2  0  2  3  2  2
 0  3  2  0  3  2  2  2
 0  3  2  1  2  2  2  3
 0  3  2  1  2  2  3  2
 0  3  2  1  2  3  2  2
 0  3  2  1  3  2  2  2
 0  3  2  2  0  2  2  3
 0  3  2  2  0  2  3  2
 0  3  2  2  0  3  2  2
 0  3  2  2  1  2  2  3
 0  3  2  2  1  2  3  2
 0  3  2  2  1  3  2  2
 0  3  2  2  2  0  2  3
 0  3  2  2  2  0  3  2
 0  3  2  2  2  1  2  3
 0  3  2  2  2  1  3  2
 0  3  2  2  2  2  0  3
 0  3  2  2  2  2  1  3
 0  3  2  2  2  2  3  0
 0  3  2  2  2  2  3  1
 0  3  2  2  2  3  0  2
 0  3  2  2  2  3  1  2
 0  3  2  2  2  3  2  0
 0  3  2  2  2  3  2  1
 0  3  2  2  3  0  2  2
 0  3  2  2  3  1  2  2
 0  3  2  2  3  2  0  2
 0  3  2  2  3  2  1  2
 0  3  2  2  3  2  2  0
 0  3  2  2  3  2  2  1
 0  3  2  3  0  2  2  2
 0  3  2  3  1  2  2  2
 0  3  2  3  2  0  2  2
 0  3  2  3  2  1  2  2
 0  3  2  3  2  2  0  2
 0  3  2  3  2  2  1  2
 0  3  2  3  2  2  2  0
 0  3  2  3  2  2  2  1
 0  3  3  0  2  2  2  2
 0  3  3  1  2  2  2  2
 0  3  3  2  0  2  2  2
 0  3  3  2  1  2  2  2
 0  3  3  2  2  0  2  2
 0  3  3  2  2  1  2  2
 0  3  3  2  2  2  0  2
 0  3  3  2  2  2  1  2
 0  3  3  2  2  2  2  0
 0  3  3  2  2  2  2  1
 0  4  0  3  3  3  3  3
 0  4  1  3  3  3  3  3
 0  4  3  0  3  3  3  3
 0  4  3  1  3  3  3  3
 0  4  3  3  0  3  3  3
 0  4  3  3  1  3  3  3
 0  4  3  3  3  0  3  3
 0  4  3  3  3  1  3  3
 0  4  3  3  3  3  0  3
 0  4  3  3  3  3  1  3
 0  4  3  3  3  3  3  0
 0  4  3  3  3  3  3  1
 1  0  0  0  0  0  0  0
 1  0  0  0  0  0  0  1
 1  0  0  0  0  0  1  0
 1  0  0  0  0  0  1  1
 1  0  0  0  0  1  0  0
 1  0  0  0  0  1  0  1
 1  0  0  0  0  1  1  0
 1  0  0  0  0  1  1  1
 1  0  0  0  1  0  0  0
 1  0  0  0  1  0  0  1
 1  0  0  0  1  0  1  0
 1  0  0  0  1  0  1  1
 1  0  0  0  1  1  0  0
 1  0  0  0  1  1  0  1
 1  0  0  0  1  1  1  0
 1  0  0  1  0  0  0  0
 1  0  0  1  0  0  0  1
 1  0  0  1  0  0  1  0
 1  0  0  1  0  0  1  1
 1  0  0  1  0  1  0  0
 1  0  0  1  0  1  0  1
 1  0  0  1  0  1  1  0
 1  0  0  1  1  0  0  0
 1  0  0  1  1  0  0  1
 1  0  0  1  1  0  1  0
 1  0  0  1  1  1  0  0
 1  0  1  0  0  0  0  0
 1  0  1  0  0  0  0  1
 1  0  1  0  0  0  1  0
 1  0  1  0  0  0  1  1
 1  0  1  0  0  1  0  0
 1  0  1  0  0  1  0  1
 1  0  1  0  0  1  1  0
 1  0  1  0  1  0  0  0
 1  0  1  0  1  0  0  1
 1  0  1  0  1  0  1  0
 1  0  1  0  1  1  0  0
 1  0  1  1  0  0  0  0
 1  0  1  1  0  0  0  1
 1  0  1  1  0  0  1  0
 1  0  1  1  0  1  0  0
 1  0  1  1  1  0  0  0
 1  1  0  1  1  1  2  2
 1  1  0  1  1  2  1  2
 1  1  0  1  1  2  2  1
 1  1  0  1  2  1  1  2
 1  1  0  1  2  1  2  1
 1  1  0  1  2  2  1  1
 1  1  0  2  1  1  1  2
 1  1  0  2  1  1  2  1
 1  1  0  2  1  2  1  1
 1  1  0  2  2  1  1  1
 1  1  1  0  1  1  2  2
 1  1  1  0  1  2  1  2
 1  1  1  0  1  2  2  1
 1  1  1  0  2  1  1  2
 1  1  1  0  2  1  2  1
 1  1  1  0  2  2  1  1
 1  1  1  1  0  1  2  2
 1  1  1  1  0  2  1  2
 1  1  1  1  0  2  2  1
 1  1  1  1  1  0  2  2
 1  1  1  1  1  1  2  2
 1  1  1  1  1  2  0  2
 1  1  1  1  1  2  1  2
 1  1  1  1  1  2  2  0
 1  1  1  1  1  2  2  1
 1  1  1  1  2  0  1  2
 1  1  1  1  2  0  2  1
 1  1  1  1  2  1  0  2
 1  1  1  1  2  1  1  2
 1  1  1  1  2  1  2  0
 1  1  1  1  2  1  2  1
 1  1  1  1  2  2  0  1
 1  1  1  1  2  2  1  0
 1  1  1  1  2  2  1  1
 1  1  1  2  0  1  1  2
 1  1  1  2  0  1  2  1
 1  1  1  2  0  2  1  1
 1  1  1  2  1  0  1  2
 1  1  1  2  1  0  2  1
 1  1  1  2  1  1  0  2
 1  1  1  2  1  1  1  2
 1  1  1  2  1  1  2  0
 1  1  1  2  1  1  2  1
 1  1  1  2  1  2  0  1
 1  1  1  2  1  2  1  0
 1  1  1  2  1  2  1  1
 1  1  1  2  2  0  1  1
 1  1  1  2  2  1  0  1
 1  1  1  2  2  1  1  0
 1  1  1  2  2  1  1  1
 1  1  2  0  1  1  1  2
 1  1  2  0  1  1  2  1
 1  1  2  0  1  2  1  1
 1  1  2  0  2  1  1  1
 1  1  2  1  0  1  1  2
 1  1  2  1  0  1  2  1
 1  1  2  1  0  2  1  1
 1  1  2  1  1  0  1  2
 1  1  2  1  1  0  2  1
 1  1  2  1  1  1  0  2
 1  1  2  1  1  1  1  2
 1  1  2  1  1  1  2  0
 1  1  2  1  1  1  2  1
 1  1  2  1  1  2  0  1
 1  1  2  1  1  2  1  0
 1  1  2  1  1  2  1  1
 1  1  2  1  2  0  1  1
 1  1  2  1  2  1  0  1
 1  1  2  1  2  1  1  0
 1  1  2  1  2  1  1  1
 1  1  2  2  0  1  1  1
 1  1  2  2  1  0  1  1
 1  1  2  2  1  1  0  1
 1  1  2  2  1  1  1  0
 1  1  2  2  1  1  1  1
 1  2  0  2  2  2  2  3
 1  2  0  2  2  2  3  2
 1  2  0  2  2  3  2  2
 1  2  0  2  3  2  2  2
 1  2  0  3  2  2  2  2
 1  2  2  0  2  2  2  3
 1  2  2  0  2  2  3  2
 1  2  2  0  2  3  2  2
 1  2  2  0  3  2  2  2
 1  2  2  2  0  2  2  3
 1  2  2  2  0  2  3  2
 1  2  2  2  0  3  2  2
 1  2  2  2  2  0  2  3
 1  2  2  2  2  0  3  2
 1  2  2  2  2  2  0  3
 1  2  2  2  2  2  3  0
 1  2  2  2  2  3  0  2
 1  2  2  2  2  3  2  0
 1  2  2  2  3  0  2  2
 1  2  2  2  3  2  0  2
 1  2  2  2  3  2  2  0
 1  2  2  3  0  2  2  2
 1  2  2  3  2  0  2  2
 1  2  2  3  2  2  0  2
 1  2  2  3  2  2  2  0
 1  2  3  0  2  2  2  2
 1  2  3  2  0  2  2  2
 1  2  3  2  2  0  2  2
 1  2  3  2  2  2  0  2
 1  2  3  2  2  2  2  0
 1  3  0  3  3  3  3  3
 1  3  2  3  3  3  3  3
 1  3  3  0  3  3  3  3
 1  3  3  2  3  3  3  3
 1  3  3  3  0  3  3  3
 1  3  3  3  2  3  3  3
 1  3  3  3  3  0  3  3
 1  3  3  3  3  2  3  3
 1  3  3  3  3  3  0  3
 1  3  3  3  3  3  2  3
 1  3  3  3  3  3  3  0
 1  3  3  3  3  3  3  2
 2  1  2  2  2  2  2  2
 2  3  3  3  3  4  4  4
 2  3  3  3  4  3  4  4
 2  3  3  3  4  4  3  4
 2  3  3  3  4  4  4  3
 2  3  3  4  3  3  4  4
 2  3  3  4  3  4  3  4
 2  3  3  4  3  4  4  3
 2  3  3  4  4  3  3  4
 2  3  3  4  4  3  4  3
 2  3  3  4  4  4  3  3
 2  3  4  3  3  3  4  4
 2  3  4  3  3  4  3  4
 2  3  4  3  3  4  4  3
 2  3  4  3  4  3  3  4
 2  3  4  3  4  3  4  3
 2  3  4  3  4  4  3  3
 2  3  4  4  3  3  3  4
 2  3  4  4  3  3  4  3
 2  3  4  4  3  4  3  3
 2  3  4  4  4  3  3  3
 2  4  3  4  4  4  4  6
 2  4  3  4  4  4  6  4
 2  4  3  4  4  6  4  4
 2  4  3  4  6  4  4  4
 2  4  3  6  4  4  4  4
 2  4  4  3  4  4  4  6
 2  4  4  3  4  4  6  4
 2  4  4  3  4  6  4  4
 2  4  4  3  6  4  4  4
 2  4  4  4  3  4  4  6
 2  4  4  4  3  4  6  4
 2  4  4  4  3  6  4  4
 2  4  4  4  4  3  4  6
 2  4  4  4  4  3  6  4
 2  4  4  4  4  4  3  6
 2  4  4  4  4  4  6  3
 2  4  4  4  4  6  3  4
 2  4  4  4  4  6  4  3
 2  4  4  4  6  3  4  4
 2  4  4  4  6  4  3  4
 2  4  4  4  6  4  4  3
 2  4  4  6  3  4  4  4
 2  4  4  6  4  3  4  4
 2  4  4  6  4  4  3  4
 2  4  4  6  4  4  4  3
 2  4  6  3  4  4  4  4
 2  4  6  4  3  4  4  4
 2  4  6  4  4  3  4  4
 2  4  6  4  4  4  3  4
 2  4  6  4  4  4  4  3
 2  5  4  5  5  5  5  6
 2  5  4  5  5  5  6  5
 2  5  4  5  5  6  5  5
 2  5  4  5  6  5  5  5
 2  5  4  6  5  5  5  5
 2  5  5  4  5  5  5  6
 2  5  5  4  5  5  6  5
 2  5  5  4  5  6  5  5
 2  5  5  4  6  5  5  5
 2  5  5  5  4  5  5  6
 2  5  5  5  4  5  6  5
 2  5  5  5  4  6  5  5
 2  5  5  5  5  4  5  6
 2  5  5  5  5  4  6  5
 2  5  5  5  5  5  4  6
 2  5  5  5  5  5  6  4
 2  5  5  5  5  6  4  5
 2  5  5  5  5  6  5  4
 2  5  5  5  6  4  5  5
 2  5  5  5  6  5  4  5
 2  5  5  5  6  5  5  4
 2  5  5  6  4  5  5  5
 2  5  5  6  5  4  5  5
 2  5  5  6  5  5  4  5
 2  5  5  6  5  5  5  4
 2  5  6  4  5  5  5  5
 2  5  6  5  4  5  5  5
 2  5  6  5  5  4  5  5
 2  5  6  5  5  5  4  5
 2  5  6  5  5  5  5  4
 2  6  5  5  5  5  6  8
 2  6  5  5  5  5  8  6
 2  6  5  5  5  6  5  8
 2  6  5  5  5  6  8  5
 2  6  5  5  5  8  5  6
 2  6  5  5  5  8  6  5
 2  6  5  5  6  5  5  8
 2  6  5  5  6  5  8  5
 2  6  5  5  6  8  5  5
 2  6  5  5  8  5  5  6
 2  6  5  5  8  5  6  5
 2  6  5  5  8  6  5  5
 2  6  5  6  5  5  5  8
 2  6  5  6  5  5  8  5
 2  6  5  6  5  8  5  5
 2  6  5  6  8  5  5  5
 2  6  5  8  5  5  5  6
 2  6  5  8  5  5  6  5
 2  6  5  8  5  6  5  5
 2  6  5  8  6  5  5  5
 2  6  6  5  5  5  5  8
 2  6  6  5  5  5  8  5
 2  6  6  5  5  8  5  5
 2  6  6  5  8  5  5  5
 2  6  6  8  5  5  5  5
 2  6  8  5  5  5  5  6
 2  6  8  5  5  5  6  5
 2  6  8  5  5  6  5  5
 2  6  8  5  6  5  5  5
 2  6  8  6  5  5  5  5
 3  0  1  1  2  2  2  2
 3  0  1  2  1  2  2  2
 3  0  1  2  2  1  2  2
 3  0  1  2  2  2  1  2
 3  0  1  2  2  2  2  1
 3  0  2  1  1  2  2  2
 3  0  2  1  2  1  2  2
 3  0  2  1  2  2  1  2
 3  0  2  1  2  2  2  1
 3  0  2  2  1  1  2  2
 3  0  2  2  1  2  1  2
 3  0  2  2  1  2  2  1
 3  0  2  2  2  1  1  2
 3  0  2  2  2  1  2  1
 3  0  2  2  2  2  1  1
 3  5  5  5  6  6  6  6
 3  5  5  6  5  6  6  6
 3  5  5  6  6  5  6  6
 3  5  5  6  6  6  5  6
 3  5  5  6  6  6  6  5
 3  5  6  5  5  6  6  6
 3  5  6  5  6  5  6  6
 3  5  6  5  6  6  5  6
 3  5  6  5  6  6  6  5
 3  5  6  6  5  5  6  6
 3  5  6  6  5  6  5  6
 3  5  6  6  5  6  6  5
 3  5  6  6  6  5  5  6
 3  5  6  6  6  5  6  5
 3  5  6  6  6  6  5  5
 3  7  6  7  7  7  8  8
 3  7  6  7  7  8  7  8
 3  7  6  7  7  8  8  7
 3  7  6  7  8  7  7  8
 3  7  6  7  8  7  8  7
 3  7  6  7  8  8  7  7
 3  7  6  8  7  7  7  8
 3  7  6  8  7  7  8  7
 3  7  6  8  7  8  7  7
 3  7  6  8  8  7  7  7
 3  7  7  6  7  7  8  8
 3  7  7  6  7  8  7  8
 3  7  7  6  7  8  8  7
 3  7  7  6  8  7  7  8
 3  7  7  6  8  7  8  7
 3  7  7  6  8  8  7  7
 3  7  7  7  6  7  8  8
 3  7  7  7  6  8  7  8
 3  7  7  7  6  8  8  7
 3  7  7  7  7  6  8  8
 3  7  7  7  7  8  6  8
 3  7  7  7  7  8  8  6
 3  7  7  7  8  6  7  8
 3  7  7  7  8  6  8  7
 3  7  7  7  8  7  6  8
 3  7  7  7  8  7  8  6
 3  7  7  7  8  8  6  7
 3  7  7  7  8  8  7  6
 3  7  7  8  6  7  7  8
 3  7  7  8  6  7  8  7
 3  7  7  8  6  8  7  7
 3  7  7  8  7  6  7  8
 3  7  7  8  7  6  8  7
 3  7  7  8  7  7  6  8
 3  7  7  8  7  7  8  6
 3  7  7  8  7  8  6  7
 3  7  7  8  7  8  7  6
 3  7  7  8  8  6  7  7
 3  7  7  8  8  7  6  7
 3  7  7  8  8  7  7  6
 3  7  8  6  7  7  7  8
 3  7  8  6  7  7  8  7
 3  7  8  6  7  8  7  7
 3  7  8  6  8  7  7  7
 3  7  8  7  6  7  7  8
 3  7  8  7  6  7  8  7
 3  7  8  7  6  8  7  7
 3  7  8  7  7  6  7  8
 3  7  8  7  7  6  8  7
 3  7  8  7  7  7  6  8
 3  7  8  7  7  7  8  6
 3  7  8  7  7  8  6  7
 3  7  8  7  7  8  7  6
 3  7  8  7  8  6  7  7
 3  7  8  7  8  7  6  7
 3  7  8  7  8  7  7  6
 3  7  8  8  6  7  7  7
 3  7  8  8  7  6  7  7
 3  7  8  8  7  7  6  7
 3  7  8  8  7  7  7  6
 3  9  7  8  8  8  8 12
 3  9  7  8  8  8 12  8
 3  9  7  8  8 12  8  8
 3  9  7  8 12  8  8  8
 3  9  7 12  8  8  8  8
 3  9  8  7  8  8  8 12
 3  9  8  7  8  8 12  8
 3  9  8  7  8 12  8  8
 3  9  8  7 12  8  8  8
 3  9  8  8  7  8  8 12
 3  9  8  8  7  8 12  8
 3  9  8  8  7 12  8  8
 3  9  8  8  8  7  8 12
 3  9  8  8  8  7 12  8
 3  9  8  8  8  8  7 12
 3  9  8  8  8  8 12  7
 3  9  8  8  8 12  7  8
 3  9  8  8  8 12  8  7
 3  9  8  8 12  7  8  8
 3  9  8  8 12  8  7  8
 3  9  8  8 12  8  8  7
 3  9  8 12  7  8  8  8
 3  9  8 12  8  7  8  8
 3  9  8 12  8  8  7  8
 3  9  8 12  8  8  8  7
 3  9 12  7  8  8  8  8
 3  9 12  8  7  8  8  8
 3  9 12  8  8  7  8  8
 3  9 12  8  8  8  7  8
 3  9 12  8  8  8  8  7
 4  9  8  9  9 10 10 10
 4  9  8  9 10  9 10 10
 4  9  8  9 10 10  9 10
 4  9  8  9 10 10 10  9
 4  9  8 10  9  9 10 10
 4  9  8 10  9 10  9 10
 4  9  8 10  9 10 10  9
 4  9  8 10 10  9  9 10
 4  9  8 10 10  9 10  9
 4  9  8 10 10 10  9  9
 4  9  9  8  9 10 10 10
 4  9  9  8 10  9 10 10
 4  9  9  8 10 10  9 10
 4  9  9  8 10 10 10  9
 4  9  9  9  8 10 10 10
 4  9  9  9 10  8 10 10
 4  9  9  9 10 10  8 10
 4  9  9  9 10 10 10  8
 4  9  9 10  8  9 10 10
 4  9  9 10  8 10  9 10
 4  9  9 10  8 10 10  9
 4  9  9 10  9  8 10 10
 4  9  9 10  9 10  8 10
 4  9  9 10  9 10 10  8
 4  9  9 10 10  8  9 10
 4  9  9 10 10  8 10  9
 4  9  9 10 10  9  8 10
 4  9  9 10 10  9 10  8
 4  9  9 10 10 10  8  9
 4  9  9 10 10 10  9  8
 4  9 10  8  9  9 10 10
 4  9 10  8  9 10  9 10
 4  9 10  8  9 10 10  9
 4  9 10  8 10  9  9 10
 4  9 10  8 10  9 10  9
 4  9 10  8 10 10  9  9
 4  9 10  9  8  9 10 10
 4  9 10  9  8 10  9 10
 4  9 10  9  8 10 10  9
 4  9 10  9  9  8 10 10
 4  9 10  9  9 10  8 10
 4  9 10  9  9 10 10  8
 4  9 10  9 10  8  9 10
 4  9 10  9 10  8 10  9
 4  9 10  9 10  9  8 10
 4  9 10  9 10  9 10  8
 4  9 10  9 10 10  8  9
 4  9 10  9 10 10  9  8
 4  9 10 10  8  9  9 10
 4  9 10 10  8  9 10  9
 4  9 10 10  8 10  9  9
 4  9 10 10  9  8  9 10
 4  9 10 10  9  8 10  9
 4  9 10 10  9  9  8 10
 4  9 10 10  9  9 10  8
 4  9 10 10  9 10  8  9
 4  9 10 10  9 10  9  8
 4  9 10 10 10  8  9  9
 4  9 10 10 10  9  8  9
 4  9 10 10 10  9  9  8
 4 10  9  9  9  9 12 12
 4 10  9  9  9 12  9 12
 4 10  9  9  9 12 12  9
 4 10  9  9 12  9  9 12
 4 10  9  9 12  9 12  9
 4 10  9  9 12 12  9  9
 4 10  9 12  9  9  9 12
 4 10  9 12  9  9 12  9
 4 10  9 12  9 12  9  9
 4 10  9 12 12  9  9  9
 4 10 12  9  9  9  9 12
 4 10 12  9  9  9 12  9
 4 10 12  9  9 12  9  9
 4 10 12  9 12  9  9  9
 4 10 12 12  9  9  9  9
 5  0  2  3  3  3  3  3
 5  0  3  2  3  3  3  3
 5  0  3  3  2  3  3  3
 5  0  3  3  3  2  3  3
 5  0  3  3  3  3  2  3
 5  0  3  3  3  3  3  2
 5 11 10 11 12 12 12 12
 5 11 10 12 11 12 12 12
 5 11 10 12 12 11 12 12
 5 11 10 12 12 12 11 12
 5 11 10 12 12 12 12 11
 5 11 11 10 12 12 12 12
 5 11 11 12 10 12 12 12
 5 11 11 12 12 10 12 12
 5 11 11 12 12 12 10 12
 5 11 11 12 12 12 12 10
 5 11 12 10 11 12 12 12
 5 11 12 10 12 11 12 12
 5 11 12 10 12 12 11 12
 5 11 12 10 12 12 12 11
 5 11 12 11 10 12 12 12
 5 11 12 11 12 10 12 12
 5 11 12 11 12 12 10 12
 5 11 12 11 12 12 12 10
 5 11 12 12 10 11 12 12
 5 11 12 12 10 12 11 12
 5 11 12 12 10 12 12 11
 5 11 12 12 11 10 12 12
 5 11 12 12 11 12 10 12
 5 11 12 12 11 12 12 10
 5 11 12 12 12 10 11 12
 5 11 12 12 12 10 12 11
 5 11 12 12 12 11 10 12
 5 11 12 12 12 11 12 10
 5 11 12 12 12 12 10 11
 5 11 12 12 12 12 11 10
 6 13 12 14 14 14 14 14
 6 13 14 12 14 14 14 14
 6 13 14 14 12 14 14 14
 6 13 14 14 14 12 14 14
 6 13 14 14 14 14 12 14
 6 13 14 14 14 14 14 12
 7  0  4  4  4  4  4  4
 7 16 15 15 15 18 18 18
 7 16 15 15 18 15 18 18
 7 16 15 15 18 18 15 18
 7 16 15 15 18 18 18 15
 7 16 15 18 15 15 18 18
 7 16 15 18 15 18 15 18
 7 16 15 18 15 18 18 15
 7 16 15 18 18 15 15 18
 7 16 15 18 18 15 18 15
 7 16 15 18 18 18 15 15
 7 16 18 15 15 15 18 18
 7 16 18 15 15 18 15 18
 7 16 18 15 15 18 18 15
 7 16 18 15 18 15 15 18
 7 16 18 15 18 15 18 15
 7 16 18 15 18 18 15 15
 7 16 18 18 15 15 15 18
 7 16 18 18 15 15 18 15
 7 16 18 18 15 18 15 15
 7 16 18 18 18 15 15 15
 8 17 18 18 18 18 18 18


/* Note: coefficients of E_i appear with signs reversed since Normaliz uses the dual basis to the classes l_i, namely the classes -E_i
*/

==> anc/X346-eff-gens.out <==
69 Hilbert basis elements
69 lattice points in polytope (Hilbert basis elements of degree 1)
69 extreme rays
82 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of triangulation   = 3177
resulting sum of |det|s = 3177

grading:
4 5 -1 -1 -1 -1 -1 -1 

degrees of extreme rays:
1: 69  

Hilbert basis elements are of degree 1

multiplicity = 3177

Hilbert series:
1 61 633 1535 853 93 1 
denominator with 8 factors:
1: 8  

degree of Hilbert Series as rational function = -2

Hilbert polynomial:
5040 28344 63784 87528 84805 54831 20251 3177 
with common denominator = 5040

rank of class group = 74
class group is free

***********************************************************************

69 lattice points in polytope (Hilbert basis elements of degree 1):
 0 0 -1  0  0  0  0  0
 0 0  0 -1  0  0  0  0
 0 0  0  0 -1  0  0  0
 0 0  0  0  0 -1  0  0
 0 0  0  0  0  0 -1  0
 0 0  0  0  0  0  0 -1
 0 1  0  0  1  1  1  1
 0 1  0  1  0  1  1  1
 0 1  0  1  1  0  1  1
 0 1  0  1  1  1  0  1
 0 1  0  1  1  1  1  0
 0 1  1  0  0  1  1  1
 0 1  1  0  1  0  1  1
 0 1  1  0  1  1  0  1
 0 1  1  0  1  1  1  0
 0 1  1  1  0  0  1  1
 0 1  1  1  0  1  0  1
 0 1  1  1  0  1  1  0
 0 1  1  1  1  0  0  1
 0 1  1  1  1  0  1  0
 0 1  1  1  1  1  0  0
 1 0  0  0  0  1  1  1
 1 0  0  0  1  0  1  1
 1 0  0  0  1  1  0  1
 1 0  0  0  1  1  1  0
 1 0  0  1  0  0  1  1
 1 0  0  1  0  1  0  1
 1 0  0  1  0  1  1  0
 1 0  0  1  1  0  0  1
 1 0  0  1  1  0  1  0
 1 0  0  1  1  1  0  0
 1 0  1  0  0  0  1  1
 1 0  1  0  0  1  0  1
 1 0  1  0  0  1  1  0
 1 0  1  0  1  0  0  1
 1 0  1  0  1  0  1  0
 1 0  1  0  1  1  0  0
 1 0  1  1  0  0  0  1
 1 0  1  1  0  0  1  0
 1 0  1  1  0  1  0  0
 1 0  1  1  1  0  0  0
 1 1  1  1  1  1  2  2
 1 1  1  1  1  2  1  2
 1 1  1  1  1  2  2  1
 1 1  1  1  2  1  1  2
 1 1  1  1  2  1  2  1
 1 1  1  1  2  2  1  1
 1 1  1  2  1  1  1  2
 1 1  1  2  1  1  2  1
 1 1  1  2  1  2  1  1
 1 1  1  2  2  1  1  1
 1 1  2  1  1  1  1  2
 1 1  2  1  1  1  2  1
 1 1  2  1  1  2  1  1
 1 1  2  1  2  1  1  1
 1 1  2  2  1  1  1  1
 1 2  2  2  2  2  2  3
 1 2  2  2  2  2  3  2
 1 2  2  2  2  3  2  2
 1 2  2  2  3  2  2  2
 1 2  2  3  2  2  2  2
 1 2  3  2  2  2  2  2
 2 0  1  1  1  1  1  2
 2 0  1  1  1  1  2  1
 2 0  1  1  1  2  1  1
 2 0  1  1  2  1  1  1
 2 0  1  2  1  1  1  1
 2 0  2  1  1  1  1  1
 2 1  2  2  2  2  2  2

0 further Hilbert basis elements of higher degree:

69 extreme rays:
 0 0 -1  0  0  0  0  0
 0 0  0 -1  0  0  0  0
 0 0  0  0 -1  0  0  0
 0 0  0  0  0 -1  0  0
 0 0  0  0  0  0 -1  0
 0 0  0  0  0  0  0 -1
 0 1  0  0  1  1  1  1
 0 1  0  1  0  1  1  1
 0 1  0  1  1  0  1  1
 0 1  0  1  1  1  0  1
 0 1  0  1  1  1  1  0
 0 1  1  0  0  1  1  1
 0 1  1  0  1  0  1  1
 0 1  1  0  1  1  0  1
 0 1  1  0  1  1  1  0
 0 1  1  1  0  0  1  1
 0 1  1  1  0  1  0  1
 0 1  1  1  0  1  1  0
 0 1  1  1  1  0  0  1
 0 1  1  1  1  0  1  0
 0 1  1  1  1  1  0  0
 1 0  0  0  0  1  1  1
 1 0  0  0  1  0  1  1
 1 0  0  0  1  1  0  1
 1 0  0  0  1  1  1  0
 1 0  0  1  0  0  1  1
 1 0  0  1  0  1  0  1
 1 0  0  1  0  1  1  0
 1 0  0  1  1  0  0  1
 1 0  0  1  1  0  1  0
 1 0  0  1  1  1  0  0
 1 0  1  0  0  0  1  1
 1 0  1  0  0  1  0  1
 1 0  1  0  0  1  1  0
 1 0  1  0  1  0  0  1
 1 0  1  0  1  0  1  0
 1 0  1  0  1  1  0  0
 1 0  1  1  0  0  0  1
 1 0  1  1  0  0  1  0
 1 0  1  1  0  1  0  0
 1 0  1  1  1  0  0  0
 1 1  1  1  1  1  2  2
 1 1  1  1  1  2  1  2
 1 1  1  1  1  2  2  1
 1 1  1  1  2  1  1  2
 1 1  1  1  2  1  2  1
 1 1  1  1  2  2  1  1
 1 1  1  2  1  1  1  2
 1 1  1  2  1  1  2  1
 1 1  1  2  1  2  1  1
 1 1  1  2  2  1  1  1
 1 1  2  1  1  1  1  2
 1 1  2  1  1  1  2  1
 1 1  2  1  1  2  1  1
 1 1  2  1  2  1  1  1
 1 1  2  2  1  1  1  1
 1 2  2  2  2  2  2  3
 1 2  2  2  2  2  3  2
 1 2  2  2  2  3  2  2
 1 2  2  2  3  2  2  2
 1 2  2  3  2  2  2  2
 1 2  3  2  2  2  2  2
 2 0  1  1  1  1  1  2
 2 0  1  1  1  1  2  1
 2 0  1  1  1  2  1  1
 2 0  1  1  2  1  1  1
 2 0  1  2  1  1  1  1
 2 0  2  1  1  1  1  1
 2 1  2  2  2  2  2  2

82 support hyperplanes:
  0  1  0  0  0  0  0  0
  1  0  0  0  0  0  0  0
  1  1 -1  0  0  0  0  0
  1  1  0 -1  0  0  0  0
  1  1  0  0 -1  0  0  0
  1  1  0  0  0 -1  0  0
  1  1  0  0  0  0 -1  0
  1  1  0  0  0  0  0 -1
  3  4 -1 -1 -1 -1 -1  0
  3  4 -1 -1 -1 -1  0 -1
  3  4 -1 -1 -1 -1  0  0
  3  4 -1 -1 -1  0 -1 -1
  3  4 -1 -1 -1  0 -1  0
  3  4 -1 -1 -1  0  0 -1
  3  4 -1 -1  0 -1 -1 -1
  3  4 -1 -1  0 -1 -1  0
  3  4 -1 -1  0 -1  0 -1
  3  4 -1 -1  0  0 -1 -1
  3  4 -1  0 -1 -1 -1 -1
  3  4 -1  0 -1 -1 -1  0
  3  4 -1  0 -1 -1  0 -1
  3  4 -1  0 -1  0 -1 -1
  3  4 -1  0  0 -1 -1 -1
  3  4  0 -1 -1 -1 -1 -1
  3  4  0 -1 -1 -1 -1  0
  3  4  0 -1 -1 -1  0 -1
  3  4  0 -1 -1  0 -1 -1
  3  4  0 -1  0 -1 -1 -1
  3  4  0  0 -1 -1 -1 -1
  5  4 -1 -1 -1 -1 -1 -1
  5  7 -2 -2 -1 -1 -1 -1
  5  7 -2 -1 -2 -1 -1 -1
  5  7 -2 -1 -1 -2 -1 -1
  5  7 -2 -1 -1 -1 -2 -1
  5  7 -2 -1 -1 -1 -1 -2
  5  7 -1 -2 -2 -1 -1 -1
  5  7 -1 -2 -1 -2 -1 -1
  5  7 -1 -2 -1 -1 -2 -1
  5  7 -1 -2 -1 -1 -1 -2
  5  7 -1 -1 -2 -2 -1 -1
  5  7 -1 -1 -2 -1 -2 -1
  5  7 -1 -1 -2 -1 -1 -2
  5  7 -1 -1 -1 -2 -2 -1
  5  7 -1 -1 -1 -2 -1 -2
  5  7 -1 -1 -1 -1 -2 -2
  6  6 -2 -2 -1 -1 -1 -1
  6  6 -2 -1 -2 -1 -1 -1
  6  6 -2 -1 -1 -2 -1 -1
  6  6 -2 -1 -1 -1 -2 -1
  6  6 -2 -1 -1 -1 -1 -2
  6  6 -1 -2 -2 -1 -1 -1
  6  6 -1 -2 -1 -2 -1 -1
  6  6 -1 -2 -1 -1 -2 -1
  6  6 -1 -2 -1 -1 -1 -2
  6  6 -1 -1 -2 -2 -1 -1
  6  6 -1 -1 -2 -1 -2 -1
  6  6 -1 -1 -2 -1 -1 -2
  6  6 -1 -1 -1 -2 -2 -1
  6  6 -1 -1 -1 -2 -1 -2
  6  6 -1 -1 -1 -1 -2 -2
  6  7 -2 -2 -2 -1 -1 -1
  6  7 -2 -2 -1 -2 -1 -1
  6  7 -2 -2 -1 -1 -2 -1
  6  7 -2 -2 -1 -1 -1 -2
  6  7 -2 -1 -2 -2 -1 -1
  6  7 -2 -1 -2 -1 -2 -1
  6  7 -2 -1 -2 -1 -1 -2
  6  7 -2 -1 -1 -2 -2 -1
  6  7 -2 -1 -1 -2 -1 -2
  6  7 -2 -1 -1 -1 -2 -2
  6  7 -1 -2 -2 -2 -1 -1
  6  7 -1 -2 -2 -1 -2 -1
  6  7 -1 -2 -2 -1 -1 -2
  6  7 -1 -2 -1 -2 -2 -1
  6  7 -1 -2 -1 -2 -1 -2
  6  7 -1 -2 -1 -1 -2 -2
  6  7 -1 -1 -2 -2 -2 -1
  6  7 -1 -1 -2 -2 -1 -2
  6  7 -1 -1 -2 -1 -2 -2
  6  7 -1 -1 -1 -2 -2 -2
  7 10 -2 -2 -2 -2 -2 -2
 11 14 -3 -3 -3 -3 -3 -3



==> anc/X346-eff-ineqs.in <==
amb_space 8
constraints 84

    0 1 0 0 0 0 0 0 >= 0
    1 0 0 0 0 0 0 0 >= 0
    1 1 -1 0 0 0 0 0 >= 0
    1 1 0 -1 0 0 0 0 >= 0
    1 1 0 0 -1 0 0 0 >= 0
    1 1 0 0 0 -1 0 0 >= 0
    1 1 0 0 0 0 -1 0 >= 0
    1 1 0 0 0 0 0 -1 >= 0
    3 4 -1 -1 -1 -1 -1 0 >= 0
    3 4 -1 -1 -1 -1 0 -1 >= 0
    3 4 -1 -1 -1 -1 0 0 >= 0
    3 4 -1 -1 -1 0 -1 -1 >= 0
    3 4 -1 -1 -1 0 -1 0 >= 0
    3 4 -1 -1 -1 0 0 -1 >= 0
    3 4 -1 -1 0 -1 -1 -1 >= 0
    3 4 -1 -1 0 -1 -1 0 >= 0
    3 4 -1 -1 0 -1 0 -1 >= 0
    3 4 -1 -1 0 0 -1 -1 >= 0
    3 4 -1 0 -1 -1 -1 -1 >= 0
    3 4 -1 0 -1 -1 -1 0 >= 0
    3 4 -1 0 -1 -1 0 -1 >= 0
    3 4 -1 0 -1 0 -1 -1 >= 0
    3 4 -1 0 0 -1 -1 -1 >= 0
    3 4 0 -1 -1 -1 -1 -1 >= 0
    3 4 0 -1 -1 -1 -1 0 >= 0
    3 4 0 -1 -1 -1 0 -1 >= 0
    3 4 0 -1 -1 0 -1 -1 >= 0
    3 4 0 -1 0 -1 -1 -1 >= 0
    3 4 0 0 -1 -1 -1 -1 >= 0

    0 0 0 0 0 0 0 1 >= 0
    0 0 0 0 0 0 1 0 >= 0
    0 0 0 0 0 1 0 0 >= 0
    0 0 0 0 1 0 0 0 >= 0
    0 0 0 1 0 0 0 0 >= 0
    0 0 1 0 0 0 0 0 >= 0

    3 3 -1 -1 -1 -1 0 0 >= 0
    3 3 -1 -1 -1 0 -1 0 >= 0
    3 3 -1 -1 -1 0 0 -1 >= 0
    3 3 -1 -1 0 -1 -1 0 >= 0
    3 3 -1 -1 0 -1 0 -1 >= 0
    3 3 -1 -1 0 0 -1 -1 >= 0
    3 3 -1 0 -1 -1 -1 0 >= 0
    3 3 -1 0 -1 -1 0 -1 >= 0
    3 3 -1 0 -1 0 -1 -1 >= 0
    3 3 -1 0 0 -1 -1 -1 >= 0
    3 3 0 -1 -1 -1 -1 0 >= 0
    3 3 0 -1 -1 -1 0 -1 >= 0
    3 3 0 -1 -1 0 -1 -1 >= 0
    3 3 0 -1 0 -1 -1 -1 >= 0
    3 3 0 0 -1 -1 -1 -1 >= 0

    4 6 -2 -1 -1 -1 -1 -1 >= 0
    4 6 -1 -2 -1 -1 -1 -1 >= 0
    4 6 -1 -1 -2 -1 -1 -1 >= 0
    4 6 -1 -1 -1 -2 -1 -1 >= 0
    4 6 -1 -1 -1 -1 -2 -1 >= 0
    4 6 -1 -1 -1 -1 -1 -2 >= 0

    8 10 -3 -2 -2 -2 -2 -2 >= 0
    8 10 -2 -3 -2 -2 -2 -2 >= 0
    8 10 -2 -2 -3 -2 -2 -2 >= 0
    8 10 -2 -2 -2 -3 -2 -2 >= 0
    8 10 -2 -2 -2 -2 -3 -2 >= 0
    8 10 -2 -2 -2 -2 -2 -3 >= 0

    5 4 -1 -1 -1 -1 -1 -1 >= 0

    6 7 -2 -2 -2 -1 -1 -1 >= 0
    6 7 -2 -2 -1 -2 -1 -1 >= 0
    6 7 -2 -2 -1 -1 -2 -1 >= 0
    6 7 -2 -2 -1 -1 -1 -2 >= 0
    6 7 -2 -1 -2 -2 -1 -1 >= 0
    6 7 -2 -1 -2 -1 -2 -1 >= 0
    6 7 -2 -1 -2 -1 -1 -2 >= 0
    6 7 -2 -1 -1 -2 -2 -1 >= 0
    6 7 -2 -1 -1 -2 -1 -2 >= 0
    6 7 -2 -1 -1 -1 -2 -2 >= 0
    6 7 -1 -2 -2 -2 -1 -1 >= 0
    6 7 -1 -2 -2 -1 -2 -1 >= 0
    6 7 -1 -2 -2 -1 -1 -2 >= 0
    6 7 -1 -2 -1 -2 -2 -1 >= 0
    6 7 -1 -2 -1 -2 -1 -2 >= 0
    6 7 -1 -2 -1 -1 -2 -2 >= 0
    6 7 -1 -1 -2 -2 -2 -1 >= 0
    6 7 -1 -1 -2 -2 -1 -2 >= 0
    6 7 -1 -1 -2 -1 -2 -2 >= 0
    6 7 -1 -1 -1 -2 -2 -2 >= 0
    
    11 14 -3 -3 -3 -3 -3 -3 >= 0

/* L4--L32: pulled back from X345: see Theorem 5.1
   L34--39: BLI for E_i: see Lemma 4.2

    L41--55: BLI for (01|111100): see Proposition 7.1(a)
   L57--63: BLI for (20|211111): see Proposition 7.1(b)
   L64--L69: BLI for D_i = (12|322222): see Proposition 7.1 (c)

   L71: Effectivity condition: see Proposition 7.2(a)	
   L73--92: Effectivity condition from BJ(C,BL(p1,p2,p3)): see Proposition 7.2(b)
   L94: Effectivity condition from BS_3(C): see Proposition 7.2(c)	   
*/

==> anc/X346-eff-ineqs.out <==
1493 Hilbert basis elements
718 extreme rays
48 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1

size of partial triangulation   = 4415
resulting sum of |det|s = 13692

No implicit grading found

rank of class group = 40
class group is free

***********************************************************************

1493 Hilbert basis elements:
 0  1  0  0  0  0  0  0
 0  1  0  0  0  0  0  1
 0  1  0  0  0  0  1  0
 0  1  0  0  0  0  1  1
 0  1  0  0  0  1  0  0
 0  1  0  0  0  1  0  1
 0  1  0  0  0  1  1  0
 0  1  0  0  0  1  1  1
 0  1  0  0  1  0  0  0
 0  1  0  0  1  0  0  1
 0  1  0  0  1  0  1  0
 0  1  0  0  1  0  1  1
 0  1  0  0  1  1  0  0
 0  1  0  0  1  1  0  1
 0  1  0  0  1  1  1  0
 0  1  0  1  0  0  0  0
 0  1  0  1  0  0  0  1
 0  1  0  1  0  0  1  0
 0  1  0  1  0  0  1  1
 0  1  0  1  0  1  0  0
 0  1  0  1  0  1  0  1
 0  1  0  1  0  1  1  0
 0  1  0  1  1  0  0  0
 0  1  0  1  1  0  0  1
 0  1  0  1  1  0  1  0
 0  1  0  1  1  1  0  0
 0  1  1  0  0  0  0  0
 0  1  1  0  0  0  0  1
 0  1  1  0  0  0  1  0
 0  1  1  0  0  0  1  1
 0  1  1  0  0  1  0  0
 0  1  1  0  0  1  0  1
 0  1  1  0  0  1  1  0
 0  1  1  0  1  0  0  0
 0  1  1  0  1  0  0  1
 0  1  1  0  1  0  1  0
 0  1  1  0  1  1  0  0
 0  1  1  1  0  0  0  0
 0  1  1  1  0  0  0  1
 0  1  1  1  0  0  1  0
 0  1  1  1  0  1  0  0
 0  1  1  1  1  0  0  0
 0  2  0  1  1  1  2  2
 0  2  0  1  1  2  1  2
 0  2  0  1  1  2  2  1
 0  2  0  1  2  1  1  2
 0  2  0  1  2  1  2  1
 0  2  0  1  2  2  1  1
 0  2  0  2  1  1  1  2
 0  2  0  2  1  1  2  1
 0  2  0  2  1  2  1  1
 0  2  0  2  2  1  1  1
 0  2  1  0  1  1  2  2
 0  2  1  0  1  2  1  2
 0  2  1  0  1  2  2  1
 0  2  1  0  2  1  1  2
 0  2  1  0  2  1  2  1
 0  2  1  0  2  2  1  1
 0  2  1  1  0  1  2  2
 0  2  1  1  0  2  1  2
 0  2  1  1  0  2  2  1
 0  2  1  1  1  0  2  2
 0  2  1  1  1  1  1  2
 0  2  1  1  1  1  2  1
 0  2  1  1  1  1  2  2
 0  2  1  1  1  2  0  2
 0  2  1  1  1  2  1  1
 0  2  1  1  1  2  1  2
 0  2  1  1  1  2  2  0
 0  2  1  1  1  2  2  1
 0  2  1  1  2  0  1  2
 0  2  1  1  2  0  2  1
 0  2  1  1  2  1  0  2
 0  2  1  1  2  1  1  1
 0  2  1  1  2  1  1  2
 0  2  1  1  2  1  2  0
 0  2  1  1  2  1  2  1
 0  2  1  1  2  2  0  1
 0  2  1  1  2  2  1  0
 0  2  1  1  2  2  1  1
 0  2  1  2  0  1  1  2
 0  2  1  2  0  1  2  1
 0  2  1  2  0  2  1  1
 0  2  1  2  1  0  1  2
 0  2  1  2  1  0  2  1
 0  2  1  2  1  1  0  2
 0  2  1  2  1  1  1  1
 0  2  1  2  1  1  1  2
 0  2  1  2  1  1  2  0
 0  2  1  2  1  1  2  1
 0  2  1  2  1  2  0  1
 0  2  1  2  1  2  1  0
 0  2  1  2  1  2  1  1
 0  2  1  2  2  0  1  1
 0  2  1  2  2  1  0  1
 0  2  1  2  2  1  1  0
 0  2  1  2  2  1  1  1
 0  2  2  0  1  1  1  2
 0  2  2  0  1  1  2  1
 0  2  2  0  1  2  1  1
 0  2  2  0  2  1  1  1
 0  2  2  1  0  1  1  2
 0  2  2  1  0  1  2  1
 0  2  2  1  0  2  1  1
 0  2  2  1  1  0  1  2
 0  2  2  1  1  0  2  1
 0  2  2  1  1  1  0  2
 0  2  2  1  1  1  1  1
 0  2  2  1  1  1  1  2
 0  2  2  1  1  1  2  0
 0  2  2  1  1  1  2  1
 0  2  2  1  1  2  0  1
 0  2  2  1  1  2  1  0
 0  2  2  1  1  2  1  1
 0  2  2  1  2  0  1  1
 0  2  2  1  2  1  0  1
 0  2  2  1  2  1  1  0
 0  2  2  1  2  1  1  1
 0  2  2  2  0  1  1  1
 0  2  2  2  1  0  1  1
 0  2  2  2  1  1  0  1
 0  2  2  2  1  1  1  0
 0  2  2  2  1  1  1  1
 0  3  0  2  2  2  2  3
 0  3  0  2  2  2  3  2
 0  3  0  2  2  3  2  2
 0  3  0  2  3  2  2  2
 0  3  0  3  2  2  2  2
 0  3  1  2  2  2  2  3
 0  3  1  2  2  2  3  2
 0  3  1  2  2  3  2  2
 0  3  1  2  3  2  2  2
 0  3  1  3  2  2  2  2
 0  3  2  0  2  2  2  3
 0  3  2  0  2  2  3  2
 0  3  2  0  2  3  2  2
 0  3  2  0  3  2  2  2
 0  3  2  1  2  2  2  3
 0  3  2  1  2  2  3  2
 0  3  2  1  2  3  2  2
 0  3  2  1  3  2  2  2
 0  3  2  2  0  2  2  3
 0  3  2  2  0  2  3  2
 0  3  2  2  0  3  2  2
 0  3  2  2  1  2  2  3
 0  3  2  2  1  2  3  2
 0  3  2  2  1  3  2  2
 0  3  2  2  2  0  2  3
 0  3  2  2  2  0  3  2
 0  3  2  2  2  1  2  3
 0  3  2  2  2  1  3  2
 0  3  2  2  2  2  0  3
 0  3  2  2  2  2  1  3
 0  3  2  2  2  2  2  2
 0  3  2  2  2  2  3  0
 0  3  2  2  2  2  3  1
 0  3  2  2  2  3  0  2
 0  3  2  2  2  3  1  2
 0  3  2  2  2  3  2  0
 0  3  2  2  2  3  2  1
 0  3  2  2  3  0  2  2
 0  3  2  2  3  1  2  2
 0  3  2  2  3  2  0  2
 0  3  2  2  3  2  1  2
 0  3  2  2  3  2  2  0
 0  3  2  2  3  2  2  1
 0  3  2  3  0  2  2  2
 0  3  2  3  1  2  2  2
 0  3  2  3  2  0  2  2
 0  3  2  3  2  1  2  2
 0  3  2  3  2  2  0  2
 0  3  2  3  2  2  1  2
 0  3  2  3  2  2  2  0
 0  3  2  3  2  2  2  1
 0  3  3  0  2  2  2  2
 0  3  3  1  2  2  2  2
 0  3  3  2  0  2  2  2
 0  3  3  2  1  2  2  2
 0  3  3  2  2  0  2  2
 0  3  3  2  2  1  2  2
 0  3  3  2  2  2  0  2
 0  3  3  2  2  2  1  2
 0  3  3  2  2  2  2  0
 0  3  3  2  2  2  2  1
 0  4  0  3  3  3  3  3
 0  4  1  3  3  3  3  3
 0  4  3  0  3  3  3  3
 0  4  3  1  3  3  3  3
 0  4  3  3  0  3  3  3
 0  4  3  3  1  3  3  3
 0  4  3  3  3  0  3  3
 0  4  3  3  3  1  3  3
 0  4  3  3  3  3  0  3
 0  4  3  3  3  3  1  3
 0  4  3  3  3  3  3  0
 0  4  3  3  3  3  3  1
 1  0  0  0  0  0  0  0
 1  0  0  0  0  0  0  1
 1  0  0  0  0  0  1  0
 1  0  0  0  0  0  1  1
 1  0  0  0  0  1  0  0
 1  0  0  0  0  1  0  1
 1  0  0  0  0  1  1  0
 1  0  0  0  0  1  1  1
 1  0  0  0  1  0  0  0
 1  0  0  0  1  0  0  1
 1  0  0  0  1  0  1  0
 1  0  0  0  1  0  1  1
 1  0  0  0  1  1  0  0
 1  0  0  0  1  1  0  1
 1  0  0  0  1  1  1  0
 1  0  0  1  0  0  0  0
 1  0  0  1  0  0  0  1
 1  0  0  1  0  0  1  0
 1  0  0  1  0  0  1  1
 1  0  0  1  0  1  0  0
 1  0  0  1  0  1  0  1
 1  0  0  1  0  1  1  0
 1  0  0  1  1  0  0  0
 1  0  0  1  1  0  0  1
 1  0  0  1  1  0  1  0
 1  0  0  1  1  1  0  0
 1  0  1  0  0  0  0  0
 1  0  1  0  0  0  0  1
 1  0  1  0  0  0  1  0
 1  0  1  0  0  0  1  1
 1  0  1  0  0  1  0  0
 1  0  1  0  0  1  0  1
 1  0  1  0  0  1  1  0
 1  0  1  0  1  0  0  0
 1  0  1  0  1  0  0  1
 1  0  1  0  1  0  1  0
 1  0  1  0  1  1  0  0
 1  0  1  1  0  0  0  0
 1  0  1  1  0  0  0  1
 1  0  1  1  0  0  1  0
 1  0  1  1  0  1  0  0
 1  0  1  1  1  0  0  0
 1  1  0  1  1  1  2  2
 1  1  0  1  1  2  1  2
 1  1  0  1  1  2  2  1
 1  1  0  1  2  1  1  2
 1  1  0  1  2  1  2  1
 1  1  0  1  2  2  1  1
 1  1  0  2  1  1  1  2
 1  1  0  2  1  1  2  1
 1  1  0  2  1  2  1  1
 1  1  0  2  2  1  1  1
 1  1  1  0  1  1  2  2
 1  1  1  0  1  2  1  2
 1  1  1  0  1  2  2  1
 1  1  1  0  2  1  1  2
 1  1  1  0  2  1  2  1
 1  1  1  0  2  2  1  1
 1  1  1  1  0  1  2  2
 1  1  1  1  0  2  1  2
 1  1  1  1  0  2  2  1
 1  1  1  1  1  0  2  2
 1  1  1  1  1  1  1  2
 1  1  1  1  1  1  2  1
 1  1  1  1  1  1  2  2
 1  1  1  1  1  2  0  2
 1  1  1  1  1  2  1  1
 1  1  1  1  1  2  1  2
 1  1  1  1  1  2  2  0
 1  1  1  1  1  2  2  1
 1  1  1  1  2  0  1  2
 1  1  1  1  2  0  2  1
 1  1  1  1  2  1  0  2
 1  1  1  1  2  1  1  1
 1  1  1  1  2  1  1  2
 1  1  1  1  2  1  2  0
 1  1  1  1  2  1  2  1
 1  1  1  1  2  2  0  1
 1  1  1  1  2  2  1  0
 1  1  1  1  2  2  1  1
 1  1  1  2  0  1  1  2
 1  1  1  2  0  1  2  1
 1  1  1  2  0  2  1  1
 1  1  1  2  1  0  1  2
 1  1  1  2  1  0  2  1
 1  1  1  2  1  1  0  2
 1  1  1  2  1  1  1  1
 1  1  1  2  1  1  1  2
 1  1  1  2  1  1  2  0
 1  1  1  2  1  1  2  1
 1  1  1  2  1  2  0  1
 1  1  1  2  1  2  1  0
 1  1  1  2  1  2  1  1
 1  1  1  2  2  0  1  1
 1  1  1  2  2  1  0  1
 1  1  1  2  2  1  1  0
 1  1  1  2  2  1  1  1
 1  1  2  0  1  1  1  2
 1  1  2  0  1  1  2  1
 1  1  2  0  1  2  1  1
 1  1  2  0  2  1  1  1
 1  1  2  1  0  1  1  2
 1  1  2  1  0  1  2  1
 1  1  2  1  0  2  1  1
 1  1  2  1  1  0  1  2
 1  1  2  1  1  0  2  1
 1  1  2  1  1  1  0  2
 1  1  2  1  1  1  1  1
 1  1  2  1  1  1  1  2
 1  1  2  1  1  1  2  0
 1  1  2  1  1  1  2  1
 1  1  2  1  1  2  0  1
 1  1  2  1  1  2  1  0
 1  1  2  1  1  2  1  1
 1  1  2  1  2  0  1  1
 1  1  2  1  2  1  0  1
 1  1  2  1  2  1  1  0
 1  1  2  1  2  1  1  1
 1  1  2  2  0  1  1  1
 1  1  2  2  1  0  1  1
 1  1  2  2  1  1  0  1
 1  1  2  2  1  1  1  0
 1  1  2  2  1  1  1  1
 1  2  0  2  2  2  2  3
 1  2  0  2  2  2  3  2
 1  2  0  2  2  3  2  2
 1  2  0  2  3  2  2  2
 1  2  0  3  2  2  2  2
 1  2  1  2  2  2  2  3
 1  2  1  2  2  2  3  2
 1  2  1  2  2  3  2  2
 1  2  1  2  3  2  2  2
 1  2  1  3  2  2  2  2
 1  2  2  0  2  2  2  3
 1  2  2  0  2  2  3  2
 1  2  2  0  2  3  2  2
 1  2  2  0  3  2  2  2
 1  2  2  1  2  2  2  3
 1  2  2  1  2  2  3  2
 1  2  2  1  2  3  2  2
 1  2  2  1  3  2  2  2
 1  2  2  2  0  2  2  3
 1  2  2  2  0  2  3  2
 1  2  2  2  0  3  2  2
 1  2  2  2  1  2  2  3
 1  2  2  2  1  2  3  2
 1  2  2  2  1  3  2  2
 1  2  2  2  2  0  2  3
 1  2  2  2  2  0  3  2
 1  2  2  2  2  1  2  3
 1  2  2  2  2  1  3  2
 1  2  2  2  2  2  0  3
 1  2  2  2  2  2  1  3
 1  2  2  2  2  2  2  2
 1  2  2  2  2  2  3  0
 1  2  2  2  2  2  3  1
 1  2  2  2  2  3  0  2
 1  2  2  2  2  3  1  2
 1  2  2  2  2  3  2  0
 1  2  2  2  2  3  2  1
 1  2  2  2  3  0  2  2
 1  2  2  2  3  1  2  2
 1  2  2  2  3  2  0  2
 1  2  2  2  3  2  1  2
 1  2  2  2  3  2  2  0
 1  2  2  2  3  2  2  1
 1  2  2  3  0  2  2  2
 1  2  2  3  1  2  2  2
 1  2  2  3  2  0  2  2
 1  2  2  3  2  1  2  2
 1  2  2  3  2  2  0  2
 1  2  2  3  2  2  1  2
 1  2  2  3  2  2  2  0
 1  2  2  3  2  2  2  1
 1  2  3  0  2  2  2  2
 1  2  3  1  2  2  2  2
 1  2  3  2  0  2  2  2
 1  2  3  2  1  2  2  2
 1  2  3  2  2  0  2  2
 1  2  3  2  2  1  2  2
 1  2  3  2  2  2  0  2
 1  2  3  2  2  2  1  2
 1  2  3  2  2  2  2  0
 1  2  3  2  2  2  2  1
 1  3  0  3  3  3  3  3
 1  3  1  3  3  3  3  3
 1  3  2  3  3  3  3  3
 1  3  3  0  3  3  3  3
 1  3  3  1  3  3  3  3
 1  3  3  2  3  3  3  3
 1  3  3  3  0  3  3  3
 1  3  3  3  1  3  3  3
 1  3  3  3  2  3  3  3
 1  3  3  3  3  0  3  3
 1  3  3  3  3  1  3  3
 1  3  3  3  3  2  3  3
 1  3  3  3  3  3  0  3
 1  3  3  3  3  3  1  3
 1  3  3  3  3  3  2  3
 1  3  3  3  3  3  3  0
 1  3  3  3  3  3  3  1
 1  3  3  3  3  3  3  2
 1  4  3  3  3  3  4  5
 1  4  3  3  3  3  5  4
 1  4  3  3  3  4  3  5
 1  4  3  3  3  4  4  4
 1  4  3  3  3  4  5  3
 1  4  3  3  3  5  3  4
 1  4  3  3  3  5  4  3
 1  4  3  3  4  3  3  5
 1  4  3  3  4  3  4  4
 1  4  3  3  4  3  5  3
 1  4  3  3  4  4  3  4
 1  4  3  3  4  4  4  3
 1  4  3  3  4  5  3  3
 1  4  3  3  5  3  3  4
 1  4  3  3  5  3  4  3
 1  4  3  3  5  4  3  3
 1  4  3  4  3  3  3  5
 1  4  3  4  3  3  4  4
 1  4  3  4  3  3  5  3
 1  4  3  4  3  4  3  4
 1  4  3  4  3  4  4  3
 1  4  3  4  3  5  3  3
 1  4  3  4  4  3  3  4
 1  4  3  4  4  3  4  3
 1  4  3  4  4  4  3  3
 1  4  3  4  5  3  3  3
 1  4  3  5  3  3  3  4
 1  4  3  5  3  3  4  3
 1  4  3  5  3  4  3  3
 1  4  3  5  4  3  3  3
 1  4  4  3  3  3  3  5
 1  4  4  3  3  3  4  4
 1  4  4  3  3  3  5  3
 1  4  4  3  3  4  3  4
 1  4  4  3  3  4  4  3
 1  4  4  3  3  5  3  3
 1  4  4  3  4  3  3  4
 1  4  4  3  4  3  4  3
 1  4  4  3  4  4  3  3
 1  4  4  3  5  3  3  3
 1  4  4  4  3  3  3  4
 1  4  4  4  3  3  4  3
 1  4  4  4  3  4  3  3
 1  4  4  4  4  3  3  3
 1  4  4  5  3  3  3  3
 1  4  5  3  3  3  3  4
 1  4  5  3  3  3  4  3
 1  4  5  3  3  4  3  3
 1  4  5  3  4  3  3  3
 1  4  5  4  3  3  3  3
 1  5  3  4  4  4  4  6
 1  5  3  4  4  4  6  4
 1  5  3  4  4  6  4  4
 1  5  3  4  6  4  4  4
 1  5  3  6  4  4  4  4
 1  5  4  3  4  4  4  6
 1  5  4  3  4  4  6  4
 1  5  4  3  4  6  4  4
 1  5  4  3  6  4  4  4
 1  5  4  4  3  4  4  6
 1  5  4  4  3  4  6  4
 1  5  4  4  3  6  4  4
 1  5  4  4  4  3  4  6
 1  5  4  4  4  3  6  4
 1  5  4  4  4  4  3  6
 1  5  4  4  4  4  6  3
 1  5  4  4  4  6  3  4
 1  5  4  4  4  6  4  3
 1  5  4  4  6  3  4  4
 1  5  4  4  6  4  3  4
 1  5  4  4  6  4  4  3
 1  5  4  6  3  4  4  4
 1  5  4  6  4  3  4  4
 1  5  4  6  4  4  3  4
 1  5  4  6  4  4  4  3
 1  5  6  3  4  4  4  4
 1  5  6  4  3  4  4  4
 1  5  6  4  4  3  4  4
 1  5  6  4  4  4  3  4
 1  5  6  4  4  4  4  3
 2  1  2  2  2  2  2  2
 2  3  3  3  3  4  4  4
 2  3  3  3  4  3  4  4
 2  3  3  3  4  4  3  4
 2  3  3  3  4  4  4  3
 2  3  3  4  3  3  4  4
 2  3  3  4  3  4  3  4
 2  3  3  4  3  4  4  3
 2  3  3  4  4  3  3  4
 2  3  3  4  4  3  4  3
 2  3  3  4  4  4  3  3
 2  3  4  3  3  3  4  4
 2  3  4  3  3  4  3  4
 2  3  4  3  3  4  4  3
 2  3  4  3  4  3  3  4
 2  3  4  3  4  3  4  3
 2  3  4  3  4  4  3  3
 2  3  4  4  3  3  3  4
 2  3  4  4  3  3  4  3
 2  3  4  4  3  4  3  3
 2  3  4  4  4  3  3  3
 2  4  3  4  4  4  4  6
 2  4  3  4  4  4  6  4
 2  4  3  4  4  6  4  4
 2  4  3  4  6  4  4  4
 2  4  3  6  4  4  4  4
 2  4  4  3  4  4  4  6
 2  4  4  3  4  4  6  4
 2  4  4  3  4  6  4  4
 2  4  4  3  6  4  4  4
 2  4  4  4  3  4  4  6
 2  4  4  4  3  4  6  4
 2  4  4  4  3  6  4  4
 2  4  4  4  4  3  4  6
 2  4  4  4  4  3  6  4
 2  4  4  4  4  4  3  6
 2  4  4  4  4  4  6  3
 2  4  4  4  4  6  3  4
 2  4  4  4  4  6  4  3
 2  4  4  4  6  3  4  4
 2  4  4  4  6  4  3  4
 2  4  4  4  6  4  4  3
 2  4  4  6  3  4  4  4
 2  4  4  6  4  3  4  4
 2  4  4  6  4  4  3  4
 2  4  4  6  4  4  4  3
 2  4  6  3  4  4  4  4
 2  4  6  4  3  4  4  4
 2  4  6  4  4  3  4  4
 2  4  6  4  4  4  3  4
 2  4  6  4  4  4  4  3
 2  5  4  5  5  5  5  6
 2  5  4  5  5  5  6  5
 2  5  4  5  5  6  5  5
 2  5  4  5  6  5  5  5
 2  5  4  6  5  5  5  5
 2  5  5  4  5  5  5  6
 2  5  5  4  5  5  6  5
 2  5  5  4  5  6  5  5
 2  5  5  4  6  5  5  5
 2  5  5  5  4  5  5  6
 2  5  5  5  4  5  6  5
 2  5  5  5  4  6  5  5
 2  5  5  5  5  4  5  6
 2  5  5  5  5  4  6  5
 2  5  5  5  5  5  4  6
 2  5  5  5  5  5  5  5
 2  5  5  5  5  5  6  4
 2  5  5  5  5  6  4  5
 2  5  5  5  5  6  5  4
 2  5  5  5  6  4  5  5
 2  5  5  5  6  5  4  5
 2  5  5  5  6  5  5  4
 2  5  5  6  4  5  5  5
 2  5  5  6  5  4  5  5
 2  5  5  6  5  5  4  5
 2  5  5  6  5  5  5  4
 2  5  6  4  5  5  5  5
 2  5  6  5  4  5  5  5
 2  5  6  5  5  4  5  5
 2  5  6  5  5  5  4  5
 2  5  6  5  5  5  5  4
 2  6  5  5  5  5  6  8
 2  6  5  5  5  5  7  7
 2  6  5  5  5  5  8  6
 2  6  5  5  5  6  5  8
 2  6  5  5  5  6  6  7
 2  6  5  5  5  6  7  6
 2  6  5  5  5  6  8  5
 2  6  5  5  5  7  5  7
 2  6  5  5  5  7  6  6
 2  6  5  5  5  7  7  5
 2  6  5  5  5  8  5  6
 2  6  5  5  5  8  6  5
 2  6  5  5  6  5  5  8
 2  6  5  5  6  5  6  7
 2  6  5  5  6  5  7  6
 2  6  5  5  6  5  8  5
 2  6  5  5  6  6  5  7
 2  6  5  5  6  6  7  5
 2  6  5  5  6  7  5  6
 2  6  5  5  6  7  6  5
 2  6  5  5  6  8  5  5
 2  6  5  5  7  5  5  7
 2  6  5  5  7  5  6  6
 2  6  5  5  7  5  7  5
 2  6  5  5  7  6  5  6
 2  6  5  5  7  6  6  5
 2  6  5  5  7  7  5  5
 2  6  5  5  8  5  5  6
 2  6  5  5  8  5  6  5
 2  6  5  5  8  6  5  5
 2  6  5  6  5  5  5  8
 2  6  5  6  5  5  6  7
 2  6  5  6  5  5  7  6
 2  6  5  6  5  5  8  5
 2  6  5  6  5  6  5  7
 2  6  5  6  5  6  7  5
 2  6  5  6  5  7  5  6
 2  6  5  6  5  7  6  5
 2  6  5  6  5  8  5  5
 2  6  5  6  6  5  5  7
 2  6  5  6  6  5  7  5
 2  6  5  6  6  7  5  5
 2  6  5  6  7  5  5  6
 2  6  5  6  7  5  6  5
 2  6  5  6  7  6  5  5
 2  6  5  6  8  5  5  5
 2  6  5  7  5  5  5  7
 2  6  5  7  5  5  6  6
 2  6  5  7  5  5  7  5
 2  6  5  7  5  6  5  6
 2  6  5  7  5  6  6  5
 2  6  5  7  5  7  5  5
 2  6  5  7  6  5  5  6
 2  6  5  7  6  5  6  5
 2  6  5  7  6  6  5  5
 2  6  5  7  7  5  5  5
 2  6  5  8  5  5  5  6
 2  6  5  8  5  5  6  5
 2  6  5  8  5  6  5  5
 2  6  5  8  6  5  5  5
 2  6  6  5  5  5  5  8
 2  6  6  5  5  5  6  7
 2  6  6  5  5  5  7  6
 2  6  6  5  5  5  8  5
 2  6  6  5  5  6  5  7
 2  6  6  5  5  6  7  5
 2  6  6  5  5  7  5  6
 2  6  6  5  5  7  6  5
 2  6  6  5  5  8  5  5
 2  6  6  5  6  5  5  7
 2  6  6  5  6  5  7  5
 2  6  6  5  6  7  5  5
 2  6  6  5  7  5  5  6
 2  6  6  5  7  5  6  5
 2  6  6  5  7  6  5  5
 2  6  6  5  8  5  5  5
 2  6  6  6  5  5  5  7
 2  6  6  6  5  5  7  5
 2  6  6  6  5  7  5  5
 2  6  6  6  7  5  5  5
 2  6  6  7  5  5  5  6
 2  6  6  7  5  5  6  5
 2  6  6  7  5  6  5  5
 2  6  6  7  6  5  5  5
 2  6  6  8  5  5  5  5
 2  6  7  5  5  5  5  7
 2  6  7  5  5  5  6  6
 2  6  7  5  5  5  7  5
 2  6  7  5  5  6  5  6
 2  6  7  5  5  6  6  5
 2  6  7  5  5  7  5  5
 2  6  7  5  6  5  5  6
 2  6  7  5  6  5  6  5
 2  6  7  5  6  6  5  5
 2  6  7  5  7  5  5  5
 2  6  7  6  5  5  5  6
 2  6  7  6  5  5  6  5
 2  6  7  6  5  6  5  5
 2  6  7  6  6  5  5  5
 2  6  7  7  5  5  5  5
 2  6  8  5  5  5  5  6
 2  6  8  5  5  5  6  5
 2  6  8  5  5  6  5  5
 2  6  8  5  6  5  5  5
 2  6  8  6  5  5  5  5
 2  7  5  6  6  6  6  9
 2  7  5  6  6  6  9  6
 2  7  5  6  6  9  6  6
 2  7  5  6  9  6  6  6
 2  7  5  9  6  6  6  6
 2  7  6  5  6  6  6  9
 2  7  6  5  6  6  9  6
 2  7  6  5  6  9  6  6
 2  7  6  5  9  6  6  6
 2  7  6  6  5  6  6  9
 2  7  6  6  5  6  9  6
 2  7  6  6  5  9  6  6
 2  7  6  6  6  5  6  9
 2  7  6  6  6  5  9  6
 2  7  6  6  6  6  5  9
 2  7  6  6  6  6  9  5
 2  7  6  6  6  9  5  6
 2  7  6  6  6  9  6  5
 2  7  6  6  9  5  6  6
 2  7  6  6  9  6  5  6
 2  7  6  6  9  6  6  5
 2  7  6  9  5  6  6  6
 2  7  6  9  6  5  6  6
 2  7  6  9  6  6  5  6
 2  7  6  9  6  6  6  5
 2  7  9  5  6  6  6  6
 2  7  9  6  5  6  6  6
 2  7  9  6  6  5  6  6
 2  7  9  6  6  6  5  6
 2  7  9  6  6  6  6  5
 3  0  1  1  2  2  2  2
 3  0  1  2  1  2  2  2
 3  0  1  2  2  1  2  2
 3  0  1  2  2  2  1  2
 3  0  1  2  2  2  2  1
 3  0  2  1  1  2  2  2
 3  0  2  1  2  1  2  2
 3  0  2  1  2  2  1  2
 3  0  2  1  2  2  2  1
 3  0  2  2  1  1  2  2
 3  0  2  2  1  2  1  2
 3  0  2  2  1  2  2  1
 3  0  2  2  2  1  1  2
 3  0  2  2  2  1  2  1
 3  0  2  2  2  2  1  1
 3  5  5  5  6  6  6  6
 3  5  5  6  5  6  6  6
 3  5  5  6  6  5  6  6
 3  5  5  6  6  6  5  6
 3  5  5  6  6  6  6  5
 3  5  6  5  5  6  6  6
 3  5  6  5  6  5  6  6
 3  5  6  5  6  6  5  6
 3  5  6  5  6  6  6  5
 3  5  6  6  5  5  6  6
 3  5  6  6  5  6  5  6
 3  5  6  6  5  6  6  5
 3  5  6  6  6  5  5  6
 3  5  6  6  6  5  6  5
 3  5  6  6  6  6  5  5
 3  7  6  7  7  7  8  8
 3  7  6  7  7  8  7  8
 3  7  6  7  7  8  8  7
 3  7  6  7  8  7  7  8
 3  7  6  7  8  7  8  7
 3  7  6  7  8  8  7  7
 3  7  6  8  7  7  7  8
 3  7  6  8  7  7  8  7
 3  7  6  8  7  8  7  7
 3  7  6  8  8  7  7  7
 3  7  7  6  7  7  8  8
 3  7  7  6  7  8  7  8
 3  7  7  6  7  8  8  7
 3  7  7  6  8  7  7  8
 3  7  7  6  8  7  8  7
 3  7  7  6  8  8  7  7
 3  7  7  7  6  7  8  8
 3  7  7  7  6  8  7  8
 3  7  7  7  6  8  8  7
 3  7  7  7  7  6  8  8
 3  7  7  7  7  7  7  8
 3  7  7  7  7  7  8  7
 3  7  7  7  7  8  6  8
 3  7  7  7  7  8  7  7
 3  7  7  7  7  8  8  6
 3  7  7  7  8  6  7  8
 3  7  7  7  8  6  8  7
 3  7  7  7  8  7  6  8
 3  7  7  7  8  7  7  7
 3  7  7  7  8  7  8  6
 3  7  7  7  8  8  6  7
 3  7  7  7  8  8  7  6
 3  7  7  8  6  7  7  8
 3  7  7  8  6  7  8  7
 3  7  7  8  6  8  7  7
 3  7  7  8  7  6  7  8
 3  7  7  8  7  6  8  7
 3  7  7  8  7  7  6  8
 3  7  7  8  7  7  7  7
 3  7  7  8  7  7  8  6
 3  7  7  8  7  8  6  7
 3  7  7  8  7  8  7  6
 3  7  7  8  8  6  7  7
 3  7  7  8  8  7  6  7
 3  7  7  8  8  7  7  6
 3  7  8  6  7  7  7  8
 3  7  8  6  7  7  8  7
 3  7  8  6  7  8  7  7
 3  7  8  6  8  7  7  7
 3  7  8  7  6  7  7  8
 3  7  8  7  6  7  8  7
 3  7  8  7  6  8  7  7
 3  7  8  7  7  6  7  8
 3  7  8  7  7  6  8  7
 3  7  8  7  7  7  6  8
 3  7  8  7  7  7  7  7
 3  7  8  7  7  7  8  6
 3  7  8  7  7  8  6  7
 3  7  8  7  7  8  7  6
 3  7  8  7  8  6  7  7
 3  7  8  7  8  7  6  7
 3  7  8  7  8  7  7  6
 3  7  8  8  6  7  7  7
 3  7  8  8  7  6  7  7
 3  7  8  8  7  7  6  7
 3  7  8  8  7  7  7  6
 3  8  7  7  7  7  9 10
 3  8  7  7  7  7 10  9
 3  8  7  7  7  8  8 10
 3  8  7  7  7  8  9  9
 3  8  7  7  7  8 10  8
 3  8  7  7  7  9  7 10
 3  8  7  7  7  9  8  9
 3  8  7  7  7  9  9  8
 3  8  7  7  7  9 10  7
 3  8  7  7  7 10  7  9
 3  8  7  7  7 10  8  8
 3  8  7  7  7 10  9  7
 3  8  7  7  8  7  8 10
 3  8  7  7  8  7  9  9
 3  8  7  7  8  7 10  8
 3  8  7  7  8  8  7 10
 3  8  7  7  8  8 10  7
 3  8  7  7  8  9  7  9
 3  8  7  7  8  9  9  7
 3  8  7  7  8 10  7  8
 3  8  7  7  8 10  8  7
 3  8  7  7  9  7  7 10
 3  8  7  7  9  7  8  9
 3  8  7  7  9  7  9  8
 3  8  7  7  9  7 10  7
 3  8  7  7  9  8  7  9
 3  8  7  7  9  8  9  7
 3  8  7  7  9  9  7  8
 3  8  7  7  9  9  8  7
 3  8  7  7  9 10  7  7
 3  8  7  7 10  7  7  9
 3  8  7  7 10  7  8  8
 3  8  7  7 10  7  9  7
 3  8  7  7 10  8  7  8
 3  8  7  7 10  8  8  7
 3  8  7  7 10  9  7  7
 3  8  7  8  7  7  8 10
 3  8  7  8  7  7  9  9
 3  8  7  8  7  7 10  8
 3  8  7  8  7  8  7 10
 3  8  7  8  7  8 10  7
 3  8  7  8  7  9  7  9
 3  8  7  8  7  9  9  7
 3  8  7  8  7 10  7  8
 3  8  7  8  7 10  8  7
 3  8  7  8  8  7  7 10
 3  8  7  8  8  7 10  7
 3  8  7  8  8 10  7  7
 3  8  7  8  9  7  7  9
 3  8  7  8  9  7  9  7
 3  8  7  8  9  9  7  7
 3  8  7  8 10  7  7  8
 3  8  7  8 10  7  8  7
 3  8  7  8 10  8  7  7
 3  8  7  9  7  7  7 10
 3  8  7  9  7  7  8  9
 3  8  7  9  7  7  9  8
 3  8  7  9  7  7 10  7
 3  8  7  9  7  8  7  9
 3  8  7  9  7  8  9  7
 3  8  7  9  7  9  7  8
 3  8  7  9  7  9  8  7
 3  8  7  9  7 10  7  7
 3  8  7  9  8  7  7  9
 3  8  7  9  8  7  9  7
 3  8  7  9  8  9  7  7
 3  8  7  9  9  7  7  8
 3  8  7  9  9  7  8  7
 3  8  7  9  9  8  7  7
 3  8  7  9 10  7  7  7
 3  8  7 10  7  7  7  9
 3  8  7 10  7  7  8  8
 3  8  7 10  7  7  9  7
 3  8  7 10  7  8  7  8
 3  8  7 10  7  8  8  7
 3  8  7 10  7  9  7  7
 3  8  7 10  8  7  7  8
 3  8  7 10  8  7  8  7
 3  8  7 10  8  8  7  7
 3  8  7 10  9  7  7  7
 3  8  8  7  7  7  8 10
 3  8  8  7  7  7  9  9
 3  8  8  7  7  7 10  8
 3  8  8  7  7  8  7 10
 3  8  8  7  7  8 10  7
 3  8  8  7  7  9  7  9
 3  8  8  7  7  9  9  7
 3  8  8  7  7 10  7  8
 3  8  8  7  7 10  8  7
 3  8  8  7  8  7  7 10
 3  8  8  7  8  7 10  7
 3  8  8  7  8 10  7  7
 3  8  8  7  9  7  7  9
 3  8  8  7  9  7  9  7
 3  8  8  7  9  9  7  7
 3  8  8  7 10  7  7  8
 3  8  8  7 10  7  8  7
 3  8  8  7 10  8  7  7
 3  8  8  8  7  7  7 10
 3  8  8  8  7  7 10  7
 3  8  8  8  7 10  7  7
 3  8  8  8 10  7  7  7
 3  8  8  9  7  7  7  9
 3  8  8  9  7  7  9  7
 3  8  8  9  7  9  7  7
 3  8  8  9  9  7  7  7
 3  8  8 10  7  7  7  8
 3  8  8 10  7  7  8  7
 3  8  8 10  7  8  7  7
 3  8  8 10  8  7  7  7
 3  8  9  7  7  7  7 10
 3  8  9  7  7  7  8  9
 3  8  9  7  7  7  9  8
 3  8  9  7  7  7 10  7
 3  8  9  7  7  8  7  9
 3  8  9  7  7  8  9  7
 3  8  9  7  7  9  7  8
 3  8  9  7  7  9  8  7
 3  8  9  7  7 10  7  7
 3  8  9  7  8  7  7  9
 3  8  9  7  8  7  9  7
 3  8  9  7  8  9  7  7
 3  8  9  7  9  7  7  8
 3  8  9  7  9  7  8  7
 3  8  9  7  9  8  7  7
 3  8  9  7 10  7  7  7
 3  8  9  8  7  7  7  9
 3  8  9  8  7  7  9  7
 3  8  9  8  7  9  7  7
 3  8  9  8  9  7  7  7
 3  8  9  9  7  7  7  8
 3  8  9  9  7  7  8  7
 3  8  9  9  7  8  7  7
 3  8  9  9  8  7  7  7
 3  8  9 10  7  7  7  7
 3  8 10  7  7  7  7  9
 3  8 10  7  7  7  8  8
 3  8 10  7  7  7  9  7
 3  8 10  7  7  8  7  8
 3  8 10  7  7  8  8  7
 3  8 10  7  7  9  7  7
 3  8 10  7  8  7  7  8
 3  8 10  7  8  7  8  7
 3  8 10  7  8  8  7  7
 3  8 10  7  9  7  7  7
 3  8 10  8  7  7  7  8
 3  8 10  8  7  7  8  7
 3  8 10  8  7  8  7  7
 3  8 10  8  8  7  7  7
 3  8 10  9  7  7  7  7
 3  9  7  8  8  8  8 12
 3  9  7  8  8  8 12  8
 3  9  7  8  8 12  8  8
 3  9  7  8 12  8  8  8
 3  9  7 12  8  8  8  8
 3  9  8  7  8  8  8 12
 3  9  8  7  8  8 12  8
 3  9  8  7  8 12  8  8
 3  9  8  7 12  8  8  8
 3  9  8  8  7  8  8 12
 3  9  8  8  7  8 12  8
 3  9  8  8  7 12  8  8
 3  9  8  8  8  7  8 12
 3  9  8  8  8  7 12  8
 3  9  8  8  8  8  7 12
 3  9  8  8  8  8 12  7
 3  9  8  8  8 12  7  8
 3  9  8  8  8 12  8  7
 3  9  8  8 12  7  8  8
 3  9  8  8 12  8  7  8
 3  9  8  8 12  8  8  7
 3  9  8 12  7  8  8  8
 3  9  8 12  8  7  8  8
 3  9  8 12  8  8  7  8
 3  9  8 12  8  8  8  7
 3  9 12  7  8  8  8  8
 3  9 12  8  7  8  8  8
 3  9 12  8  8  7  8  8
 3  9 12  8  8  8  7  8
 3  9 12  8  8  8  8  7
 4  7  7  8  8  8  8  8
 4  7  8  7  8  8  8  8
 4  7  8  8  7  8  8  8
 4  7  8  8  8  7  8  8
 4  7  8  8  8  8  7  8
 4  7  8  8  8  8  8  7
 4  9  8  9  9 10 10 10
 4  9  8  9 10  9 10 10
 4  9  8  9 10 10  9 10
 4  9  8  9 10 10 10  9
 4  9  8 10  9  9 10 10
 4  9  8 10  9 10  9 10
 4  9  8 10  9 10 10  9
 4  9  8 10 10  9  9 10
 4  9  8 10 10  9 10  9
 4  9  8 10 10 10  9  9
 4  9  9  8  9 10 10 10
 4  9  9  8 10  9 10 10
 4  9  9  8 10 10  9 10
 4  9  9  8 10 10 10  9
 4  9  9  9  8 10 10 10
 4  9  9  9  9  9 10 10
 4  9  9  9  9 10  9 10
 4  9  9  9  9 10 10  9
 4  9  9  9 10  8 10 10
 4  9  9  9 10  9  9 10
 4  9  9  9 10  9 10  9
 4  9  9  9 10 10  8 10
 4  9  9  9 10 10  9  9
 4  9  9  9 10 10 10  8
 4  9  9 10  8  9 10 10
 4  9  9 10  8 10  9 10
 4  9  9 10  8 10 10  9
 4  9  9 10  9  8 10 10
 4  9  9 10  9  9  9 10
 4  9  9 10  9  9 10  9
 4  9  9 10  9 10  8 10
 4  9  9 10  9 10  9  9
 4  9  9 10  9 10 10  8
 4  9  9 10 10  8  9 10
 4  9  9 10 10  8 10  9
 4  9  9 10 10  9  8 10
 4  9  9 10 10  9  9  9
 4  9  9 10 10  9 10  8
 4  9  9 10 10 10  8  9
 4  9  9 10 10 10  9  8
 4  9 10  8  9  9 10 10
 4  9 10  8  9 10  9 10
 4  9 10  8  9 10 10  9
 4  9 10  8 10  9  9 10
 4  9 10  8 10  9 10  9
 4  9 10  8 10 10  9  9
 4  9 10  9  8  9 10 10
 4  9 10  9  8 10  9 10
 4  9 10  9  8 10 10  9
 4  9 10  9  9  8 10 10
 4  9 10  9  9  9  9 10
 4  9 10  9  9  9 10  9
 4  9 10  9  9 10  8 10
 4  9 10  9  9 10  9  9
 4  9 10  9  9 10 10  8
 4  9 10  9 10  8  9 10
 4  9 10  9 10  8 10  9
 4  9 10  9 10  9  8 10
 4  9 10  9 10  9  9  9
 4  9 10  9 10  9 10  8
 4  9 10  9 10 10  8  9
 4  9 10  9 10 10  9  8
 4  9 10 10  8  9  9 10
 4  9 10 10  8  9 10  9
 4  9 10 10  8 10  9  9
 4  9 10 10  9  8  9 10
 4  9 10 10  9  8 10  9
 4  9 10 10  9  9  8 10
 4  9 10 10  9  9  9  9
 4  9 10 10  9  9 10  8
 4  9 10 10  9 10  8  9
 4  9 10 10  9 10  9  8
 4  9 10 10 10  8  9  9
 4  9 10 10 10  9  8  9
 4  9 10 10 10  9  9  8
 4 10  9  9  9  9 12 12
 4 10  9  9  9 10 11 12
 4 10  9  9  9 10 12 11
 4 10  9  9  9 11 10 12
 4 10  9  9  9 11 11 11
 4 10  9  9  9 11 12 10
 4 10  9  9  9 12  9 12
 4 10  9  9  9 12 10 11
 4 10  9  9  9 12 11 10
 4 10  9  9  9 12 12  9
 4 10  9  9 10  9 11 12
 4 10  9  9 10  9 12 11
 4 10  9  9 10 11  9 12
 4 10  9  9 10 11 12  9
 4 10  9  9 10 12  9 11
 4 10  9  9 10 12 11  9
 4 10  9  9 11  9 10 12
 4 10  9  9 11  9 11 11
 4 10  9  9 11  9 12 10
 4 10  9  9 11 10  9 12
 4 10  9  9 11 10 12  9
 4 10  9  9 11 11  9 11
 4 10  9  9 11 11 11  9
 4 10  9  9 11 12  9 10
 4 10  9  9 11 12 10  9
 4 10  9  9 12  9  9 12
 4 10  9  9 12  9 10 11
 4 10  9  9 12  9 11 10
 4 10  9  9 12  9 12  9
 4 10  9  9 12 10  9 11
 4 10  9  9 12 10 11  9
 4 10  9  9 12 11  9 10
 4 10  9  9 12 11 10  9
 4 10  9  9 12 12  9  9
 4 10  9 10  9  9 11 12
 4 10  9 10  9  9 12 11
 4 10  9 10  9 11  9 12
 4 10  9 10  9 11 12  9
 4 10  9 10  9 12  9 11
 4 10  9 10  9 12 11  9
 4 10  9 10 11  9  9 12
 4 10  9 10 11  9 12  9
 4 10  9 10 11 12  9  9
 4 10  9 10 12  9  9 11
 4 10  9 10 12  9 11  9
 4 10  9 10 12 11  9  9
 4 10  9 11  9  9 10 12
 4 10  9 11  9  9 11 11
 4 10  9 11  9  9 12 10
 4 10  9 11  9 10  9 12
 4 10  9 11  9 10 12  9
 4 10  9 11  9 11  9 11
 4 10  9 11  9 11 11  9
 4 10  9 11  9 12  9 10
 4 10  9 11  9 12 10  9
 4 10  9 11 10  9  9 12
 4 10  9 11 10  9 12  9
 4 10  9 11 10 12  9  9
 4 10  9 11 11  9  9 11
 4 10  9 11 11  9 11  9
 4 10  9 11 11 11  9  9
 4 10  9 11 12  9  9 10
 4 10  9 11 12  9 10  9
 4 10  9 11 12 10  9  9
 4 10  9 12  9  9  9 12
 4 10  9 12  9  9 10 11
 4 10  9 12  9  9 11 10
 4 10  9 12  9  9 12  9
 4 10  9 12  9 10  9 11
 4 10  9 12  9 10 11  9
 4 10  9 12  9 11  9 10
 4 10  9 12  9 11 10  9
 4 10  9 12  9 12  9  9
 4 10  9 12 10  9  9 11
 4 10  9 12 10  9 11  9
 4 10  9 12 10 11  9  9
 4 10  9 12 11  9  9 10
 4 10  9 12 11  9 10  9
 4 10  9 12 11 10  9  9
 4 10  9 12 12  9  9  9
 4 10 10  9  9  9 11 12
 4 10 10  9  9  9 12 11
 4 10 10  9  9 11  9 12
 4 10 10  9  9 11 12  9
 4 10 10  9  9 12  9 11
 4 10 10  9  9 12 11  9
 4 10 10  9 11  9  9 12
 4 10 10  9 11  9 12  9
 4 10 10  9 11 12  9  9
 4 10 10  9 12  9  9 11
 4 10 10  9 12  9 11  9
 4 10 10  9 12 11  9  9
 4 10 10 11  9  9  9 12
 4 10 10 11  9  9 12  9
 4 10 10 11  9 12  9  9
 4 10 10 11 12  9  9  9
 4 10 10 12  9  9  9 11
 4 10 10 12  9  9 11  9
 4 10 10 12  9 11  9  9
 4 10 10 12 11  9  9  9
 4 10 11  9  9  9 10 12
 4 10 11  9  9  9 11 11
 4 10 11  9  9  9 12 10
 4 10 11  9  9 10  9 12
 4 10 11  9  9 10 12  9
 4 10 11  9  9 11  9 11
 4 10 11  9  9 11 11  9
 4 10 11  9  9 12  9 10
 4 10 11  9  9 12 10  9
 4 10 11  9 10  9  9 12
 4 10 11  9 10  9 12  9
 4 10 11  9 10 12  9  9
 4 10 11  9 11  9  9 11
 4 10 11  9 11  9 11  9
 4 10 11  9 11 11  9  9
 4 10 11  9 12  9  9 10
 4 10 11  9 12  9 10  9
 4 10 11  9 12 10  9  9
 4 10 11 10  9  9  9 12
 4 10 11 10  9  9 12  9
 4 10 11 10  9 12  9  9
 4 10 11 10 12  9  9  9
 4 10 11 11  9  9  9 11
 4 10 11 11  9  9 11  9
 4 10 11 11  9 11  9  9
 4 10 11 11 11  9  9  9
 4 10 11 12  9  9  9 10
 4 10 11 12  9  9 10  9
 4 10 11 12  9 10  9  9
 4 10 11 12 10  9  9  9
 4 10 12  9  9  9  9 12
 4 10 12  9  9  9 10 11
 4 10 12  9  9  9 11 10
 4 10 12  9  9  9 12  9
 4 10 12  9  9 10  9 11
 4 10 12  9  9 10 11  9
 4 10 12  9  9 11  9 10
 4 10 12  9  9 11 10  9
 4 10 12  9  9 12  9  9
 4 10 12  9 10  9  9 11
 4 10 12  9 10  9 11  9
 4 10 12  9 10 11  9  9
 4 10 12  9 11  9  9 10
 4 10 12  9 11  9 10  9
 4 10 12  9 11 10  9  9
 4 10 12  9 12  9  9  9
 4 10 12 10  9  9  9 11
 4 10 12 10  9  9 11  9
 4 10 12 10  9 11  9  9
 4 10 12 10 11  9  9  9
 4 10 12 11  9  9  9 10
 4 10 12 11  9  9 10  9
 4 10 12 11  9 10  9  9
 4 10 12 11 10  9  9  9
 4 10 12 12  9  9  9  9
 5  0  2  3  3  3  3  3
 5  0  3  2  3  3  3  3
 5  0  3  3  2  3  3  3
 5  0  3  3  3  2  3  3
 5  0  3  3  3  3  2  3
 5  0  3  3  3  3  3  2
 5  9 10 10 10 10 10 10
 5 11 10 11 12 12 12 12
 5 11 10 12 11 12 12 12
 5 11 10 12 12 11 12 12
 5 11 10 12 12 12 11 12
 5 11 10 12 12 12 12 11
 5 11 11 10 12 12 12 12
 5 11 11 11 11 12 12 12
 5 11 11 11 12 11 12 12
 5 11 11 11 12 12 11 12
 5 11 11 11 12 12 12 11
 5 11 11 12 10 12 12 12
 5 11 11 12 11 11 12 12
 5 11 11 12 11 12 11 12
 5 11 11 12 11 12 12 11
 5 11 11 12 12 10 12 12
 5 11 11 12 12 11 11 12
 5 11 11 12 12 11 12 11
 5 11 11 12 12 12 10 12
 5 11 11 12 12 12 11 11
 5 11 11 12 12 12 12 10
 5 11 12 10 11 12 12 12
 5 11 12 10 12 11 12 12
 5 11 12 10 12 12 11 12
 5 11 12 10 12 12 12 11
 5 11 12 11 10 12 12 12
 5 11 12 11 11 11 12 12
 5 11 12 11 11 12 11 12
 5 11 12 11 11 12 12 11
 5 11 12 11 12 10 12 12
 5 11 12 11 12 11 11 12
 5 11 12 11 12 11 12 11
 5 11 12 11 12 12 10 12
 5 11 12 11 12 12 11 11
 5 11 12 11 12 12 12 10
 5 11 12 12 10 11 12 12
 5 11 12 12 10 12 11 12
 5 11 12 12 10 12 12 11
 5 11 12 12 11 10 12 12
 5 11 12 12 11 11 11 12
 5 11 12 12 11 11 12 11
 5 11 12 12 11 12 10 12
 5 11 12 12 11 12 11 11
 5 11 12 12 11 12 12 10
 5 11 12 12 12 10 11 12
 5 11 12 12 12 10 12 11
 5 11 12 12 12 11 10 12
 5 11 12 12 12 11 11 11
 5 11 12 12 12 11 12 10
 5 11 12 12 12 12 10 11
 5 11 12 12 12 12 11 10
 5 12 11 11 11 12 14 14
 5 12 11 11 11 13 13 14
 5 12 11 11 11 13 14 13
 5 12 11 11 11 14 12 14
 5 12 11 11 11 14 13 13
 5 12 11 11 11 14 14 12
 5 12 11 11 12 11 14 14
 5 12 11 11 12 14 11 14
 5 12 11 11 12 14 14 11
 5 12 11 11 13 11 13 14
 5 12 11 11 13 11 14 13
 5 12 11 11 13 13 11 14
 5 12 11 11 13 13 14 11
 5 12 11 11 13 14 11 13
 5 12 11 11 13 14 13 11
 5 12 11 11 14 11 12 14
 5 12 11 11 14 11 13 13
 5 12 11 11 14 11 14 12
 5 12 11 11 14 12 11 14
 5 12 11 11 14 12 14 11
 5 12 11 11 14 13 11 13
 5 12 11 11 14 13 13 11
 5 12 11 11 14 14 11 12
 5 12 11 11 14 14 12 11
 5 12 11 12 11 11 14 14
 5 12 11 12 11 14 11 14
 5 12 11 12 11 14 14 11
 5 12 11 12 14 11 11 14
 5 12 11 12 14 11 14 11
 5 12 11 12 14 14 11 11
 5 12 11 13 11 11 13 14
 5 12 11 13 11 11 14 13
 5 12 11 13 11 13 11 14
 5 12 11 13 11 13 14 11
 5 12 11 13 11 14 11 13
 5 12 11 13 11 14 13 11
 5 12 11 13 13 11 11 14
 5 12 11 13 13 11 14 11
 5 12 11 13 13 14 11 11
 5 12 11 13 14 11 11 13
 5 12 11 13 14 11 13 11
 5 12 11 13 14 13 11 11
 5 12 11 14 11 11 12 14
 5 12 11 14 11 11 13 13
 5 12 11 14 11 11 14 12
 5 12 11 14 11 12 11 14
 5 12 11 14 11 12 14 11
 5 12 11 14 11 13 11 13
 5 12 11 14 11 13 13 11
 5 12 11 14 11 14 11 12
 5 12 11 14 11 14 12 11
 5 12 11 14 12 11 11 14
 5 12 11 14 12 11 14 11
 5 12 11 14 12 14 11 11
 5 12 11 14 13 11 11 13
 5 12 11 14 13 11 13 11
 5 12 11 14 13 13 11 11
 5 12 11 14 14 11 11 12
 5 12 11 14 14 11 12 11
 5 12 11 14 14 12 11 11
 5 12 12 11 11 11 14 14
 5 12 12 11 11 14 11 14
 5 12 12 11 11 14 14 11
 5 12 12 11 14 11 11 14
 5 12 12 11 14 11 14 11
 5 12 12 11 14 14 11 11
 5 12 12 14 11 11 11 14
 5 12 12 14 11 11 14 11
 5 12 12 14 11 14 11 11
 5 12 12 14 14 11 11 11
 5 12 13 11 11 11 13 14
 5 12 13 11 11 11 14 13
 5 12 13 11 11 13 11 14
 5 12 13 11 11 13 14 11
 5 12 13 11 11 14 11 13
 5 12 13 11 11 14 13 11
 5 12 13 11 13 11 11 14
 5 12 13 11 13 11 14 11
 5 12 13 11 13 14 11 11
 5 12 13 11 14 11 11 13
 5 12 13 11 14 11 13 11
 5 12 13 11 14 13 11 11
 5 12 13 13 11 11 11 14
 5 12 13 13 11 11 14 11
 5 12 13 13 11 14 11 11
 5 12 13 13 14 11 11 11
 5 12 13 14 11 11 11 13
 5 12 13 14 11 11 13 11
 5 12 13 14 11 13 11 11
 5 12 13 14 13 11 11 11
 5 12 14 11 11 11 12 14
 5 12 14 11 11 11 13 13
 5 12 14 11 11 11 14 12
 5 12 14 11 11 12 11 14
 5 12 14 11 11 12 14 11
 5 12 14 11 11 13 11 13
 5 12 14 11 11 13 13 11
 5 12 14 11 11 14 11 12
 5 12 14 11 11 14 12 11
 5 12 14 11 12 11 11 14
 5 12 14 11 12 11 14 11
 5 12 14 11 12 14 11 11
 5 12 14 11 13 11 11 13
 5 12 14 11 13 11 13 11
 5 12 14 11 13 13 11 11
 5 12 14 11 14 11 11 12
 5 12 14 11 14 11 12 11
 5 12 14 11 14 12 11 11
 5 12 14 12 11 11 11 14
 5 12 14 12 11 11 14 11
 5 12 14 12 11 14 11 11
 5 12 14 12 14 11 11 11
 5 12 14 13 11 11 11 13
 5 12 14 13 11 11 13 11
 5 12 14 13 11 13 11 11
 5 12 14 13 13 11 11 11
 5 12 14 14 11 11 11 12
 5 12 14 14 11 11 12 11
 5 12 14 14 11 12 11 11
 5 12 14 14 12 11 11 11
 6 13 12 14 14 14 14 14
 6 13 13 13 14 14 14 14
 6 13 13 14 13 14 14 14
 6 13 13 14 14 13 14 14
 6 13 13 14 14 14 13 14
 6 13 13 14 14 14 14 13
 6 13 14 12 14 14 14 14
 6 13 14 13 13 14 14 14
 6 13 14 13 14 13 14 14
 6 13 14 13 14 14 13 14
 6 13 14 13 14 14 14 13
 6 13 14 14 12 14 14 14
 6 13 14 14 13 13 14 14
 6 13 14 14 13 14 13 14
 6 13 14 14 13 14 14 13
 6 13 14 14 14 12 14 14
 6 13 14 14 14 13 13 14
 6 13 14 14 14 13 14 13
 6 13 14 14 14 14 12 14
 6 13 14 14 14 14 13 13
 6 13 14 14 14 14 14 12
 6 14 13 13 13 15 16 16
 6 14 13 13 13 16 15 16
 6 14 13 13 13 16 16 15
 6 14 13 13 15 13 16 16
 6 14 13 13 15 16 13 16
 6 14 13 13 15 16 16 13
 6 14 13 13 16 13 15 16
 6 14 13 13 16 13 16 15
 6 14 13 13 16 15 13 16
 6 14 13 13 16 15 16 13
 6 14 13 13 16 16 13 15
 6 14 13 13 16 16 15 13
 6 14 13 15 13 13 16 16
 6 14 13 15 13 16 13 16
 6 14 13 15 13 16 16 13
 6 14 13 15 16 13 13 16
 6 14 13 15 16 13 16 13
 6 14 13 15 16 16 13 13
 6 14 13 16 13 13 15 16
 6 14 13 16 13 13 16 15
 6 14 13 16 13 15 13 16
 6 14 13 16 13 15 16 13
 6 14 13 16 13 16 13 15
 6 14 13 16 13 16 15 13
 6 14 13 16 15 13 13 16
 6 14 13 16 15 13 16 13
 6 14 13 16 15 16 13 13
 6 14 13 16 16 13 13 15
 6 14 13 16 16 13 15 13
 6 14 13 16 16 15 13 13
 6 14 15 13 13 13 16 16
 6 14 15 13 13 16 13 16
 6 14 15 13 13 16 16 13
 6 14 15 13 16 13 13 16
 6 14 15 13 16 13 16 13
 6 14 15 13 16 16 13 13
 6 14 15 16 13 13 13 16
 6 14 15 16 13 13 16 13
 6 14 15 16 13 16 13 13
 6 14 15 16 16 13 13 13
 6 14 16 13 13 13 15 16
 6 14 16 13 13 13 16 15
 6 14 16 13 13 15 13 16
 6 14 16 13 13 15 16 13
 6 14 16 13 13 16 13 15
 6 14 16 13 13 16 15 13
 6 14 16 13 15 13 13 16
 6 14 16 13 15 13 16 13
 6 14 16 13 15 16 13 13
 6 14 16 13 16 13 13 15
 6 14 16 13 16 13 15 13
 6 14 16 13 16 15 13 13
 6 14 16 15 13 13 13 16
 6 14 16 15 13 13 16 13
 6 14 16 15 13 16 13 13
 6 14 16 15 16 13 13 13
 6 14 16 16 13 13 13 15
 6 14 16 16 13 13 15 13
 6 14 16 16 13 15 13 13
 6 14 16 16 15 13 13 13
 7  0  4  4  4  4  4  4
 7 15 15 16 16 16 16 16
 7 15 16 15 16 16 16 16
 7 15 16 16 15 16 16 16
 7 15 16 16 16 15 16 16
 7 15 16 16 16 16 15 16
 7 15 16 16 16 16 16 15
 7 16 15 15 15 18 18 18
 7 16 15 15 18 15 18 18
 7 16 15 15 18 18 15 18
 7 16 15 15 18 18 18 15
 7 16 15 18 15 15 18 18
 7 16 15 18 15 18 15 18
 7 16 15 18 15 18 18 15
 7 16 15 18 18 15 15 18
 7 16 15 18 18 15 18 15
 7 16 15 18 18 18 15 15
 7 16 18 15 15 15 18 18
 7 16 18 15 15 18 15 18
 7 16 18 15 15 18 18 15
 7 16 18 15 18 15 15 18
 7 16 18 15 18 15 18 15
 7 16 18 15 18 18 15 15
 7 16 18 18 15 15 15 18
 7 16 18 18 15 15 18 15
 7 16 18 18 15 18 15 15
 7 16 18 18 18 15 15 15
 8 17 18 18 18 18 18 18

718 extreme rays:
 0  1  0  0  0  0  0  0
 0  1  0  0  0  0  0  1
 0  1  0  0  0  0  1  0
 0  1  0  0  0  0  1  1
 0  1  0  0  0  1  0  0
 0  1  0  0  0  1  0  1
 0  1  0  0  0  1  1  0
 0  1  0  0  0  1  1  1
 0  1  0  0  1  0  0  0
 0  1  0  0  1  0  0  1
 0  1  0  0  1  0  1  0
 0  1  0  0  1  0  1  1
 0  1  0  0  1  1  0  0
 0  1  0  0  1  1  0  1
 0  1  0  0  1  1  1  0
 0  1  0  1  0  0  0  0
 0  1  0  1  0  0  0  1
 0  1  0  1  0  0  1  0
 0  1  0  1  0  0  1  1
 0  1  0  1  0  1  0  0
 0  1  0  1  0  1  0  1
 0  1  0  1  0  1  1  0
 0  1  0  1  1  0  0  0
 0  1  0  1  1  0  0  1
 0  1  0  1  1  0  1  0
 0  1  0  1  1  1  0  0
 0  1  1  0  0  0  0  0
 0  1  1  0  0  0  0  1
 0  1  1  0  0  0  1  0
 0  1  1  0  0  0  1  1
 0  1  1  0  0  1  0  0
 0  1  1  0  0  1  0  1
 0  1  1  0  0  1  1  0
 0  1  1  0  1  0  0  0
 0  1  1  0  1  0  0  1
 0  1  1  0  1  0  1  0
 0  1  1  0  1  1  0  0
 0  1  1  1  0  0  0  0
 0  1  1  1  0  0  0  1
 0  1  1  1  0  0  1  0
 0  1  1  1  0  1  0  0
 0  1  1  1  1  0  0  0
 0  2  0  1  1  1  2  2
 0  2  0  1  1  2  1  2
 0  2  0  1  1  2  2  1
 0  2  0  1  2  1  1  2
 0  2  0  1  2  1  2  1
 0  2  0  1  2  2  1  1
 0  2  0  2  1  1  1  2
 0  2  0  2  1  1  2  1
 0  2  0  2  1  2  1  1
 0  2  0  2  2  1  1  1
 0  2  1  0  1  1  2  2
 0  2  1  0  1  2  1  2
 0  2  1  0  1  2  2  1
 0  2  1  0  2  1  1  2
 0  2  1  0  2  1  2  1
 0  2  1  0  2  2  1  1
 0  2  1  1  0  1  2  2
 0  2  1  1  0  2  1  2
 0  2  1  1  0  2  2  1
 0  2  1  1  1  0  2  2
 0  2  1  1  1  1  2  2
 0  2  1  1  1  2  0  2
 0  2  1  1  1  2  1  2
 0  2  1  1  1  2  2  0
 0  2  1  1  1  2  2  1
 0  2  1  1  2  0  1  2
 0  2  1  1  2  0  2  1
 0  2  1  1  2  1  0  2
 0  2  1  1  2  1  1  2
 0  2  1  1  2  1  2  0
 0  2  1  1  2  1  2  1
 0  2  1  1  2  2  0  1
 0  2  1  1  2  2  1  0
 0  2  1  1  2  2  1  1
 0  2  1  2  0  1  1  2
 0  2  1  2  0  1  2  1
 0  2  1  2  0  2  1  1
 0  2  1  2  1  0  1  2
 0  2  1  2  1  0  2  1
 0  2  1  2  1  1  0  2
 0  2  1  2  1  1  1  2
 0  2  1  2  1  1  2  0
 0  2  1  2  1  1  2  1
 0  2  1  2  1  2  0  1
 0  2  1  2  1  2  1  0
 0  2  1  2  1  2  1  1
 0  2  1  2  2  0  1  1
 0  2  1  2  2  1  0  1
 0  2  1  2  2  1  1  0
 0  2  1  2  2  1  1  1
 0  2  2  0  1  1  1  2
 0  2  2  0  1  1  2  1
 0  2  2  0  1  2  1  1
 0  2  2  0  2  1  1  1
 0  2  2  1  0  1  1  2
 0  2  2  1  0  1  2  1
 0  2  2  1  0  2  1  1
 0  2  2  1  1  0  1  2
 0  2  2  1  1  0  2  1
 0  2  2  1  1  1  0  2
 0  2  2  1  1  1  1  2
 0  2  2  1  1  1  2  0
 0  2  2  1  1  1  2  1
 0  2  2  1  1  2  0  1
 0  2  2  1  1  2  1  0
 0  2  2  1  1  2  1  1
 0  2  2  1  2  0  1  1
 0  2  2  1  2  1  0  1
 0  2  2  1  2  1  1  0
 0  2  2  1  2  1  1  1
 0  2  2  2  0  1  1  1
 0  2  2  2  1  0  1  1
 0  2  2  2  1  1  0  1
 0  2  2  2  1  1  1  0
 0  2  2  2  1  1  1  1
 0  3  0  2  2  2  2  3
 0  3  0  2  2  2  3  2
 0  3  0  2  2  3  2  2
 0  3  0  2  3  2  2  2
 0  3  0  3  2  2  2  2
 0  3  1  2  2  2  2  3
 0  3  1  2  2  2  3  2
 0  3  1  2  2  3  2  2
 0  3  1  2  3  2  2  2
 0  3  1  3  2  2  2  2
 0  3  2  0  2  2  2  3
 0  3  2  0  2  2  3  2
 0  3  2  0  2  3  2  2
 0  3  2  0  3  2  2  2
 0  3  2  1  2  2  2  3
 0  3  2  1  2  2  3  2
 0  3  2  1  2  3  2  2
 0  3  2  1  3  2  2  2
 0  3  2  2  0  2  2  3
 0  3  2  2  0  2  3  2
 0  3  2  2  0  3  2  2
 0  3  2  2  1  2  2  3
 0  3  2  2  1  2  3  2
 0  3  2  2  1  3  2  2
 0  3  2  2  2  0  2  3
 0  3  2  2  2  0  3  2
 0  3  2  2  2  1  2  3
 0  3  2  2  2  1  3  2
 0  3  2  2  2  2  0  3
 0  3  2  2  2  2  1  3
 0  3  2  2  2  2  3  0
 0  3  2  2  2  2  3  1
 0  3  2  2  2  3  0  2
 0  3  2  2  2  3  1  2
 0  3  2  2  2  3  2  0
 0  3  2  2  2  3  2  1
 0  3  2  2  3  0  2  2
 0  3  2  2  3  1  2  2
 0  3  2  2  3  2  0  2
 0  3  2  2  3  2  1  2
 0  3  2  2  3  2  2  0
 0  3  2  2  3  2  2  1
 0  3  2  3  0  2  2  2
 0  3  2  3  1  2  2  2
 0  3  2  3  2  0  2  2
 0  3  2  3  2  1  2  2
 0  3  2  3  2  2  0  2
 0  3  2  3  2  2  1  2
 0  3  2  3  2  2  2  0
 0  3  2  3  2  2  2  1
 0  3  3  0  2  2  2  2
 0  3  3  1  2  2  2  2
 0  3  3  2  0  2  2  2
 0  3  3  2  1  2  2  2
 0  3  3  2  2  0  2  2
 0  3  3  2  2  1  2  2
 0  3  3  2  2  2  0  2
 0  3  3  2  2  2  1  2
 0  3  3  2  2  2  2  0
 0  3  3  2  2  2  2  1
 0  4  0  3  3  3  3  3
 0  4  1  3  3  3  3  3
 0  4  3  0  3  3  3  3
 0  4  3  1  3  3  3  3
 0  4  3  3  0  3  3  3
 0  4  3  3  1  3  3  3
 0  4  3  3  3  0  3  3
 0  4  3  3  3  1  3  3
 0  4  3  3  3  3  0  3
 0  4  3  3  3  3  1  3
 0  4  3  3  3  3  3  0
 0  4  3  3  3  3  3  1
 1  0  0  0  0  0  0  0
 1  0  0  0  0  0  0  1
 1  0  0  0  0  0  1  0
 1  0  0  0  0  0  1  1
 1  0  0  0  0  1  0  0
 1  0  0  0  0  1  0  1
 1  0  0  0  0  1  1  0
 1  0  0  0  0  1  1  1
 1  0  0  0  1  0  0  0
 1  0  0  0  1  0  0  1
 1  0  0  0  1  0  1  0
 1  0  0  0  1  0  1  1
 1  0  0  0  1  1  0  0
 1  0  0  0  1  1  0  1
 1  0  0  0  1  1  1  0
 1  0  0  1  0  0  0  0
 1  0  0  1  0  0  0  1
 1  0  0  1  0  0  1  0
 1  0  0  1  0  0  1  1
 1  0  0  1  0  1  0  0
 1  0  0  1  0  1  0  1
 1  0  0  1  0  1  1  0
 1  0  0  1  1  0  0  0
 1  0  0  1  1  0  0  1
 1  0  0  1  1  0  1  0
 1  0  0  1  1  1  0  0
 1  0  1  0  0  0  0  0
 1  0  1  0  0  0  0  1
 1  0  1  0  0  0  1  0
 1  0  1  0  0  0  1  1
 1  0  1  0  0  1  0  0
 1  0  1  0  0  1  0  1
 1  0  1  0  0  1  1  0
 1  0  1  0  1  0  0  0
 1  0  1  0  1  0  0  1
 1  0  1  0  1  0  1  0
 1  0  1  0  1  1  0  0
 1  0  1  1  0  0  0  0
 1  0  1  1  0  0  0  1
 1  0  1  1  0  0  1  0
 1  0  1  1  0  1  0  0
 1  0  1  1  1  0  0  0
 1  1  0  1  1  1  2  2
 1  1  0  1  1  2  1  2
 1  1  0  1  1  2  2  1
 1  1  0  1  2  1  1  2
 1  1  0  1  2  1  2  1
 1  1  0  1  2  2  1  1
 1  1  0  2  1  1  1  2
 1  1  0  2  1  1  2  1
 1  1  0  2  1  2  1  1
 1  1  0  2  2  1  1  1
 1  1  1  0  1  1  2  2
 1  1  1  0  1  2  1  2
 1  1  1  0  1  2  2  1
 1  1  1  0  2  1  1  2
 1  1  1  0  2  1  2  1
 1  1  1  0  2  2  1  1
 1  1  1  1  0  1  2  2
 1  1  1  1  0  2  1  2
 1  1  1  1  0  2  2  1
 1  1  1  1  1  0  2  2
 1  1  1  1  1  1  2  2
 1  1  1  1  1  2  0  2
 1  1  1  1  1  2  1  2
 1  1  1  1  1  2  2  0
 1  1  1  1  1  2  2  1
 1  1  1  1  2  0  1  2
 1  1  1  1  2  0  2  1
 1  1  1  1  2  1  0  2
 1  1  1  1  2  1  1  2
 1  1  1  1  2  1  2  0
 1  1  1  1  2  1  2  1
 1  1  1  1  2  2  0  1
 1  1  1  1  2  2  1  0
 1  1  1  1  2  2  1  1
 1  1  1  2  0  1  1  2
 1  1  1  2  0  1  2  1
 1  1  1  2  0  2  1  1
 1  1  1  2  1  0  1  2
 1  1  1  2  1  0  2  1
 1  1  1  2  1  1  0  2
 1  1  1  2  1  1  1  2
 1  1  1  2  1  1  2  0
 1  1  1  2  1  1  2  1
 1  1  1  2  1  2  0  1
 1  1  1  2  1  2  1  0
 1  1  1  2  1  2  1  1
 1  1  1  2  2  0  1  1
 1  1  1  2  2  1  0  1
 1  1  1  2  2  1  1  0
 1  1  1  2  2  1  1  1
 1  1  2  0  1  1  1  2
 1  1  2  0  1  1  2  1
 1  1  2  0  1  2  1  1
 1  1  2  0  2  1  1  1
 1  1  2  1  0  1  1  2
 1  1  2  1  0  1  2  1
 1  1  2  1  0  2  1  1
 1  1  2  1  1  0  1  2
 1  1  2  1  1  0  2  1
 1  1  2  1  1  1  0  2
 1  1  2  1  1  1  1  2
 1  1  2  1  1  1  2  0
 1  1  2  1  1  1  2  1
 1  1  2  1  1  2  0  1
 1  1  2  1  1  2  1  0
 1  1  2  1  1  2  1  1
 1  1  2  1  2  0  1  1
 1  1  2  1  2  1  0  1
 1  1  2  1  2  1  1  0
 1  1  2  1  2  1  1  1
 1  1  2  2  0  1  1  1
 1  1  2  2  1  0  1  1
 1  1  2  2  1  1  0  1
 1  1  2  2  1  1  1  0
 1  1  2  2  1  1  1  1
 1  2  0  2  2  2  2  3
 1  2  0  2  2  2  3  2
 1  2  0  2  2  3  2  2
 1  2  0  2  3  2  2  2
 1  2  0  3  2  2  2  2
 1  2  2  0  2  2  2  3
 1  2  2  0  2  2  3  2
 1  2  2  0  2  3  2  2
 1  2  2  0  3  2  2  2
 1  2  2  2  0  2  2  3
 1  2  2  2  0  2  3  2
 1  2  2  2  0  3  2  2
 1  2  2  2  2  0  2  3
 1  2  2  2  2  0  3  2
 1  2  2  2  2  2  0  3
 1  2  2  2  2  2  3  0
 1  2  2  2  2  3  0  2
 1  2  2  2  2  3  2  0
 1  2  2  2  3  0  2  2
 1  2  2  2  3  2  0  2
 1  2  2  2  3  2  2  0
 1  2  2  3  0  2  2  2
 1  2  2  3  2  0  2  2
 1  2  2  3  2  2  0  2
 1  2  2  3  2  2  2  0
 1  2  3  0  2  2  2  2
 1  2  3  2  0  2  2  2
 1  2  3  2  2  0  2  2
 1  2  3  2  2  2  0  2
 1  2  3  2  2  2  2  0
 1  3  0  3  3  3  3  3
 1  3  2  3  3  3  3  3
 1  3  3  0  3  3  3  3
 1  3  3  2  3  3  3  3
 1  3  3  3  0  3  3  3
 1  3  3  3  2  3  3  3
 1  3  3  3  3  0  3  3
 1  3  3  3  3  2  3  3
 1  3  3  3  3  3  0  3
 1  3  3  3  3  3  2  3
 1  3  3  3  3  3  3  0
 1  3  3  3  3  3  3  2
 2  1  2  2  2  2  2  2
 2  3  3  3  3  4  4  4
 2  3  3  3  4  3  4  4
 2  3  3  3  4  4  3  4
 2  3  3  3  4  4  4  3
 2  3  3  4  3  3  4  4
 2  3  3  4  3  4  3  4
 2  3  3  4  3  4  4  3
 2  3  3  4  4  3  3  4
 2  3  3  4  4  3  4  3
 2  3  3  4  4  4  3  3
 2  3  4  3  3  3  4  4
 2  3  4  3  3  4  3  4
 2  3  4  3  3  4  4  3
 2  3  4  3  4  3  3  4
 2  3  4  3  4  3  4  3
 2  3  4  3  4  4  3  3
 2  3  4  4  3  3  3  4
 2  3  4  4  3  3  4  3
 2  3  4  4  3  4  3  3
 2  3  4  4  4  3  3  3
 2  4  3  4  4  4  4  6
 2  4  3  4  4  4  6  4
 2  4  3  4  4  6  4  4
 2  4  3  4  6  4  4  4
 2  4  3  6  4  4  4  4
 2  4  4  3  4  4  4  6
 2  4  4  3  4  4  6  4
 2  4  4  3  4  6  4  4
 2  4  4  3  6  4  4  4
 2  4  4  4  3  4  4  6
 2  4  4  4  3  4  6  4
 2  4  4  4  3  6  4  4
 2  4  4  4  4  3  4  6
 2  4  4  4  4  3  6  4
 2  4  4  4  4  4  3  6
 2  4  4  4  4  4  6  3
 2  4  4  4  4  6  3  4
 2  4  4  4  4  6  4  3
 2  4  4  4  6  3  4  4
 2  4  4  4  6  4  3  4
 2  4  4  4  6  4  4  3
 2  4  4  6  3  4  4  4
 2  4  4  6  4  3  4  4
 2  4  4  6  4  4  3  4
 2  4  4  6  4  4  4  3
 2  4  6  3  4  4  4  4
 2  4  6  4  3  4  4  4
 2  4  6  4  4  3  4  4
 2  4  6  4  4  4  3  4
 2  4  6  4  4  4  4  3
 2  5  4  5  5  5  5  6
 2  5  4  5  5  5  6  5
 2  5  4  5  5  6  5  5
 2  5  4  5  6  5  5  5
 2  5  4  6  5  5  5  5
 2  5  5  4  5  5  5  6
 2  5  5  4  5  5  6  5
 2  5  5  4  5  6  5  5
 2  5  5  4  6  5  5  5
 2  5  5  5  4  5  5  6
 2  5  5  5  4  5  6  5
 2  5  5  5  4  6  5  5
 2  5  5  5  5  4  5  6
 2  5  5  5  5  4  6  5
 2  5  5  5  5  5  4  6
 2  5  5  5  5  5  6  4
 2  5  5  5  5  6  4  5
 2  5  5  5  5  6  5  4
 2  5  5  5  6  4  5  5
 2  5  5  5  6  5  4  5
 2  5  5  5  6  5  5  4
 2  5  5  6  4  5  5  5
 2  5  5  6  5  4  5  5
 2  5  5  6  5  5  4  5
 2  5  5  6  5  5  5  4
 2  5  6  4  5  5  5  5
 2  5  6  5  4  5  5  5
 2  5  6  5  5  4  5  5
 2  5  6  5  5  5  4  5
 2  5  6  5  5  5  5  4
 2  6  5  5  5  5  6  8
 2  6  5  5  5  5  8  6
 2  6  5  5  5  6  5  8
 2  6  5  5  5  6  8  5
 2  6  5  5  5  8  5  6
 2  6  5  5  5  8  6  5
 2  6  5  5  6  5  5  8
 2  6  5  5  6  5  8  5
 2  6  5  5  6  8  5  5
 2  6  5  5  8  5  5  6
 2  6  5  5  8  5  6  5
 2  6  5  5  8  6  5  5
 2  6  5  6  5  5  5  8
 2  6  5  6  5  5  8  5
 2  6  5  6  5  8  5  5
 2  6  5  6  8  5  5  5
 2  6  5  8  5  5  5  6
 2  6  5  8  5  5  6  5
 2  6  5  8  5  6  5  5
 2  6  5  8  6  5  5  5
 2  6  6  5  5  5  5  8
 2  6  6  5  5  5  8  5
 2  6  6  5  5  8  5  5
 2  6  6  5  8  5  5  5
 2  6  6  8  5  5  5  5
 2  6  8  5  5  5  5  6
 2  6  8  5  5  5  6  5
 2  6  8  5  5  6  5  5
 2  6  8  5  6  5  5  5
 2  6  8  6  5  5  5  5
 3  0  1  1  2  2  2  2
 3  0  1  2  1  2  2  2
 3  0  1  2  2  1  2  2
 3  0  1  2  2  2  1  2
 3  0  1  2  2  2  2  1
 3  0  2  1  1  2  2  2
 3  0  2  1  2  1  2  2
 3  0  2  1  2  2  1  2
 3  0  2  1  2  2  2  1
 3  0  2  2  1  1  2  2
 3  0  2  2  1  2  1  2
 3  0  2  2  1  2  2  1
 3  0  2  2  2  1  1  2
 3  0  2  2  2  1  2  1
 3  0  2  2  2  2  1  1
 3  5  5  5  6  6  6  6
 3  5  5  6  5  6  6  6
 3  5  5  6  6  5  6  6
 3  5  5  6  6  6  5  6
 3  5  5  6  6  6  6  5
 3  5  6  5  5  6  6  6
 3  5  6  5  6  5  6  6
 3  5  6  5  6  6  5  6
 3  5  6  5  6  6  6  5
 3  5  6  6  5  5  6  6
 3  5  6  6  5  6  5  6
 3  5  6  6  5  6  6  5
 3  5  6  6  6  5  5  6
 3  5  6  6  6  5  6  5
 3  5  6  6  6  6  5  5
 3  7  6  7  7  7  8  8
 3  7  6  7  7  8  7  8
 3  7  6  7  7  8  8  7
 3  7  6  7  8  7  7  8
 3  7  6  7  8  7  8  7
 3  7  6  7  8  8  7  7
 3  7  6  8  7  7  7  8
 3  7  6  8  7  7  8  7
 3  7  6  8  7  8  7  7
 3  7  6  8  8  7  7  7
 3  7  7  6  7  7  8  8
 3  7  7  6  7  8  7  8
 3  7  7  6  7  8  8  7
 3  7  7  6  8  7  7  8
 3  7  7  6  8  7  8  7
 3  7  7  6  8  8  7  7
 3  7  7  7  6  7  8  8
 3  7  7  7  6  8  7  8
 3  7  7  7  6  8  8  7
 3  7  7  7  7  6  8  8
 3  7  7  7  7  8  6  8
 3  7  7  7  7  8  8  6
 3  7  7  7  8  6  7  8
 3  7  7  7  8  6  8  7
 3  7  7  7  8  7  6  8
 3  7  7  7  8  7  8  6
 3  7  7  7  8  8  6  7
 3  7  7  7  8  8  7  6
 3  7  7  8  6  7  7  8
 3  7  7  8  6  7  8  7
 3  7  7  8  6  8  7  7
 3  7  7  8  7  6  7  8
 3  7  7  8  7  6  8  7
 3  7  7  8  7  7  6  8
 3  7  7  8  7  7  8  6
 3  7  7  8  7  8  6  7
 3  7  7  8  7  8  7  6
 3  7  7  8  8  6  7  7
 3  7  7  8  8  7  6  7
 3  7  7  8  8  7  7  6
 3  7  8  6  7  7  7  8
 3  7  8  6  7  7  8  7
 3  7  8  6  7  8  7  7
 3  7  8  6  8  7  7  7
 3  7  8  7  6  7  7  8
 3  7  8  7  6  7  8  7
 3  7  8  7  6  8  7  7
 3  7  8  7  7  6  7  8
 3  7  8  7  7  6  8  7
 3  7  8  7  7  7  6  8
 3  7  8  7  7  7  8  6
 3  7  8  7  7  8  6  7
 3  7  8  7  7  8  7  6
 3  7  8  7  8  6  7  7
 3  7  8  7  8  7  6  7
 3  7  8  7  8  7  7  6
 3  7  8  8  6  7  7  7
 3  7  8  8  7  6  7  7
 3  7  8  8  7  7  6  7
 3  7  8  8  7  7  7  6
 3  9  7  8  8  8  8 12
 3  9  7  8  8  8 12  8
 3  9  7  8  8 12  8  8
 3  9  7  8 12  8  8  8
 3  9  7 12  8  8  8  8
 3  9  8  7  8  8  8 12
 3  9  8  7  8  8 12  8
 3  9  8  7  8 12  8  8
 3  9  8  7 12  8  8  8
 3  9  8  8  7  8  8 12
 3  9  8  8  7  8 12  8
 3  9  8  8  7 12  8  8
 3  9  8  8  8  7  8 12
 3  9  8  8  8  7 12  8
 3  9  8  8  8  8  7 12
 3  9  8  8  8  8 12  7
 3  9  8  8  8 12  7  8
 3  9  8  8  8 12  8  7
 3  9  8  8 12  7  8  8
 3  9  8  8 12  8  7  8
 3  9  8  8 12  8  8  7
 3  9  8 12  7  8  8  8
 3  9  8 12  8  7  8  8
 3  9  8 12  8  8  7  8
 3  9  8 12  8  8  8  7
 3  9 12  7  8  8  8  8
 3  9 12  8  7  8  8  8
 3  9 12  8  8  7  8  8
 3  9 12  8  8  8  7  8
 3  9 12  8  8  8  8  7
 4  9  8  9  9 10 10 10
 4  9  8  9 10  9 10 10
 4  9  8  9 10 10  9 10
 4  9  8  9 10 10 10  9
 4  9  8 10  9  9 10 10
 4  9  8 10  9 10  9 10
 4  9  8 10  9 10 10  9
 4  9  8 10 10  9  9 10
 4  9  8 10 10  9 10  9
 4  9  8 10 10 10  9  9
 4  9  9  8  9 10 10 10
 4  9  9  8 10  9 10 10
 4  9  9  8 10 10  9 10
 4  9  9  8 10 10 10  9
 4  9  9  9  8 10 10 10
 4  9  9  9 10  8 10 10
 4  9  9  9 10 10  8 10
 4  9  9  9 10 10 10  8
 4  9  9 10  8  9 10 10
 4  9  9 10  8 10  9 10
 4  9  9 10  8 10 10  9
 4  9  9 10  9  8 10 10
 4  9  9 10  9 10  8 10
 4  9  9 10  9 10 10  8
 4  9  9 10 10  8  9 10
 4  9  9 10 10  8 10  9
 4  9  9 10 10  9  8 10
 4  9  9 10 10  9 10  8
 4  9  9 10 10 10  8  9
 4  9  9 10 10 10  9  8
 4  9 10  8  9  9 10 10
 4  9 10  8  9 10  9 10
 4  9 10  8  9 10 10  9
 4  9 10  8 10  9  9 10
 4  9 10  8 10  9 10  9
 4  9 10  8 10 10  9  9
 4  9 10  9  8  9 10 10
 4  9 10  9  8 10  9 10
 4  9 10  9  8 10 10  9
 4  9 10  9  9  8 10 10
 4  9 10  9  9 10  8 10
 4  9 10  9  9 10 10  8
 4  9 10  9 10  8  9 10
 4  9 10  9 10  8 10  9
 4  9 10  9 10  9  8 10
 4  9 10  9 10  9 10  8
 4  9 10  9 10 10  8  9
 4  9 10  9 10 10  9  8
 4  9 10 10  8  9  9 10
 4  9 10 10  8  9 10  9
 4  9 10 10  8 10  9  9
 4  9 10 10  9  8  9 10
 4  9 10 10  9  8 10  9
 4  9 10 10  9  9  8 10
 4  9 10 10  9  9 10  8
 4  9 10 10  9 10  8  9
 4  9 10 10  9 10  9  8
 4  9 10 10 10  8  9  9
 4  9 10 10 10  9  8  9
 4  9 10 10 10  9  9  8
 4 10  9  9  9  9 12 12
 4 10  9  9  9 12  9 12
 4 10  9  9  9 12 12  9
 4 10  9  9 12  9  9 12
 4 10  9  9 12  9 12  9
 4 10  9  9 12 12  9  9
 4 10  9 12  9  9  9 12
 4 10  9 12  9  9 12  9
 4 10  9 12  9 12  9  9
 4 10  9 12 12  9  9  9
 4 10 12  9  9  9  9 12
 4 10 12  9  9  9 12  9
 4 10 12  9  9 12  9  9
 4 10 12  9 12  9  9  9
 4 10 12 12  9  9  9  9
 5  0  2  3  3  3  3  3
 5  0  3  2  3  3  3  3
 5  0  3  3  2  3  3  3
 5  0  3  3  3  2  3  3
 5  0  3  3  3  3  2  3
 5  0  3  3  3  3  3  2
 5 11 10 11 12 12 12 12
 5 11 10 12 11 12 12 12
 5 11 10 12 12 11 12 12
 5 11 10 12 12 12 11 12
 5 11 10 12 12 12 12 11
 5 11 11 10 12 12 12 12
 5 11 11 12 10 12 12 12
 5 11 11 12 12 10 12 12
 5 11 11 12 12 12 10 12
 5 11 11 12 12 12 12 10
 5 11 12 10 11 12 12 12
 5 11 12 10 12 11 12 12
 5 11 12 10 12 12 11 12
 5 11 12 10 12 12 12 11
 5 11 12 11 10 12 12 12
 5 11 12 11 12 10 12 12
 5 11 12 11 12 12 10 12
 5 11 12 11 12 12 12 10
 5 11 12 12 10 11 12 12
 5 11 12 12 10 12 11 12
 5 11 12 12 10 12 12 11
 5 11 12 12 11 10 12 12
 5 11 12 12 11 12 10 12
 5 11 12 12 11 12 12 10
 5 11 12 12 12 10 11 12
 5 11 12 12 12 10 12 11
 5 11 12 12 12 11 10 12
 5 11 12 12 12 11 12 10
 5 11 12 12 12 12 10 11
 5 11 12 12 12 12 11 10
 6 13 12 14 14 14 14 14
 6 13 14 12 14 14 14 14
 6 13 14 14 12 14 14 14
 6 13 14 14 14 12 14 14
 6 13 14 14 14 14 12 14
 6 13 14 14 14 14 14 12
 7  0  4  4  4  4  4  4
 7 16 15 15 15 18 18 18
 7 16 15 15 18 15 18 18
 7 16 15 15 18 18 15 18
 7 16 15 15 18 18 18 15
 7 16 15 18 15 15 18 18
 7 16 15 18 15 18 15 18
 7 16 15 18 15 18 18 15
 7 16 15 18 18 15 15 18
 7 16 15 18 18 15 18 15
 7 16 15 18 18 18 15 15
 7 16 18 15 15 15 18 18
 7 16 18 15 15 18 15 18
 7 16 18 15 15 18 18 15
 7 16 18 15 18 15 15 18
 7 16 18 15 18 15 18 15
 7 16 18 15 18 18 15 15
 7 16 18 18 15 15 15 18
 7 16 18 18 15 15 18 15
 7 16 18 18 15 18 15 15
 7 16 18 18 18 15 15 15
 8 17 18 18 18 18 18 18

48 support hyperplanes:
 0  0  0  0  0  0  0  1
 0  0  0  0  0  0  1  0
 0  0  0  0  0  1  0  0
 0  0  0  0  1  0  0  0
 0  0  0  1  0  0  0  0
 0  0  1  0  0  0  0  0
 0  1  0  0  0  0  0  0
 1  0  0  0  0  0  0  0
 1  1 -1  0  0  0  0  0
 1  1  0 -1  0  0  0  0
 1  1  0  0 -1  0  0  0
 1  1  0  0  0 -1  0  0
 1  1  0  0  0  0 -1  0
 1  1  0  0  0  0  0 -1
 3  3 -1 -1 -1 -1  0  0
 3  3 -1 -1 -1  0 -1  0
 3  3 -1 -1 -1  0  0 -1
 3  3 -1 -1  0 -1 -1  0
 3  3 -1 -1  0 -1  0 -1
 3  3 -1 -1  0  0 -1 -1
 3  3 -1  0 -1 -1 -1  0
 3  3 -1  0 -1 -1  0 -1
 3  3 -1  0 -1  0 -1 -1
 3  3 -1  0  0 -1 -1 -1
 3  3  0 -1 -1 -1 -1  0
 3  3  0 -1 -1 -1  0 -1
 3  3  0 -1 -1  0 -1 -1
 3  3  0 -1  0 -1 -1 -1
 3  3  0  0 -1 -1 -1 -1
 3  4 -1 -1 -1 -1 -1  0
 3  4 -1 -1 -1 -1  0 -1
 3  4 -1 -1 -1  0 -1 -1
 3  4 -1 -1  0 -1 -1 -1
 3  4 -1  0 -1 -1 -1 -1
 3  4  0 -1 -1 -1 -1 -1
 4  6 -2 -1 -1 -1 -1 -1
 4  6 -1 -2 -1 -1 -1 -1
 4  6 -1 -1 -2 -1 -1 -1
 4  6 -1 -1 -1 -2 -1 -1
 4  6 -1 -1 -1 -1 -2 -1
 4  6 -1 -1 -1 -1 -1 -2
 5  4 -1 -1 -1 -1 -1 -1
 8 10 -3 -2 -2 -2 -2 -2
 8 10 -2 -3 -2 -2 -2 -2
 8 10 -2 -2 -3 -2 -2 -2
 8 10 -2 -2 -2 -3 -2 -2
 8 10 -2 -2 -2 -2 -3 -2
 8 10 -2 -2 -2 -2 -2 -3



==> anc/X456-Mov.in <==
amb_space 8

constraints 42

    0 0 0 0 0 0 0 1 >= 0
    0 0 0 0 0 0 1 0 >= 0
    0 0 0 0 0 1 0 0 >= 0
    0 0 0 0 1 0 0 0 >= 0
    0 0 0 1 0 0 0 0 >= 0
    0 0 1 0 0 0 0 0 >= 0
    0 1 0 0 0 0 0 0 >= 0
    1 0 0 0 0 0 0 0 >= 0
    1 1 -1 0 0 0 0 0 >= 0
    1 1 0 -1 0 0 0 0 >= 0
    1 1 0 0 -1 0 0 0 >= 0
    1 1 0 0 0 -1 0 0 >= 0
    1 1 0 0 0 0 -1 0 >= 0
    1 1 0 0 0 0 0 -1 >= 0
    3 4 -1 -1 -1 -1 0 0 >= 0
    3 4 -1 -1 -1 0 -1 0 >= 0
    3 4 -1 -1 -1 0 0 -1 >= 0
    3 4 -1 -1 0 -1 -1 0 >= 0
    3 4 -1 -1 0 -1 0 -1 >= 0
    3 4 -1 -1 0 0 -1 -1 >= 0
    3 4 -1 0 -1 -1 -1 0 >= 0
    3 4 -1 0 -1 -1 0 -1 >= 0
    3 4 -1 0 -1 0 -1 -1 >= 0
    3 4 -1 0 0 -1 -1 -1 >= 0
    3 4 0 -1 -1 -1 -1 0 >= 0
    3 4 0 -1 -1 -1 0 -1 >= 0
    3 4 0 -1 -1 0 -1 -1 >= 0
    3 4 0 -1 0 -1 -1 -1 >= 0
    3 4 0 0 -1 -1 -1 -1 >= 0
    4 4 -1 -1 -1 -1 -1 0 >= 0
    4 4 -1 -1 -1 -1 0 -1 >= 0
    4 4 -1 -1 -1 0 -1 -1 >= 0
    4 4 -1 -1 0 -1 -1 -1 >= 0
    4 4 -1 0 -1 -1 -1 -1 >= 0
    4 4 0 -1 -1 -1 -1 -1 >= 0
    4 5 -1 -1 -1 -1 -1 -1 >= 0
    4 5 -1 -1 -1 -1 -1 0 >= 0
    4 5 -1 -1 -1 -1 0 -1 >= 0
    4 5 -1 -1 -1 0 -1 -1 >= 0
    4 5 -1 -1 0 -1 -1 -1 >= 0
    4 5 -1 0 -1 -1 -1 -1 >= 0
    4 5 0 -1 -1 -1 -1 -1 >= 0


/* Inequalities I_0, I_1, I_2 from Theorem 5.1 and II_0, II_1, II_2 from Theorem 5.2, with n=4
*/

==> anc/X456-Mov.out <==
610 Hilbert basis elements
582 extreme rays
36 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1

size of partial triangulation   = 798
resulting sum of |det|s = 1596

No implicit grading found

rank of class group = 28
class group is free

***********************************************************************

610 Hilbert basis elements:
 0 1 0 0 0 0 0 0
 0 1 0 0 0 0 0 1
 0 1 0 0 0 0 1 0
 0 1 0 0 0 0 1 1
 0 1 0 0 0 1 0 0
 0 1 0 0 0 1 0 1
 0 1 0 0 0 1 1 0
 0 1 0 0 0 1 1 1
 0 1 0 0 1 0 0 0
 0 1 0 0 1 0 0 1
 0 1 0 0 1 0 1 0
 0 1 0 0 1 0 1 1
 0 1 0 0 1 1 0 0
 0 1 0 0 1 1 0 1
 0 1 0 0 1 1 1 0
 0 1 0 0 1 1 1 1
 0 1 0 1 0 0 0 0
 0 1 0 1 0 0 0 1
 0 1 0 1 0 0 1 0
 0 1 0 1 0 0 1 1
 0 1 0 1 0 1 0 0
 0 1 0 1 0 1 0 1
 0 1 0 1 0 1 1 0
 0 1 0 1 0 1 1 1
 0 1 0 1 1 0 0 0
 0 1 0 1 1 0 0 1
 0 1 0 1 1 0 1 0
 0 1 0 1 1 0 1 1
 0 1 0 1 1 1 0 0
 0 1 0 1 1 1 0 1
 0 1 0 1 1 1 1 0
 0 1 1 0 0 0 0 0
 0 1 1 0 0 0 0 1
 0 1 1 0 0 0 1 0
 0 1 1 0 0 0 1 1
 0 1 1 0 0 1 0 0
 0 1 1 0 0 1 0 1
 0 1 1 0 0 1 1 0
 0 1 1 0 0 1 1 1
 0 1 1 0 1 0 0 0
 0 1 1 0 1 0 0 1
 0 1 1 0 1 0 1 0
 0 1 1 0 1 0 1 1
 0 1 1 0 1 1 0 0
 0 1 1 0 1 1 0 1
 0 1 1 0 1 1 1 0
 0 1 1 1 0 0 0 0
 0 1 1 1 0 0 0 1
 0 1 1 1 0 0 1 0
 0 1 1 1 0 0 1 1
 0 1 1 1 0 1 0 0
 0 1 1 1 0 1 0 1
 0 1 1 1 0 1 1 0
 0 1 1 1 1 0 0 0
 0 1 1 1 1 0 0 1
 0 1 1 1 1 0 1 0
 0 1 1 1 1 1 0 0
 0 2 1 1 1 2 2 2
 0 2 1 1 2 1 2 2
 0 2 1 1 2 2 1 2
 0 2 1 1 2 2 2 1
 0 2 1 2 1 1 2 2
 0 2 1 2 1 2 1 2
 0 2 1 2 1 2 2 1
 0 2 1 2 2 1 1 2
 0 2 1 2 2 1 2 1
 0 2 1 2 2 2 1 1
 0 2 2 1 1 1 2 2
 0 2 2 1 1 2 1 2
 0 2 2 1 1 2 2 1
 0 2 2 1 2 1 1 2
 0 2 2 1 2 1 2 1
 0 2 2 1 2 2 1 1
 0 2 2 2 1 1 1 2
 0 2 2 2 1 1 2 1
 0 2 2 2 1 2 1 1
 0 2 2 2 2 1 1 1
 0 3 2 2 2 2 3 3
 0 3 2 2 2 3 2 3
 0 3 2 2 2 3 3 2
 0 3 2 2 3 2 2 3
 0 3 2 2 3 2 3 2
 0 3 2 2 3 3 2 2
 0 3 2 3 2 2 2 3
 0 3 2 3 2 2 3 2
 0 3 2 3 2 3 2 2
 0 3 2 3 3 2 2 2
 0 3 3 2 2 2 2 3
 0 3 3 2 2 2 3 2
 0 3 3 2 2 3 2 2
 0 3 3 2 3 2 2 2
 0 3 3 3 2 2 2 2
 0 4 3 3 3 3 3 4
 0 4 3 3 3 3 4 3
 0 4 3 3 3 4 3 3
 0 4 3 3 4 3 3 3
 0 4 3 4 3 3 3 3
 0 4 4 3 3 3 3 3
 0 5 4 4 4 4 4 4
 1 0 0 0 0 0 0 0
 1 0 0 0 0 0 0 1
 1 0 0 0 0 0 1 0
 1 0 0 0 0 0 1 1
 1 0 0 0 0 1 0 0
 1 0 0 0 0 1 0 1
 1 0 0 0 0 1 1 0
 1 0 0 0 0 1 1 1
 1 0 0 0 1 0 0 0
 1 0 0 0 1 0 0 1
 1 0 0 0 1 0 1 0
 1 0 0 0 1 0 1 1
 1 0 0 0 1 1 0 0
 1 0 0 0 1 1 0 1
 1 0 0 0 1 1 1 0
 1 0 0 1 0 0 0 0
 1 0 0 1 0 0 0 1
 1 0 0 1 0 0 1 0
 1 0 0 1 0 0 1 1
 1 0 0 1 0 1 0 0
 1 0 0 1 0 1 0 1
 1 0 0 1 0 1 1 0
 1 0 0 1 1 0 0 0
 1 0 0 1 1 0 0 1
 1 0 0 1 1 0 1 0
 1 0 0 1 1 1 0 0
 1 0 1 0 0 0 0 0
 1 0 1 0 0 0 0 1
 1 0 1 0 0 0 1 0
 1 0 1 0 0 0 1 1
 1 0 1 0 0 1 0 0
 1 0 1 0 0 1 0 1
 1 0 1 0 0 1 1 0
 1 0 1 0 1 0 0 0
 1 0 1 0 1 0 0 1
 1 0 1 0 1 0 1 0
 1 0 1 0 1 1 0 0
 1 0 1 1 0 0 0 0
 1 0 1 1 0 0 0 1
 1 0 1 1 0 0 1 0
 1 0 1 1 0 1 0 0
 1 0 1 1 1 0 0 0
 1 1 0 1 1 2 2 2
 1 1 0 1 2 1 2 2
 1 1 0 1 2 2 1 2
 1 1 0 1 2 2 2 1
 1 1 0 2 1 1 2 2
 1 1 0 2 1 2 1 2
 1 1 0 2 1 2 2 1
 1 1 0 2 2 1 1 2
 1 1 0 2 2 1 2 1
 1 1 0 2 2 2 1 1
 1 1 1 0 1 2 2 2
 1 1 1 0 2 1 2 2
 1 1 1 0 2 2 1 2
 1 1 1 0 2 2 2 1
 1 1 1 1 0 2 2 2
 1 1 1 1 1 1 2 2
 1 1 1 1 1 2 1 2
 1 1 1 1 1 2 2 1
 1 1 1 1 1 2 2 2
 1 1 1 1 2 0 2 2
 1 1 1 1 2 1 1 2
 1 1 1 1 2 1 2 1
 1 1 1 1 2 1 2 2
 1 1 1 1 2 2 0 2
 1 1 1 1 2 2 1 1
 1 1 1 1 2 2 1 2
 1 1 1 1 2 2 2 0
 1 1 1 1 2 2 2 1
 1 1 1 2 0 1 2 2
 1 1 1 2 0 2 1 2
 1 1 1 2 0 2 2 1
 1 1 1 2 1 0 2 2
 1 1 1 2 1 1 1 2
 1 1 1 2 1 1 2 1
 1 1 1 2 1 1 2 2
 1 1 1 2 1 2 0 2
 1 1 1 2 1 2 1 1
 1 1 1 2 1 2 1 2
 1 1 1 2 1 2 2 0
 1 1 1 2 1 2 2 1
 1 1 1 2 2 0 1 2
 1 1 1 2 2 0 2 1
 1 1 1 2 2 1 0 2
 1 1 1 2 2 1 1 1
 1 1 1 2 2 1 1 2
 1 1 1 2 2 1 2 0
 1 1 1 2 2 1 2 1
 1 1 1 2 2 2 0 1
 1 1 1 2 2 2 1 0
 1 1 1 2 2 2 1 1
 1 1 2 0 1 1 2 2
 1 1 2 0 1 2 1 2
 1 1 2 0 1 2 2 1
 1 1 2 0 2 1 1 2
 1 1 2 0 2 1 2 1
 1 1 2 0 2 2 1 1
 1 1 2 1 0 1 2 2
 1 1 2 1 0 2 1 2
 1 1 2 1 0 2 2 1
 1 1 2 1 1 0 2 2
 1 1 2 1 1 1 1 2
 1 1 2 1 1 1 2 1
 1 1 2 1 1 1 2 2
 1 1 2 1 1 2 0 2
 1 1 2 1 1 2 1 1
 1 1 2 1 1 2 1 2
 1 1 2 1 1 2 2 0
 1 1 2 1 1 2 2 1
 1 1 2 1 2 0 1 2
 1 1 2 1 2 0 2 1
 1 1 2 1 2 1 0 2
 1 1 2 1 2 1 1 1
 1 1 2 1 2 1 1 2
 1 1 2 1 2 1 2 0
 1 1 2 1 2 1 2 1
 1 1 2 1 2 2 0 1
 1 1 2 1 2 2 1 0
 1 1 2 1 2 2 1 1
 1 1 2 2 0 1 1 2
 1 1 2 2 0 1 2 1
 1 1 2 2 0 2 1 1
 1 1 2 2 1 0 1 2
 1 1 2 2 1 0 2 1
 1 1 2 2 1 1 0 2
 1 1 2 2 1 1 1 1
 1 1 2 2 1 1 1 2
 1 1 2 2 1 1 2 0
 1 1 2 2 1 1 2 1
 1 1 2 2 1 2 0 1
 1 1 2 2 1 2 1 0
 1 1 2 2 1 2 1 1
 1 1 2 2 2 0 1 1
 1 1 2 2 2 1 0 1
 1 1 2 2 2 1 1 0
 1 1 2 2 2 1 1 1
 1 2 2 2 2 2 3 3
 1 2 2 2 2 3 2 3
 1 2 2 2 2 3 3 2
 1 2 2 2 3 2 2 3
 1 2 2 2 3 2 3 2
 1 2 2 2 3 3 2 2
 1 2 2 3 2 2 2 3
 1 2 2 3 2 2 3 2
 1 2 2 3 2 3 2 2
 1 2 2 3 3 2 2 2
 1 2 3 2 2 2 2 3
 1 2 3 2 2 2 3 2
 1 2 3 2 2 3 2 2
 1 2 3 2 3 2 2 2
 1 2 3 3 2 2 2 2
 1 3 3 3 3 3 3 4
 1 3 3 3 3 3 4 3
 1 3 3 3 3 4 3 3
 1 3 3 3 4 3 3 3
 1 3 3 4 3 3 3 3
 1 3 4 3 3 3 3 3
 1 4 4 4 4 4 4 4
 2 0 0 1 1 1 2 2
 2 0 0 1 1 2 1 2
 2 0 0 1 1 2 2 1
 2 0 0 1 2 1 1 2
 2 0 0 1 2 1 2 1
 2 0 0 1 2 2 1 1
 2 0 0 2 1 1 1 2
 2 0 0 2 1 1 2 1
 2 0 0 2 1 2 1 1
 2 0 0 2 2 1 1 1
 2 0 1 0 1 1 2 2
 2 0 1 0 1 2 1 2
 2 0 1 0 1 2 2 1
 2 0 1 0 2 1 1 2
 2 0 1 0 2 1 2 1
 2 0 1 0 2 2 1 1
 2 0 1 1 0 1 2 2
 2 0 1 1 0 2 1 2
 2 0 1 1 0 2 2 1
 2 0 1 1 1 0 2 2
 2 0 1 1 1 1 1 2
 2 0 1 1 1 1 2 1
 2 0 1 1 1 1 2 2
 2 0 1 1 1 2 0 2
 2 0 1 1 1 2 1 1
 2 0 1 1 1 2 1 2
 2 0 1 1 1 2 2 0
 2 0 1 1 1 2 2 1
 2 0 1 1 2 0 1 2
 2 0 1 1 2 0 2 1
 2 0 1 1 2 1 0 2
 2 0 1 1 2 1 1 1
 2 0 1 1 2 1 1 2
 2 0 1 1 2 1 2 0
 2 0 1 1 2 1 2 1
 2 0 1 1 2 2 0 1
 2 0 1 1 2 2 1 0
 2 0 1 1 2 2 1 1
 2 0 1 2 0 1 1 2
 2 0 1 2 0 1 2 1
 2 0 1 2 0 2 1 1
 2 0 1 2 1 0 1 2
 2 0 1 2 1 0 2 1
 2 0 1 2 1 1 0 2
 2 0 1 2 1 1 1 1
 2 0 1 2 1 1 1 2
 2 0 1 2 1 1 2 0
 2 0 1 2 1 1 2 1
 2 0 1 2 1 2 0 1
 2 0 1 2 1 2 1 0
 2 0 1 2 1 2 1 1
 2 0 1 2 2 0 1 1
 2 0 1 2 2 1 0 1
 2 0 1 2 2 1 1 0
 2 0 1 2 2 1 1 1
 2 0 2 0 1 1 1 2
 2 0 2 0 1 1 2 1
 2 0 2 0 1 2 1 1
 2 0 2 0 2 1 1 1
 2 0 2 1 0 1 1 2
 2 0 2 1 0 1 2 1
 2 0 2 1 0 2 1 1
 2 0 2 1 1 0 1 2
 2 0 2 1 1 0 2 1
 2 0 2 1 1 1 0 2
 2 0 2 1 1 1 1 1
 2 0 2 1 1 1 1 2
 2 0 2 1 1 1 2 0
 2 0 2 1 1 1 2 1
 2 0 2 1 1 2 0 1
 2 0 2 1 1 2 1 0
 2 0 2 1 1 2 1 1
 2 0 2 1 2 0 1 1
 2 0 2 1 2 1 0 1
 2 0 2 1 2 1 1 0
 2 0 2 1 2 1 1 1
 2 0 2 2 0 1 1 1
 2 0 2 2 1 0 1 1
 2 0 2 2 1 1 0 1
 2 0 2 2 1 1 1 0
 2 0 2 2 1 1 1 1
 2 1 0 2 2 2 3 3
 2 1 0 2 2 3 2 3
 2 1 0 2 2 3 3 2
 2 1 0 2 3 2 2 3
 2 1 0 2 3 2 3 2
 2 1 0 2 3 3 2 2
 2 1 0 3 2 2 2 3
 2 1 0 3 2 2 3 2
 2 1 0 3 2 3 2 2
 2 1 0 3 3 2 2 2
 2 1 1 2 2 2 3 3
 2 1 1 2 2 3 2 3
 2 1 1 2 2 3 3 2
 2 1 1 2 3 2 2 3
 2 1 1 2 3 2 3 2
 2 1 1 2 3 3 2 2
 2 1 1 3 2 2 2 3
 2 1 1 3 2 2 3 2
 2 1 1 3 2 3 2 2
 2 1 1 3 3 2 2 2
 2 1 2 0 2 2 3 3
 2 1 2 0 2 3 2 3
 2 1 2 0 2 3 3 2
 2 1 2 0 3 2 2 3
 2 1 2 0 3 2 3 2
 2 1 2 0 3 3 2 2
 2 1 2 1 2 2 3 3
 2 1 2 1 2 3 2 3
 2 1 2 1 2 3 3 2
 2 1 2 1 3 2 2 3
 2 1 2 1 3 2 3 2
 2 1 2 1 3 3 2 2
 2 1 2 2 0 2 3 3
 2 1 2 2 0 3 2 3
 2 1 2 2 0 3 3 2
 2 1 2 2 1 2 3 3
 2 1 2 2 1 3 2 3
 2 1 2 2 1 3 3 2
 2 1 2 2 2 0 3 3
 2 1 2 2 2 1 3 3
 2 1 2 2 2 2 2 3
 2 1 2 2 2 2 3 2
 2 1 2 2 2 3 0 3
 2 1 2 2 2 3 1 3
 2 1 2 2 2 3 2 2
 2 1 2 2 2 3 3 0
 2 1 2 2 2 3 3 1
 2 1 2 2 3 0 2 3
 2 1 2 2 3 0 3 2
 2 1 2 2 3 1 2 3
 2 1 2 2 3 1 3 2
 2 1 2 2 3 2 0 3
 2 1 2 2 3 2 1 3
 2 1 2 2 3 2 2 2
 2 1 2 2 3 2 3 0
 2 1 2 2 3 2 3 1
 2 1 2 2 3 3 0 2
 2 1 2 2 3 3 1 2
 2 1 2 2 3 3 2 0
 2 1 2 2 3 3 2 1
 2 1 2 3 0 2 2 3
 2 1 2 3 0 2 3 2
 2 1 2 3 0 3 2 2
 2 1 2 3 1 2 2 3
 2 1 2 3 1 2 3 2
 2 1 2 3 1 3 2 2
 2 1 2 3 2 0 2 3
 2 1 2 3 2 0 3 2
 2 1 2 3 2 1 2 3
 2 1 2 3 2 1 3 2
 2 1 2 3 2 2 0 3
 2 1 2 3 2 2 1 3
 2 1 2 3 2 2 2 2
 2 1 2 3 2 2 3 0
 2 1 2 3 2 2 3 1
 2 1 2 3 2 3 0 2
 2 1 2 3 2 3 1 2
 2 1 2 3 2 3 2 0
 2 1 2 3 2 3 2 1
 2 1 2 3 3 0 2 2
 2 1 2 3 3 1 2 2
 2 1 2 3 3 2 0 2
 2 1 2 3 3 2 1 2
 2 1 2 3 3 2 2 0
 2 1 2 3 3 2 2 1
 2 1 3 0 2 2 2 3
 2 1 3 0 2 2 3 2
 2 1 3 0 2 3 2 2
 2 1 3 0 3 2 2 2
 2 1 3 1 2 2 2 3
 2 1 3 1 2 2 3 2
 2 1 3 1 2 3 2 2
 2 1 3 1 3 2 2 2
 2 1 3 2 0 2 2 3
 2 1 3 2 0 2 3 2
 2 1 3 2 0 3 2 2
 2 1 3 2 1 2 2 3
 2 1 3 2 1 2 3 2
 2 1 3 2 1 3 2 2
 2 1 3 2 2 0 2 3
 2 1 3 2 2 0 3 2
 2 1 3 2 2 1 2 3
 2 1 3 2 2 1 3 2
 2 1 3 2 2 2 0 3
 2 1 3 2 2 2 1 3
 2 1 3 2 2 2 2 2
 2 1 3 2 2 2 3 0
 2 1 3 2 2 2 3 1
 2 1 3 2 2 3 0 2
 2 1 3 2 2 3 1 2
 2 1 3 2 2 3 2 0
 2 1 3 2 2 3 2 1
 2 1 3 2 3 0 2 2
 2 1 3 2 3 1 2 2
 2 1 3 2 3 2 0 2
 2 1 3 2 3 2 1 2
 2 1 3 2 3 2 2 0
 2 1 3 2 3 2 2 1
 2 1 3 3 0 2 2 2
 2 1 3 3 1 2 2 2
 2 1 3 3 2 0 2 2
 2 1 3 3 2 1 2 2
 2 1 3 3 2 2 0 2
 2 1 3 3 2 2 1 2
 2 1 3 3 2 2 2 0
 2 1 3 3 2 2 2 1
 3 0 0 2 2 2 2 3
 3 0 0 2 2 2 3 2
 3 0 0 2 2 3 2 2
 3 0 0 2 3 2 2 2
 3 0 0 3 2 2 2 2
 3 0 1 2 2 2 2 3
 3 0 1 2 2 2 3 2
 3 0 1 2 2 3 2 2
 3 0 1 2 3 2 2 2
 3 0 1 3 2 2 2 2
 3 0 2 0 2 2 2 3
 3 0 2 0 2 2 3 2
 3 0 2 0 2 3 2 2
 3 0 2 0 3 2 2 2
 3 0 2 1 2 2 2 3
 3 0 2 1 2 2 3 2
 3 0 2 1 2 3 2 2
 3 0 2 1 3 2 2 2
 3 0 2 2 0 2 2 3
 3 0 2 2 0 2 3 2
 3 0 2 2 0 3 2 2
 3 0 2 2 1 2 2 3
 3 0 2 2 1 2 3 2
 3 0 2 2 1 3 2 2
 3 0 2 2 2 0 2 3
 3 0 2 2 2 0 3 2
 3 0 2 2 2 1 2 3
 3 0 2 2 2 1 3 2
 3 0 2 2 2 2 0 3
 3 0 2 2 2 2 1 3
 3 0 2 2 2 2 2 2
 3 0 2 2 2 2 3 0
 3 0 2 2 2 2 3 1
 3 0 2 2 2 3 0 2
 3 0 2 2 2 3 1 2
 3 0 2 2 2 3 2 0
 3 0 2 2 2 3 2 1
 3 0 2 2 3 0 2 2
 3 0 2 2 3 1 2 2
 3 0 2 2 3 2 0 2
 3 0 2 2 3 2 1 2
 3 0 2 2 3 2 2 0
 3 0 2 2 3 2 2 1
 3 0 2 3 0 2 2 2
 3 0 2 3 1 2 2 2
 3 0 2 3 2 0 2 2
 3 0 2 3 2 1 2 2
 3 0 2 3 2 2 0 2
 3 0 2 3 2 2 1 2
 3 0 2 3 2 2 2 0
 3 0 2 3 2 2 2 1
 3 0 3 0 2 2 2 2
 3 0 3 1 2 2 2 2
 3 0 3 2 0 2 2 2
 3 0 3 2 1 2 2 2
 3 0 3 2 2 0 2 2
 3 0 3 2 2 1 2 2
 3 0 3 2 2 2 0 2
 3 0 3 2 2 2 1 2
 3 0 3 2 2 2 2 0
 3 0 3 2 2 2 2 1
 3 1 0 3 3 3 3 4
 3 1 0 3 3 3 4 3
 3 1 0 3 3 4 3 3
 3 1 0 3 4 3 3 3
 3 1 0 4 3 3 3 3
 3 1 1 3 3 3 3 4
 3 1 1 3 3 3 4 3
 3 1 1 3 3 4 3 3
 3 1 1 3 4 3 3 3
 3 1 1 4 3 3 3 3
 3 1 3 0 3 3 3 4
 3 1 3 0 3 3 4 3
 3 1 3 0 3 4 3 3
 3 1 3 0 4 3 3 3
 3 1 3 1 3 3 3 4
 3 1 3 1 3 3 4 3
 3 1 3 1 3 4 3 3
 3 1 3 1 4 3 3 3
 3 1 3 3 0 3 3 4
 3 1 3 3 0 3 4 3
 3 1 3 3 0 4 3 3
 3 1 3 3 1 3 3 4
 3 1 3 3 1 3 4 3
 3 1 3 3 1 4 3 3
 3 1 3 3 3 0 3 4
 3 1 3 3 3 0 4 3
 3 1 3 3 3 1 3 4
 3 1 3 3 3 1 4 3
 3 1 3 3 3 3 0 4
 3 1 3 3 3 3 1 4
 3 1 3 3 3 3 4 0
 3 1 3 3 3 3 4 1
 3 1 3 3 3 4 0 3
 3 1 3 3 3 4 1 3
 3 1 3 3 3 4 3 0
 3 1 3 3 3 4 3 1
 3 1 3 3 4 0 3 3
 3 1 3 3 4 1 3 3
 3 1 3 3 4 3 0 3
 3 1 3 3 4 3 1 3
 3 1 3 3 4 3 3 0
 3 1 3 3 4 3 3 1
 3 1 3 4 0 3 3 3
 3 1 3 4 1 3 3 3
 3 1 3 4 3 0 3 3
 3 1 3 4 3 1 3 3
 3 1 3 4 3 3 0 3
 3 1 3 4 3 3 1 3
 3 1 3 4 3 3 3 0
 3 1 3 4 3 3 3 1
 3 1 4 0 3 3 3 3
 3 1 4 1 3 3 3 3
 3 1 4 3 0 3 3 3
 3 1 4 3 1 3 3 3
 3 1 4 3 3 0 3 3
 3 1 4 3 3 1 3 3
 3 1 4 3 3 3 0 3
 3 1 4 3 3 3 1 3
 3 1 4 3 3 3 3 0
 3 1 4 3 3 3 3 1
 4 0 0 3 3 3 3 3
 4 0 1 3 3 3 3 3
 4 0 3 0 3 3 3 3
 4 0 3 1 3 3 3 3
 4 0 3 3 0 3 3 3
 4 0 3 3 1 3 3 3
 4 0 3 3 3 0 3 3
 4 0 3 3 3 1 3 3
 4 0 3 3 3 3 0 3
 4 0 3 3 3 3 1 3
 4 0 3 3 3 3 3 0
 4 0 3 3 3 3 3 1
 4 1 0 4 4 4 4 4
 4 1 1 4 4 4 4 4
 4 1 4 0 4 4 4 4
 4 1 4 1 4 4 4 4
 4 1 4 4 0 4 4 4
 4 1 4 4 1 4 4 4
 4 1 4 4 4 0 4 4
 4 1 4 4 4 1 4 4
 4 1 4 4 4 4 0 4
 4 1 4 4 4 4 1 4
 4 1 4 4 4 4 4 0
 4 1 4 4 4 4 4 1

582 extreme rays:
 0 1 0 0 0 0 0 0
 0 1 0 0 0 0 0 1
 0 1 0 0 0 0 1 0
 0 1 0 0 0 0 1 1
 0 1 0 0 0 1 0 0
 0 1 0 0 0 1 0 1
 0 1 0 0 0 1 1 0
 0 1 0 0 0 1 1 1
 0 1 0 0 1 0 0 0
 0 1 0 0 1 0 0 1
 0 1 0 0 1 0 1 0
 0 1 0 0 1 0 1 1
 0 1 0 0 1 1 0 0
 0 1 0 0 1 1 0 1
 0 1 0 0 1 1 1 0
 0 1 0 0 1 1 1 1
 0 1 0 1 0 0 0 0
 0 1 0 1 0 0 0 1
 0 1 0 1 0 0 1 0
 0 1 0 1 0 0 1 1
 0 1 0 1 0 1 0 0
 0 1 0 1 0 1 0 1
 0 1 0 1 0 1 1 0
 0 1 0 1 0 1 1 1
 0 1 0 1 1 0 0 0
 0 1 0 1 1 0 0 1
 0 1 0 1 1 0 1 0
 0 1 0 1 1 0 1 1
 0 1 0 1 1 1 0 0
 0 1 0 1 1 1 0 1
 0 1 0 1 1 1 1 0
 0 1 1 0 0 0 0 0
 0 1 1 0 0 0 0 1
 0 1 1 0 0 0 1 0
 0 1 1 0 0 0 1 1
 0 1 1 0 0 1 0 0
 0 1 1 0 0 1 0 1
 0 1 1 0 0 1 1 0
 0 1 1 0 0 1 1 1
 0 1 1 0 1 0 0 0
 0 1 1 0 1 0 0 1
 0 1 1 0 1 0 1 0
 0 1 1 0 1 0 1 1
 0 1 1 0 1 1 0 0
 0 1 1 0 1 1 0 1
 0 1 1 0 1 1 1 0
 0 1 1 1 0 0 0 0
 0 1 1 1 0 0 0 1
 0 1 1 1 0 0 1 0
 0 1 1 1 0 0 1 1
 0 1 1 1 0 1 0 0
 0 1 1 1 0 1 0 1
 0 1 1 1 0 1 1 0
 0 1 1 1 1 0 0 0
 0 1 1 1 1 0 0 1
 0 1 1 1 1 0 1 0
 0 1 1 1 1 1 0 0
 0 2 1 1 1 2 2 2
 0 2 1 1 2 1 2 2
 0 2 1 1 2 2 1 2
 0 2 1 1 2 2 2 1
 0 2 1 2 1 1 2 2
 0 2 1 2 1 2 1 2
 0 2 1 2 1 2 2 1
 0 2 1 2 2 1 1 2
 0 2 1 2 2 1 2 1
 0 2 1 2 2 2 1 1
 0 2 2 1 1 1 2 2
 0 2 2 1 1 2 1 2
 0 2 2 1 1 2 2 1
 0 2 2 1 2 1 1 2
 0 2 2 1 2 1 2 1
 0 2 2 1 2 2 1 1
 0 2 2 2 1 1 1 2
 0 2 2 2 1 1 2 1
 0 2 2 2 1 2 1 1
 0 2 2 2 2 1 1 1
 0 3 2 2 2 2 3 3
 0 3 2 2 2 3 2 3
 0 3 2 2 2 3 3 2
 0 3 2 2 3 2 2 3
 0 3 2 2 3 2 3 2
 0 3 2 2 3 3 2 2
 0 3 2 3 2 2 2 3
 0 3 2 3 2 2 3 2
 0 3 2 3 2 3 2 2
 0 3 2 3 3 2 2 2
 0 3 3 2 2 2 2 3
 0 3 3 2 2 2 3 2
 0 3 3 2 2 3 2 2
 0 3 3 2 3 2 2 2
 0 3 3 3 2 2 2 2
 0 4 3 3 3 3 3 4
 0 4 3 3 3 3 4 3
 0 4 3 3 3 4 3 3
 0 4 3 3 4 3 3 3
 0 4 3 4 3 3 3 3
 0 4 4 3 3 3 3 3
 0 5 4 4 4 4 4 4
 1 0 0 0 0 0 0 0
 1 0 0 0 0 0 0 1
 1 0 0 0 0 0 1 0
 1 0 0 0 0 0 1 1
 1 0 0 0 0 1 0 0
 1 0 0 0 0 1 0 1
 1 0 0 0 0 1 1 0
 1 0 0 0 0 1 1 1
 1 0 0 0 1 0 0 0
 1 0 0 0 1 0 0 1
 1 0 0 0 1 0 1 0
 1 0 0 0 1 0 1 1
 1 0 0 0 1 1 0 0
 1 0 0 0 1 1 0 1
 1 0 0 0 1 1 1 0
 1 0 0 1 0 0 0 0
 1 0 0 1 0 0 0 1
 1 0 0 1 0 0 1 0
 1 0 0 1 0 0 1 1
 1 0 0 1 0 1 0 0
 1 0 0 1 0 1 0 1
 1 0 0 1 0 1 1 0
 1 0 0 1 1 0 0 0
 1 0 0 1 1 0 0 1
 1 0 0 1 1 0 1 0
 1 0 0 1 1 1 0 0
 1 0 1 0 0 0 0 0
 1 0 1 0 0 0 0 1
 1 0 1 0 0 0 1 0
 1 0 1 0 0 0 1 1
 1 0 1 0 0 1 0 0
 1 0 1 0 0 1 0 1
 1 0 1 0 0 1 1 0
 1 0 1 0 1 0 0 0
 1 0 1 0 1 0 0 1
 1 0 1 0 1 0 1 0
 1 0 1 0 1 1 0 0
 1 0 1 1 0 0 0 0
 1 0 1 1 0 0 0 1
 1 0 1 1 0 0 1 0
 1 0 1 1 0 1 0 0
 1 0 1 1 1 0 0 0
 1 1 0 1 1 2 2 2
 1 1 0 1 2 1 2 2
 1 1 0 1 2 2 1 2
 1 1 0 1 2 2 2 1
 1 1 0 2 1 1 2 2
 1 1 0 2 1 2 1 2
 1 1 0 2 1 2 2 1
 1 1 0 2 2 1 1 2
 1 1 0 2 2 1 2 1
 1 1 0 2 2 2 1 1
 1 1 1 0 1 2 2 2
 1 1 1 0 2 1 2 2
 1 1 1 0 2 2 1 2
 1 1 1 0 2 2 2 1
 1 1 1 1 0 2 2 2
 1 1 1 1 1 2 2 2
 1 1 1 1 2 0 2 2
 1 1 1 1 2 1 2 2
 1 1 1 1 2 2 0 2
 1 1 1 1 2 2 1 2
 1 1 1 1 2 2 2 0
 1 1 1 1 2 2 2 1
 1 1 1 2 0 1 2 2
 1 1 1 2 0 2 1 2
 1 1 1 2 0 2 2 1
 1 1 1 2 1 0 2 2
 1 1 1 2 1 1 2 2
 1 1 1 2 1 2 0 2
 1 1 1 2 1 2 1 2
 1 1 1 2 1 2 2 0
 1 1 1 2 1 2 2 1
 1 1 1 2 2 0 1 2
 1 1 1 2 2 0 2 1
 1 1 1 2 2 1 0 2
 1 1 1 2 2 1 1 2
 1 1 1 2 2 1 2 0
 1 1 1 2 2 1 2 1
 1 1 1 2 2 2 0 1
 1 1 1 2 2 2 1 0
 1 1 1 2 2 2 1 1
 1 1 2 0 1 1 2 2
 1 1 2 0 1 2 1 2
 1 1 2 0 1 2 2 1
 1 1 2 0 2 1 1 2
 1 1 2 0 2 1 2 1
 1 1 2 0 2 2 1 1
 1 1 2 1 0 1 2 2
 1 1 2 1 0 2 1 2
 1 1 2 1 0 2 2 1
 1 1 2 1 1 0 2 2
 1 1 2 1 1 1 2 2
 1 1 2 1 1 2 0 2
 1 1 2 1 1 2 1 2
 1 1 2 1 1 2 2 0
 1 1 2 1 1 2 2 1
 1 1 2 1 2 0 1 2
 1 1 2 1 2 0 2 1
 1 1 2 1 2 1 0 2
 1 1 2 1 2 1 1 2
 1 1 2 1 2 1 2 0
 1 1 2 1 2 1 2 1
 1 1 2 1 2 2 0 1
 1 1 2 1 2 2 1 0
 1 1 2 1 2 2 1 1
 1 1 2 2 0 1 1 2
 1 1 2 2 0 1 2 1
 1 1 2 2 0 2 1 1
 1 1 2 2 1 0 1 2
 1 1 2 2 1 0 2 1
 1 1 2 2 1 1 0 2
 1 1 2 2 1 1 1 2
 1 1 2 2 1 1 2 0
 1 1 2 2 1 1 2 1
 1 1 2 2 1 2 0 1
 1 1 2 2 1 2 1 0
 1 1 2 2 1 2 1 1
 1 1 2 2 2 0 1 1
 1 1 2 2 2 1 0 1
 1 1 2 2 2 1 1 0
 1 1 2 2 2 1 1 1
 1 2 2 2 2 2 3 3
 1 2 2 2 2 3 2 3
 1 2 2 2 2 3 3 2
 1 2 2 2 3 2 2 3
 1 2 2 2 3 2 3 2
 1 2 2 2 3 3 2 2
 1 2 2 3 2 2 2 3
 1 2 2 3 2 2 3 2
 1 2 2 3 2 3 2 2
 1 2 2 3 3 2 2 2
 1 2 3 2 2 2 2 3
 1 2 3 2 2 2 3 2
 1 2 3 2 2 3 2 2
 1 2 3 2 3 2 2 2
 1 2 3 3 2 2 2 2
 1 3 3 3 3 3 3 4
 1 3 3 3 3 3 4 3
 1 3 3 3 3 4 3 3
 1 3 3 3 4 3 3 3
 1 3 3 4 3 3 3 3
 1 3 4 3 3 3 3 3
 1 4 4 4 4 4 4 4
 2 0 0 1 1 1 2 2
 2 0 0 1 1 2 1 2
 2 0 0 1 1 2 2 1
 2 0 0 1 2 1 1 2
 2 0 0 1 2 1 2 1
 2 0 0 1 2 2 1 1
 2 0 0 2 1 1 1 2
 2 0 0 2 1 1 2 1
 2 0 0 2 1 2 1 1
 2 0 0 2 2 1 1 1
 2 0 1 0 1 1 2 2
 2 0 1 0 1 2 1 2
 2 0 1 0 1 2 2 1
 2 0 1 0 2 1 1 2
 2 0 1 0 2 1 2 1
 2 0 1 0 2 2 1 1
 2 0 1 1 0 1 2 2
 2 0 1 1 0 2 1 2
 2 0 1 1 0 2 2 1
 2 0 1 1 1 0 2 2
 2 0 1 1 1 1 2 2
 2 0 1 1 1 2 0 2
 2 0 1 1 1 2 1 2
 2 0 1 1 1 2 2 0
 2 0 1 1 1 2 2 1
 2 0 1 1 2 0 1 2
 2 0 1 1 2 0 2 1
 2 0 1 1 2 1 0 2
 2 0 1 1 2 1 1 2
 2 0 1 1 2 1 2 0
 2 0 1 1 2 1 2 1
 2 0 1 1 2 2 0 1
 2 0 1 1 2 2 1 0
 2 0 1 1 2 2 1 1
 2 0 1 2 0 1 1 2
 2 0 1 2 0 1 2 1
 2 0 1 2 0 2 1 1
 2 0 1 2 1 0 1 2
 2 0 1 2 1 0 2 1
 2 0 1 2 1 1 0 2
 2 0 1 2 1 1 1 2
 2 0 1 2 1 1 2 0
 2 0 1 2 1 1 2 1
 2 0 1 2 1 2 0 1
 2 0 1 2 1 2 1 0
 2 0 1 2 1 2 1 1
 2 0 1 2 2 0 1 1
 2 0 1 2 2 1 0 1
 2 0 1 2 2 1 1 0
 2 0 1 2 2 1 1 1
 2 0 2 0 1 1 1 2
 2 0 2 0 1 1 2 1
 2 0 2 0 1 2 1 1
 2 0 2 0 2 1 1 1
 2 0 2 1 0 1 1 2
 2 0 2 1 0 1 2 1
 2 0 2 1 0 2 1 1
 2 0 2 1 1 0 1 2
 2 0 2 1 1 0 2 1
 2 0 2 1 1 1 0 2
 2 0 2 1 1 1 1 2
 2 0 2 1 1 1 2 0
 2 0 2 1 1 1 2 1
 2 0 2 1 1 2 0 1
 2 0 2 1 1 2 1 0
 2 0 2 1 1 2 1 1
 2 0 2 1 2 0 1 1
 2 0 2 1 2 1 0 1
 2 0 2 1 2 1 1 0
 2 0 2 1 2 1 1 1
 2 0 2 2 0 1 1 1
 2 0 2 2 1 0 1 1
 2 0 2 2 1 1 0 1
 2 0 2 2 1 1 1 0
 2 0 2 2 1 1 1 1
 2 1 0 2 2 2 3 3
 2 1 0 2 2 3 2 3
 2 1 0 2 2 3 3 2
 2 1 0 2 3 2 2 3
 2 1 0 2 3 2 3 2
 2 1 0 2 3 3 2 2
 2 1 0 3 2 2 2 3
 2 1 0 3 2 2 3 2
 2 1 0 3 2 3 2 2
 2 1 0 3 3 2 2 2
 2 1 1 2 2 2 3 3
 2 1 1 2 2 3 2 3
 2 1 1 2 2 3 3 2
 2 1 1 2 3 2 2 3
 2 1 1 2 3 2 3 2
 2 1 1 2 3 3 2 2
 2 1 1 3 2 2 2 3
 2 1 1 3 2 2 3 2
 2 1 1 3 2 3 2 2
 2 1 1 3 3 2 2 2
 2 1 2 0 2 2 3 3
 2 1 2 0 2 3 2 3
 2 1 2 0 2 3 3 2
 2 1 2 0 3 2 2 3
 2 1 2 0 3 2 3 2
 2 1 2 0 3 3 2 2
 2 1 2 1 2 2 3 3
 2 1 2 1 2 3 2 3
 2 1 2 1 2 3 3 2
 2 1 2 1 3 2 2 3
 2 1 2 1 3 2 3 2
 2 1 2 1 3 3 2 2
 2 1 2 2 0 2 3 3
 2 1 2 2 0 3 2 3
 2 1 2 2 0 3 3 2
 2 1 2 2 1 2 3 3
 2 1 2 2 1 3 2 3
 2 1 2 2 1 3 3 2
 2 1 2 2 2 0 3 3
 2 1 2 2 2 1 3 3
 2 1 2 2 2 3 0 3
 2 1 2 2 2 3 1 3
 2 1 2 2 2 3 3 0
 2 1 2 2 2 3 3 1
 2 1 2 2 3 0 2 3
 2 1 2 2 3 0 3 2
 2 1 2 2 3 1 2 3
 2 1 2 2 3 1 3 2
 2 1 2 2 3 2 0 3
 2 1 2 2 3 2 1 3
 2 1 2 2 3 2 3 0
 2 1 2 2 3 2 3 1
 2 1 2 2 3 3 0 2
 2 1 2 2 3 3 1 2
 2 1 2 2 3 3 2 0
 2 1 2 2 3 3 2 1
 2 1 2 3 0 2 2 3
 2 1 2 3 0 2 3 2
 2 1 2 3 0 3 2 2
 2 1 2 3 1 2 2 3
 2 1 2 3 1 2 3 2
 2 1 2 3 1 3 2 2
 2 1 2 3 2 0 2 3
 2 1 2 3 2 0 3 2
 2 1 2 3 2 1 2 3
 2 1 2 3 2 1 3 2
 2 1 2 3 2 2 0 3
 2 1 2 3 2 2 1 3
 2 1 2 3 2 2 3 0
 2 1 2 3 2 2 3 1
 2 1 2 3 2 3 0 2
 2 1 2 3 2 3 1 2
 2 1 2 3 2 3 2 0
 2 1 2 3 2 3 2 1
 2 1 2 3 3 0 2 2
 2 1 2 3 3 1 2 2
 2 1 2 3 3 2 0 2
 2 1 2 3 3 2 1 2
 2 1 2 3 3 2 2 0
 2 1 2 3 3 2 2 1
 2 1 3 0 2 2 2 3
 2 1 3 0 2 2 3 2
 2 1 3 0 2 3 2 2
 2 1 3 0 3 2 2 2
 2 1 3 1 2 2 2 3
 2 1 3 1 2 2 3 2
 2 1 3 1 2 3 2 2
 2 1 3 1 3 2 2 2
 2 1 3 2 0 2 2 3
 2 1 3 2 0 2 3 2
 2 1 3 2 0 3 2 2
 2 1 3 2 1 2 2 3
 2 1 3 2 1 2 3 2
 2 1 3 2 1 3 2 2
 2 1 3 2 2 0 2 3
 2 1 3 2 2 0 3 2
 2 1 3 2 2 1 2 3
 2 1 3 2 2 1 3 2
 2 1 3 2 2 2 0 3
 2 1 3 2 2 2 1 3
 2 1 3 2 2 2 3 0
 2 1 3 2 2 2 3 1
 2 1 3 2 2 3 0 2
 2 1 3 2 2 3 1 2
 2 1 3 2 2 3 2 0
 2 1 3 2 2 3 2 1
 2 1 3 2 3 0 2 2
 2 1 3 2 3 1 2 2
 2 1 3 2 3 2 0 2
 2 1 3 2 3 2 1 2
 2 1 3 2 3 2 2 0
 2 1 3 2 3 2 2 1
 2 1 3 3 0 2 2 2
 2 1 3 3 1 2 2 2
 2 1 3 3 2 0 2 2
 2 1 3 3 2 1 2 2
 2 1 3 3 2 2 0 2
 2 1 3 3 2 2 1 2
 2 1 3 3 2 2 2 0
 2 1 3 3 2 2 2 1
 3 0 0 2 2 2 2 3
 3 0 0 2 2 2 3 2
 3 0 0 2 2 3 2 2
 3 0 0 2 3 2 2 2
 3 0 0 3 2 2 2 2
 3 0 1 2 2 2 2 3
 3 0 1 2 2 2 3 2
 3 0 1 2 2 3 2 2
 3 0 1 2 3 2 2 2
 3 0 1 3 2 2 2 2
 3 0 2 0 2 2 2 3
 3 0 2 0 2 2 3 2
 3 0 2 0 2 3 2 2
 3 0 2 0 3 2 2 2
 3 0 2 1 2 2 2 3
 3 0 2 1 2 2 3 2
 3 0 2 1 2 3 2 2
 3 0 2 1 3 2 2 2
 3 0 2 2 0 2 2 3
 3 0 2 2 0 2 3 2
 3 0 2 2 0 3 2 2
 3 0 2 2 1 2 2 3
 3 0 2 2 1 2 3 2
 3 0 2 2 1 3 2 2
 3 0 2 2 2 0 2 3
 3 0 2 2 2 0 3 2
 3 0 2 2 2 1 2 3
 3 0 2 2 2 1 3 2
 3 0 2 2 2 2 0 3
 3 0 2 2 2 2 1 3
 3 0 2 2 2 2 3 0
 3 0 2 2 2 2 3 1
 3 0 2 2 2 3 0 2
 3 0 2 2 2 3 1 2
 3 0 2 2 2 3 2 0
 3 0 2 2 2 3 2 1
 3 0 2 2 3 0 2 2
 3 0 2 2 3 1 2 2
 3 0 2 2 3 2 0 2
 3 0 2 2 3 2 1 2
 3 0 2 2 3 2 2 0
 3 0 2 2 3 2 2 1
 3 0 2 3 0 2 2 2
 3 0 2 3 1 2 2 2
 3 0 2 3 2 0 2 2
 3 0 2 3 2 1 2 2
 3 0 2 3 2 2 0 2
 3 0 2 3 2 2 1 2
 3 0 2 3 2 2 2 0
 3 0 2 3 2 2 2 1
 3 0 3 0 2 2 2 2
 3 0 3 1 2 2 2 2
 3 0 3 2 0 2 2 2
 3 0 3 2 1 2 2 2
 3 0 3 2 2 0 2 2
 3 0 3 2 2 1 2 2
 3 0 3 2 2 2 0 2
 3 0 3 2 2 2 1 2
 3 0 3 2 2 2 2 0
 3 0 3 2 2 2 2 1
 3 1 0 3 3 3 3 4
 3 1 0 3 3 3 4 3
 3 1 0 3 3 4 3 3
 3 1 0 3 4 3 3 3
 3 1 0 4 3 3 3 3
 3 1 1 3 3 3 3 4
 3 1 1 3 3 3 4 3
 3 1 1 3 3 4 3 3
 3 1 1 3 4 3 3 3
 3 1 1 4 3 3 3 3
 3 1 3 0 3 3 3 4
 3 1 3 0 3 3 4 3
 3 1 3 0 3 4 3 3
 3 1 3 0 4 3 3 3
 3 1 3 1 3 3 3 4
 3 1 3 1 3 3 4 3
 3 1 3 1 3 4 3 3
 3 1 3 1 4 3 3 3
 3 1 3 3 0 3 3 4
 3 1 3 3 0 3 4 3
 3 1 3 3 0 4 3 3
 3 1 3 3 1 3 3 4
 3 1 3 3 1 3 4 3
 3 1 3 3 1 4 3 3
 3 1 3 3 3 0 3 4
 3 1 3 3 3 0 4 3
 3 1 3 3 3 1 3 4
 3 1 3 3 3 1 4 3
 3 1 3 3 3 3 0 4
 3 1 3 3 3 3 1 4
 3 1 3 3 3 3 4 0
 3 1 3 3 3 3 4 1
 3 1 3 3 3 4 0 3
 3 1 3 3 3 4 1 3
 3 1 3 3 3 4 3 0
 3 1 3 3 3 4 3 1
 3 1 3 3 4 0 3 3
 3 1 3 3 4 1 3 3
 3 1 3 3 4 3 0 3
 3 1 3 3 4 3 1 3
 3 1 3 3 4 3 3 0
 3 1 3 3 4 3 3 1
 3 1 3 4 0 3 3 3
 3 1 3 4 1 3 3 3
 3 1 3 4 3 0 3 3
 3 1 3 4 3 1 3 3
 3 1 3 4 3 3 0 3
 3 1 3 4 3 3 1 3
 3 1 3 4 3 3 3 0
 3 1 3 4 3 3 3 1
 3 1 4 0 3 3 3 3
 3 1 4 1 3 3 3 3
 3 1 4 3 0 3 3 3
 3 1 4 3 1 3 3 3
 3 1 4 3 3 0 3 3
 3 1 4 3 3 1 3 3
 3 1 4 3 3 3 0 3
 3 1 4 3 3 3 1 3
 3 1 4 3 3 3 3 0
 3 1 4 3 3 3 3 1
 4 0 0 3 3 3 3 3
 4 0 1 3 3 3 3 3
 4 0 3 0 3 3 3 3
 4 0 3 1 3 3 3 3
 4 0 3 3 0 3 3 3
 4 0 3 3 1 3 3 3
 4 0 3 3 3 0 3 3
 4 0 3 3 3 1 3 3
 4 0 3 3 3 3 0 3
 4 0 3 3 3 3 1 3
 4 0 3 3 3 3 3 0
 4 0 3 3 3 3 3 1
 4 1 0 4 4 4 4 4
 4 1 1 4 4 4 4 4
 4 1 4 0 4 4 4 4
 4 1 4 1 4 4 4 4
 4 1 4 4 0 4 4 4
 4 1 4 4 1 4 4 4
 4 1 4 4 4 0 4 4
 4 1 4 4 4 1 4 4
 4 1 4 4 4 4 0 4
 4 1 4 4 4 4 1 4
 4 1 4 4 4 4 4 0
 4 1 4 4 4 4 4 1

36 support hyperplanes:
 0 0  0  0  0  0  0  1
 0 0  0  0  0  0  1  0
 0 0  0  0  0  1  0  0
 0 0  0  0  1  0  0  0
 0 0  0  1  0  0  0  0
 0 0  1  0  0  0  0  0
 0 1  0  0  0  0  0  0
 1 0  0  0  0  0  0  0
 1 1 -1  0  0  0  0  0
 1 1  0 -1  0  0  0  0
 1 1  0  0 -1  0  0  0
 1 1  0  0  0 -1  0  0
 1 1  0  0  0  0 -1  0
 1 1  0  0  0  0  0 -1
 3 4 -1 -1 -1 -1  0  0
 3 4 -1 -1 -1  0 -1  0
 3 4 -1 -1 -1  0  0 -1
 3 4 -1 -1  0 -1 -1  0
 3 4 -1 -1  0 -1  0 -1
 3 4 -1 -1  0  0 -1 -1
 3 4 -1  0 -1 -1 -1  0
 3 4 -1  0 -1 -1  0 -1
 3 4 -1  0 -1  0 -1 -1
 3 4 -1  0  0 -1 -1 -1
 3 4  0 -1 -1 -1 -1  0
 3 4  0 -1 -1 -1  0 -1
 3 4  0 -1 -1  0 -1 -1
 3 4  0 -1  0 -1 -1 -1
 3 4  0  0 -1 -1 -1 -1
 4 4 -1 -1 -1 -1 -1  0
 4 4 -1 -1 -1 -1  0 -1
 4 4 -1 -1 -1  0 -1 -1
 4 4 -1 -1  0 -1 -1 -1
 4 4 -1  0 -1 -1 -1 -1
 4 4  0 -1 -1 -1 -1 -1
 4 5 -1 -1 -1 -1 -1 -1



==> anc/X567-Mov.in <==
amb_space 9

constraints 52

    0 0 0 0 0 0 0 0 1 >= 0
    0 0 0 0 0 0 0 1 0 >= 0
    0 0 0 0 0 0 1 0 0 >= 0
    0 0 0 0 0 1 0 0 0 >= 0
    0 0 0 0 1 0 0 0 0 >= 0
    0 0 0 1 0 0 0 0 0 >= 0
    0 0 1 0 0 0 0 0 0 >= 0
    0 1 0 0 0 0 0 0 0 >= 0
    1 0 0 0 0 0 0 0 0 >= 0
    1 1 -1 0 0 0 0 0 0 >= 0
    1 1 0 -1 0 0 0 0 0 >= 0
    1 1 0 0 -1 0 0 0 0 >= 0
    1 1 0 0 0 -1 0 0 0 >= 0
    1 1 0 0 0 0 -1 0 0 >= 0
    1 1 0 0 0 0 0 -1 0 >= 0
    1 1 0 0 0 0 0 0 -1 >= 0
    4 5 -1 -1 -1 -1 -1 0 0 >= 0
    4 5 -1 -1 -1 -1 0 -1 0 >= 0
    4 5 -1 -1 -1 -1 0 0 -1 >= 0
    4 5 -1 -1 -1 0 -1 -1 0 >= 0
    4 5 -1 -1 -1 0 -1 0 -1 >= 0
    4 5 -1 -1 -1 0 0 -1 -1 >= 0
    4 5 -1 -1 0 -1 -1 -1 0 >= 0
    4 5 -1 -1 0 -1 -1 0 -1 >= 0
    4 5 -1 -1 0 -1 0 -1 -1 >= 0
    4 5 -1 -1 0 0 -1 -1 -1 >= 0
    4 5 -1 0 -1 -1 -1 -1 0 >= 0
    4 5 -1 0 -1 -1 -1 0 -1 >= 0
    4 5 -1 0 -1 -1 0 -1 -1 >= 0
    4 5 -1 0 -1 0 -1 -1 -1 >= 0
    4 5 -1 0 0 -1 -1 -1 -1 >= 0
    4 5 0 -1 -1 -1 -1 -1 0 >= 0
    4 5 0 -1 -1 -1 -1 0 -1 >= 0
    4 5 0 -1 -1 -1 0 -1 -1 >= 0
    4 5 0 -1 -1 0 -1 -1 -1 >= 0
    4 5 0 -1 0 -1 -1 -1 -1 >= 0
    4 5 0 0 -1 -1 -1 -1 -1 >= 0
    5 5 -1 -1 -1 -1 -1 -1 0 >= 0
    5 5 -1 -1 -1 -1 -1 0 -1 >= 0
    5 5 -1 -1 -1 -1 0 -1 -1 >= 0
    5 5 -1 -1 -1 0 -1 -1 -1 >= 0
    5 5 -1 -1 0 -1 -1 -1 -1 >= 0
    5 5 -1 0 -1 -1 -1 -1 -1 >= 0
    5 5 0 -1 -1 -1 -1 -1 -1 >= 0
    5 6 -1 -1 -1 -1 -1 -1 -1 >= 0
    5 6 -1 -1 -1 -1 -1 -1 0 >= 0
    5 6 -1 -1 -1 -1 -1 0 -1 >= 0
    5 6 -1 -1 -1 -1 0 -1 -1 >= 0
    5 6 -1 -1 -1 0 -1 -1 -1 >= 0
    5 6 -1 -1 0 -1 -1 -1 -1 >= 0
    5 6 -1 0 -1 -1 -1 -1 -1 >= 0
    5 6 0 -1 -1 -1 -1 -1 -1 >= 0


/* Inequalities I_0, I_1, I_2 from Theorem 5.1 and II_0, II_1, II_2 from Theorem 5.2, with n=5
*/

==> anc/X567-Mov.out <==
1677 Hilbert basis elements
1593 extreme rays
45 support hyperplanes

embedding dimension = 9
rank = 9 (maximal)
external index = 1

size of partial triangulation   = 4081
resulting sum of |det|s = 8162

No implicit grading found

rank of class group = 36
class group is free

***********************************************************************

1677 Hilbert basis elements:
 0 1 0 0 0 0 0 0 0
 0 1 0 0 0 0 0 0 1
 0 1 0 0 0 0 0 1 0
 0 1 0 0 0 0 0 1 1
 0 1 0 0 0 0 1 0 0
 0 1 0 0 0 0 1 0 1
 0 1 0 0 0 0 1 1 0
 0 1 0 0 0 0 1 1 1
 0 1 0 0 0 1 0 0 0
 0 1 0 0 0 1 0 0 1
 0 1 0 0 0 1 0 1 0
 0 1 0 0 0 1 0 1 1
 0 1 0 0 0 1 1 0 0
 0 1 0 0 0 1 1 0 1
 0 1 0 0 0 1 1 1 0
 0 1 0 0 0 1 1 1 1
 0 1 0 0 1 0 0 0 0
 0 1 0 0 1 0 0 0 1
 0 1 0 0 1 0 0 1 0
 0 1 0 0 1 0 0 1 1
 0 1 0 0 1 0 1 0 0
 0 1 0 0 1 0 1 0 1
 0 1 0 0 1 0 1 1 0
 0 1 0 0 1 0 1 1 1
 0 1 0 0 1 1 0 0 0
 0 1 0 0 1 1 0 0 1
 0 1 0 0 1 1 0 1 0
 0 1 0 0 1 1 0 1 1
 0 1 0 0 1 1 1 0 0
 0 1 0 0 1 1 1 0 1
 0 1 0 0 1 1 1 1 0
 0 1 0 0 1 1 1 1 1
 0 1 0 1 0 0 0 0 0
 0 1 0 1 0 0 0 0 1
 0 1 0 1 0 0 0 1 0
 0 1 0 1 0 0 0 1 1
 0 1 0 1 0 0 1 0 0
 0 1 0 1 0 0 1 0 1
 0 1 0 1 0 0 1 1 0
 0 1 0 1 0 0 1 1 1
 0 1 0 1 0 1 0 0 0
 0 1 0 1 0 1 0 0 1
 0 1 0 1 0 1 0 1 0
 0 1 0 1 0 1 0 1 1
 0 1 0 1 0 1 1 0 0
 0 1 0 1 0 1 1 0 1
 0 1 0 1 0 1 1 1 0
 0 1 0 1 0 1 1 1 1
 0 1 0 1 1 0 0 0 0
 0 1 0 1 1 0 0 0 1
 0 1 0 1 1 0 0 1 0
 0 1 0 1 1 0 0 1 1
 0 1 0 1 1 0 1 0 0
 0 1 0 1 1 0 1 0 1
 0 1 0 1 1 0 1 1 0
 0 1 0 1 1 0 1 1 1
 0 1 0 1 1 1 0 0 0
 0 1 0 1 1 1 0 0 1
 0 1 0 1 1 1 0 1 0
 0 1 0 1 1 1 0 1 1
 0 1 0 1 1 1 1 0 0
 0 1 0 1 1 1 1 0 1
 0 1 0 1 1 1 1 1 0
 0 1 1 0 0 0 0 0 0
 0 1 1 0 0 0 0 0 1
 0 1 1 0 0 0 0 1 0
 0 1 1 0 0 0 0 1 1
 0 1 1 0 0 0 1 0 0
 0 1 1 0 0 0 1 0 1
 0 1 1 0 0 0 1 1 0
 0 1 1 0 0 0 1 1 1
 0 1 1 0 0 1 0 0 0
 0 1 1 0 0 1 0 0 1
 0 1 1 0 0 1 0 1 0
 0 1 1 0 0 1 0 1 1
 0 1 1 0 0 1 1 0 0
 0 1 1 0 0 1 1 0 1
 0 1 1 0 0 1 1 1 0
 0 1 1 0 0 1 1 1 1
 0 1 1 0 1 0 0 0 0
 0 1 1 0 1 0 0 0 1
 0 1 1 0 1 0 0 1 0
 0 1 1 0 1 0 0 1 1
 0 1 1 0 1 0 1 0 0
 0 1 1 0 1 0 1 0 1
 0 1 1 0 1 0 1 1 0
 0 1 1 0 1 0 1 1 1
 0 1 1 0 1 1 0 0 0
 0 1 1 0 1 1 0 0 1
 0 1 1 0 1 1 0 1 0
 0 1 1 0 1 1 0 1 1
 0 1 1 0 1 1 1 0 0
 0 1 1 0 1 1 1 0 1
 0 1 1 0 1 1 1 1 0
 0 1 1 1 0 0 0 0 0
 0 1 1 1 0 0 0 0 1
 0 1 1 1 0 0 0 1 0
 0 1 1 1 0 0 0 1 1
 0 1 1 1 0 0 1 0 0
 0 1 1 1 0 0 1 0 1
 0 1 1 1 0 0 1 1 0
 0 1 1 1 0 0 1 1 1
 0 1 1 1 0 1 0 0 0
 0 1 1 1 0 1 0 0 1
 0 1 1 1 0 1 0 1 0
 0 1 1 1 0 1 0 1 1
 0 1 1 1 0 1 1 0 0
 0 1 1 1 0 1 1 0 1
 0 1 1 1 0 1 1 1 0
 0 1 1 1 1 0 0 0 0
 0 1 1 1 1 0 0 0 1
 0 1 1 1 1 0 0 1 0
 0 1 1 1 1 0 0 1 1
 0 1 1 1 1 0 1 0 0
 0 1 1 1 1 0 1 0 1
 0 1 1 1 1 0 1 1 0
 0 1 1 1 1 1 0 0 0
 0 1 1 1 1 1 0 0 1
 0 1 1 1 1 1 0 1 0
 0 1 1 1 1 1 1 0 0
 0 2 1 1 1 2 2 2 2
 0 2 1 1 2 1 2 2 2
 0 2 1 1 2 2 1 2 2
 0 2 1 1 2 2 2 1 2
 0 2 1 1 2 2 2 2 1
 0 2 1 2 1 1 2 2 2
 0 2 1 2 1 2 1 2 2
 0 2 1 2 1 2 2 1 2
 0 2 1 2 1 2 2 2 1
 0 2 1 2 2 1 1 2 2
 0 2 1 2 2 1 2 1 2
 0 2 1 2 2 1 2 2 1
 0 2 1 2 2 2 1 1 2
 0 2 1 2 2 2 1 2 1
 0 2 1 2 2 2 2 1 1
 0 2 2 1 1 1 2 2 2
 0 2 2 1 1 2 1 2 2
 0 2 2 1 1 2 2 1 2
 0 2 2 1 1 2 2 2 1
 0 2 2 1 2 1 1 2 2
 0 2 2 1 2 1 2 1 2
 0 2 2 1 2 1 2 2 1
 0 2 2 1 2 2 1 1 2
 0 2 2 1 2 2 1 2 1
 0 2 2 1 2 2 2 1 1
 0 2 2 2 1 1 1 2 2
 0 2 2 2 1 1 2 1 2
 0 2 2 2 1 1 2 2 1
 0 2 2 2 1 2 1 1 2
 0 2 2 2 1 2 1 2 1
 0 2 2 2 1 2 2 1 1
 0 2 2 2 2 1 1 1 2
 0 2 2 2 2 1 1 2 1
 0 2 2 2 2 1 2 1 1
 0 2 2 2 2 2 1 1 1
 0 3 2 2 2 2 3 3 3
 0 3 2 2 2 3 2 3 3
 0 3 2 2 2 3 3 2 3
 0 3 2 2 2 3 3 3 2
 0 3 2 2 3 2 2 3 3
 0 3 2 2 3 2 3 2 3
 0 3 2 2 3 2 3 3 2
 0 3 2 2 3 3 2 2 3
 0 3 2 2 3 3 2 3 2
 0 3 2 2 3 3 3 2 2
 0 3 2 3 2 2 2 3 3
 0 3 2 3 2 2 3 2 3
 0 3 2 3 2 2 3 3 2
 0 3 2 3 2 3 2 2 3
 0 3 2 3 2 3 2 3 2
 0 3 2 3 2 3 3 2 2
 0 3 2 3 3 2 2 2 3
 0 3 2 3 3 2 2 3 2
 0 3 2 3 3 2 3 2 2
 0 3 2 3 3 3 2 2 2
 0 3 3 2 2 2 2 3 3
 0 3 3 2 2 2 3 2 3
 0 3 3 2 2 2 3 3 2
 0 3 3 2 2 3 2 2 3
 0 3 3 2 2 3 2 3 2
 0 3 3 2 2 3 3 2 2
 0 3 3 2 3 2 2 2 3
 0 3 3 2 3 2 2 3 2
 0 3 3 2 3 2 3 2 2
 0 3 3 2 3 3 2 2 2
 0 3 3 3 2 2 2 2 3
 0 3 3 3 2 2 2 3 2
 0 3 3 3 2 2 3 2 2
 0 3 3 3 2 3 2 2 2
 0 3 3 3 3 2 2 2 2
 0 4 3 3 3 3 3 4 4
 0 4 3 3 3 3 4 3 4
 0 4 3 3 3 3 4 4 3
 0 4 3 3 3 4 3 3 4
 0 4 3 3 3 4 3 4 3
 0 4 3 3 3 4 4 3 3
 0 4 3 3 4 3 3 3 4
 0 4 3 3 4 3 3 4 3
 0 4 3 3 4 3 4 3 3
 0 4 3 3 4 4 3 3 3
 0 4 3 4 3 3 3 3 4
 0 4 3 4 3 3 3 4 3
 0 4 3 4 3 3 4 3 3
 0 4 3 4 3 4 3 3 3
 0 4 3 4 4 3 3 3 3
 0 4 4 3 3 3 3 3 4
 0 4 4 3 3 3 3 4 3
 0 4 4 3 3 3 4 3 3
 0 4 4 3 3 4 3 3 3
 0 4 4 3 4 3 3 3 3
 0 4 4 4 3 3 3 3 3
 0 5 4 4 4 4 4 4 5
 0 5 4 4 4 4 4 5 4
 0 5 4 4 4 4 5 4 4
 0 5 4 4 4 5 4 4 4
 0 5 4 4 5 4 4 4 4
 0 5 4 5 4 4 4 4 4
 0 5 5 4 4 4 4 4 4
 0 6 5 5 5 5 5 5 5
 1 0 0 0 0 0 0 0 0
 1 0 0 0 0 0 0 0 1
 1 0 0 0 0 0 0 1 0
 1 0 0 0 0 0 0 1 1
 1 0 0 0 0 0 1 0 0
 1 0 0 0 0 0 1 0 1
 1 0 0 0 0 0 1 1 0
 1 0 0 0 0 0 1 1 1
 1 0 0 0 0 1 0 0 0
 1 0 0 0 0 1 0 0 1
 1 0 0 0 0 1 0 1 0
 1 0 0 0 0 1 0 1 1
 1 0 0 0 0 1 1 0 0
 1 0 0 0 0 1 1 0 1
 1 0 0 0 0 1 1 1 0
 1 0 0 0 0 1 1 1 1
 1 0 0 0 1 0 0 0 0
 1 0 0 0 1 0 0 0 1
 1 0 0 0 1 0 0 1 0
 1 0 0 0 1 0 0 1 1
 1 0 0 0 1 0 1 0 0
 1 0 0 0 1 0 1 0 1
 1 0 0 0 1 0 1 1 0
 1 0 0 0 1 0 1 1 1
 1 0 0 0 1 1 0 0 0
 1 0 0 0 1 1 0 0 1
 1 0 0 0 1 1 0 1 0
 1 0 0 0 1 1 0 1 1
 1 0 0 0 1 1 1 0 0
 1 0 0 0 1 1 1 0 1
 1 0 0 0 1 1 1 1 0
 1 0 0 1 0 0 0 0 0
 1 0 0 1 0 0 0 0 1
 1 0 0 1 0 0 0 1 0
 1 0 0 1 0 0 0 1 1
 1 0 0 1 0 0 1 0 0
 1 0 0 1 0 0 1 0 1
 1 0 0 1 0 0 1 1 0
 1 0 0 1 0 0 1 1 1
 1 0 0 1 0 1 0 0 0
 1 0 0 1 0 1 0 0 1
 1 0 0 1 0 1 0 1 0
 1 0 0 1 0 1 0 1 1
 1 0 0 1 0 1 1 0 0
 1 0 0 1 0 1 1 0 1
 1 0 0 1 0 1 1 1 0
 1 0 0 1 1 0 0 0 0
 1 0 0 1 1 0 0 0 1
 1 0 0 1 1 0 0 1 0
 1 0 0 1 1 0 0 1 1
 1 0 0 1 1 0 1 0 0
 1 0 0 1 1 0 1 0 1
 1 0 0 1 1 0 1 1 0
 1 0 0 1 1 1 0 0 0
 1 0 0 1 1 1 0 0 1
 1 0 0 1 1 1 0 1 0
 1 0 0 1 1 1 1 0 0
 1 0 1 0 0 0 0 0 0
 1 0 1 0 0 0 0 0 1
 1 0 1 0 0 0 0 1 0
 1 0 1 0 0 0 0 1 1
 1 0 1 0 0 0 1 0 0
 1 0 1 0 0 0 1 0 1
 1 0 1 0 0 0 1 1 0
 1 0 1 0 0 0 1 1 1
 1 0 1 0 0 1 0 0 0
 1 0 1 0 0 1 0 0 1
 1 0 1 0 0 1 0 1 0
 1 0 1 0 0 1 0 1 1
 1 0 1 0 0 1 1 0 0
 1 0 1 0 0 1 1 0 1
 1 0 1 0 0 1 1 1 0
 1 0 1 0 1 0 0 0 0
 1 0 1 0 1 0 0 0 1
 1 0 1 0 1 0 0 1 0
 1 0 1 0 1 0 0 1 1
 1 0 1 0 1 0 1 0 0
 1 0 1 0 1 0 1 0 1
 1 0 1 0 1 0 1 1 0
 1 0 1 0 1 1 0 0 0
 1 0 1 0 1 1 0 0 1
 1 0 1 0 1 1 0 1 0
 1 0 1 0 1 1 1 0 0
 1 0 1 1 0 0 0 0 0
 1 0 1 1 0 0 0 0 1
 1 0 1 1 0 0 0 1 0
 1 0 1 1 0 0 0 1 1
 1 0 1 1 0 0 1 0 0
 1 0 1 1 0 0 1 0 1
 1 0 1 1 0 0 1 1 0
 1 0 1 1 0 1 0 0 0
 1 0 1 1 0 1 0 0 1
 1 0 1 1 0 1 0 1 0
 1 0 1 1 0 1 1 0 0
 1 0 1 1 1 0 0 0 0
 1 0 1 1 1 0 0 0 1
 1 0 1 1 1 0 0 1 0
 1 0 1 1 1 0 1 0 0
 1 0 1 1 1 1 0 0 0
 1 1 0 1 1 2 2 2 2
 1 1 0 1 2 1 2 2 2
 1 1 0 1 2 2 1 2 2
 1 1 0 1 2 2 2 1 2
 1 1 0 1 2 2 2 2 1
 1 1 0 2 1 1 2 2 2
 1 1 0 2 1 2 1 2 2
 1 1 0 2 1 2 2 1 2
 1 1 0 2 1 2 2 2 1
 1 1 0 2 2 1 1 2 2
 1 1 0 2 2 1 2 1 2
 1 1 0 2 2 1 2 2 1
 1 1 0 2 2 2 1 1 2
 1 1 0 2 2 2 1 2 1
 1 1 0 2 2 2 2 1 1
 1 1 1 0 1 2 2 2 2
 1 1 1 0 2 1 2 2 2
 1 1 1 0 2 2 1 2 2
 1 1 1 0 2 2 2 1 2
 1 1 1 0 2 2 2 2 1
 1 1 1 1 0 2 2 2 2
 1 1 1 1 1 1 2 2 2
 1 1 1 1 1 2 1 2 2
 1 1 1 1 1 2 2 1 2
 1 1 1 1 1 2 2 2 1
 1 1 1 1 1 2 2 2 2
 1 1 1 1 2 0 2 2 2
 1 1 1 1 2 1 1 2 2
 1 1 1 1 2 1 2 1 2
 1 1 1 1 2 1 2 2 1
 1 1 1 1 2 1 2 2 2
 1 1 1 1 2 2 0 2 2
 1 1 1 1 2 2 1 1 2
 1 1 1 1 2 2 1 2 1
 1 1 1 1 2 2 1 2 2
 1 1 1 1 2 2 2 0 2
 1 1 1 1 2 2 2 1 1
 1 1 1 1 2 2 2 1 2
 1 1 1 1 2 2 2 2 0
 1 1 1 1 2 2 2 2 1
 1 1 1 2 0 1 2 2 2
 1 1 1 2 0 2 1 2 2
 1 1 1 2 0 2 2 1 2
 1 1 1 2 0 2 2 2 1
 1 1 1 2 1 0 2 2 2
 1 1 1 2 1 1 1 2 2
 1 1 1 2 1 1 2 1 2
 1 1 1 2 1 1 2 2 1
 1 1 1 2 1 1 2 2 2
 1 1 1 2 1 2 0 2 2
 1 1 1 2 1 2 1 1 2
 1 1 1 2 1 2 1 2 1
 1 1 1 2 1 2 1 2 2
 1 1 1 2 1 2 2 0 2
 1 1 1 2 1 2 2 1 1
 1 1 1 2 1 2 2 1 2
 1 1 1 2 1 2 2 2 0
 1 1 1 2 1 2 2 2 1
 1 1 1 2 2 0 1 2 2
 1 1 1 2 2 0 2 1 2
 1 1 1 2 2 0 2 2 1
 1 1 1 2 2 1 0 2 2
 1 1 1 2 2 1 1 1 2
 1 1 1 2 2 1 1 2 1
 1 1 1 2 2 1 1 2 2
 1 1 1 2 2 1 2 0 2
 1 1 1 2 2 1 2 1 1
 1 1 1 2 2 1 2 1 2
 1 1 1 2 2 1 2 2 0
 1 1 1 2 2 1 2 2 1
 1 1 1 2 2 2 0 1 2
 1 1 1 2 2 2 0 2 1
 1 1 1 2 2 2 1 0 2
 1 1 1 2 2 2 1 1 1
 1 1 1 2 2 2 1 1 2
 1 1 1 2 2 2 1 2 0
 1 1 1 2 2 2 1 2 1
 1 1 1 2 2 2 2 0 1
 1 1 1 2 2 2 2 1 0
 1 1 1 2 2 2 2 1 1
 1 1 2 0 1 1 2 2 2
 1 1 2 0 1 2 1 2 2
 1 1 2 0 1 2 2 1 2
 1 1 2 0 1 2 2 2 1
 1 1 2 0 2 1 1 2 2
 1 1 2 0 2 1 2 1 2
 1 1 2 0 2 1 2 2 1
 1 1 2 0 2 2 1 1 2
 1 1 2 0 2 2 1 2 1
 1 1 2 0 2 2 2 1 1
 1 1 2 1 0 1 2 2 2
 1 1 2 1 0 2 1 2 2
 1 1 2 1 0 2 2 1 2
 1 1 2 1 0 2 2 2 1
 1 1 2 1 1 0 2 2 2
 1 1 2 1 1 1 1 2 2
 1 1 2 1 1 1 2 1 2
 1 1 2 1 1 1 2 2 1
 1 1 2 1 1 1 2 2 2
 1 1 2 1 1 2 0 2 2
 1 1 2 1 1 2 1 1 2
 1 1 2 1 1 2 1 2 1
 1 1 2 1 1 2 1 2 2
 1 1 2 1 1 2 2 0 2
 1 1 2 1 1 2 2 1 1
 1 1 2 1 1 2 2 1 2
 1 1 2 1 1 2 2 2 0
 1 1 2 1 1 2 2 2 1
 1 1 2 1 2 0 1 2 2
 1 1 2 1 2 0 2 1 2
 1 1 2 1 2 0 2 2 1
 1 1 2 1 2 1 0 2 2
 1 1 2 1 2 1 1 1 2
 1 1 2 1 2 1 1 2 1
 1 1 2 1 2 1 1 2 2
 1 1 2 1 2 1 2 0 2
 1 1 2 1 2 1 2 1 1
 1 1 2 1 2 1 2 1 2
 1 1 2 1 2 1 2 2 0
 1 1 2 1 2 1 2 2 1
 1 1 2 1 2 2 0 1 2
 1 1 2 1 2 2 0 2 1
 1 1 2 1 2 2 1 0 2
 1 1 2 1 2 2 1 1 1
 1 1 2 1 2 2 1 1 2
 1 1 2 1 2 2 1 2 0
 1 1 2 1 2 2 1 2 1
 1 1 2 1 2 2 2 0 1
 1 1 2 1 2 2 2 1 0
 1 1 2 1 2 2 2 1 1
 1 1 2 2 0 1 1 2 2
 1 1 2 2 0 1 2 1 2
 1 1 2 2 0 1 2 2 1
 1 1 2 2 0 2 1 1 2
 1 1 2 2 0 2 1 2 1
 1 1 2 2 0 2 2 1 1
 1 1 2 2 1 0 1 2 2
 1 1 2 2 1 0 2 1 2
 1 1 2 2 1 0 2 2 1
 1 1 2 2 1 1 0 2 2
 1 1 2 2 1 1 1 1 2
 1 1 2 2 1 1 1 2 1
 1 1 2 2 1 1 1 2 2
 1 1 2 2 1 1 2 0 2
 1 1 2 2 1 1 2 1 1
 1 1 2 2 1 1 2 1 2
 1 1 2 2 1 1 2 2 0
 1 1 2 2 1 1 2 2 1
 1 1 2 2 1 2 0 1 2
 1 1 2 2 1 2 0 2 1
 1 1 2 2 1 2 1 0 2
 1 1 2 2 1 2 1 1 1
 1 1 2 2 1 2 1 1 2
 1 1 2 2 1 2 1 2 0
 1 1 2 2 1 2 1 2 1
 1 1 2 2 1 2 2 0 1
 1 1 2 2 1 2 2 1 0
 1 1 2 2 1 2 2 1 1
 1 1 2 2 2 0 1 1 2
 1 1 2 2 2 0 1 2 1
 1 1 2 2 2 0 2 1 1
 1 1 2 2 2 1 0 1 2
 1 1 2 2 2 1 0 2 1
 1 1 2 2 2 1 1 0 2
 1 1 2 2 2 1 1 1 1
 1 1 2 2 2 1 1 1 2
 1 1 2 2 2 1 1 2 0
 1 1 2 2 2 1 1 2 1
 1 1 2 2 2 1 2 0 1
 1 1 2 2 2 1 2 1 0
 1 1 2 2 2 1 2 1 1
 1 1 2 2 2 2 0 1 1
 1 1 2 2 2 2 1 0 1
 1 1 2 2 2 2 1 1 0
 1 1 2 2 2 2 1 1 1
 1 2 2 2 2 2 3 3 3
 1 2 2 2 2 3 2 3 3
 1 2 2 2 2 3 3 2 3
 1 2 2 2 2 3 3 3 2
 1 2 2 2 3 2 2 3 3
 1 2 2 2 3 2 3 2 3
 1 2 2 2 3 2 3 3 2
 1 2 2 2 3 3 2 2 3
 1 2 2 2 3 3 2 3 2
 1 2 2 2 3 3 3 2 2
 1 2 2 3 2 2 2 3 3
 1 2 2 3 2 2 3 2 3
 1 2 2 3 2 2 3 3 2
 1 2 2 3 2 3 2 2 3
 1 2 2 3 2 3 2 3 2
 1 2 2 3 2 3 3 2 2
 1 2 2 3 3 2 2 2 3
 1 2 2 3 3 2 2 3 2
 1 2 2 3 3 2 3 2 2
 1 2 2 3 3 3 2 2 2
 1 2 3 2 2 2 2 3 3
 1 2 3 2 2 2 3 2 3
 1 2 3 2 2 2 3 3 2
 1 2 3 2 2 3 2 2 3
 1 2 3 2 2 3 2 3 2
 1 2 3 2 2 3 3 2 2
 1 2 3 2 3 2 2 2 3
 1 2 3 2 3 2 2 3 2
 1 2 3 2 3 2 3 2 2
 1 2 3 2 3 3 2 2 2
 1 2 3 3 2 2 2 2 3
 1 2 3 3 2 2 2 3 2
 1 2 3 3 2 2 3 2 2
 1 2 3 3 2 3 2 2 2
 1 2 3 3 3 2 2 2 2
 1 3 3 3 3 3 3 4 4
 1 3 3 3 3 3 4 3 4
 1 3 3 3 3 3 4 4 3
 1 3 3 3 3 4 3 3 4
 1 3 3 3 3 4 3 4 3
 1 3 3 3 3 4 4 3 3
 1 3 3 3 4 3 3 3 4
 1 3 3 3 4 3 3 4 3
 1 3 3 3 4 3 4 3 3
 1 3 3 3 4 4 3 3 3
 1 3 3 4 3 3 3 3 4
 1 3 3 4 3 3 3 4 3
 1 3 3 4 3 3 4 3 3
 1 3 3 4 3 4 3 3 3
 1 3 3 4 4 3 3 3 3
 1 3 4 3 3 3 3 3 4
 1 3 4 3 3 3 3 4 3
 1 3 4 3 3 3 4 3 3
 1 3 4 3 3 4 3 3 3
 1 3 4 3 4 3 3 3 3
 1 3 4 4 3 3 3 3 3
 1 4 4 4 4 4 4 4 5
 1 4 4 4 4 4 4 5 4
 1 4 4 4 4 4 5 4 4
 1 4 4 4 4 5 4 4 4
 1 4 4 4 5 4 4 4 4
 1 4 4 5 4 4 4 4 4
 1 4 5 4 4 4 4 4 4
 1 5 5 5 5 5 5 5 5
 2 0 0 1 1 1 2 2 2
 2 0 0 1 1 2 1 2 2
 2 0 0 1 1 2 2 1 2
 2 0 0 1 1 2 2 2 1
 2 0 0 1 2 1 1 2 2
 2 0 0 1 2 1 2 1 2
 2 0 0 1 2 1 2 2 1
 2 0 0 1 2 2 1 1 2
 2 0 0 1 2 2 1 2 1
 2 0 0 1 2 2 2 1 1
 2 0 0 2 1 1 1 2 2
 2 0 0 2 1 1 2 1 2
 2 0 0 2 1 1 2 2 1
 2 0 0 2 1 2 1 1 2
 2 0 0 2 1 2 1 2 1
 2 0 0 2 1 2 2 1 1
 2 0 0 2 2 1 1 1 2
 2 0 0 2 2 1 1 2 1
 2 0 0 2 2 1 2 1 1
 2 0 0 2 2 2 1 1 1
 2 0 1 0 1 1 2 2 2
 2 0 1 0 1 2 1 2 2
 2 0 1 0 1 2 2 1 2
 2 0 1 0 1 2 2 2 1
 2 0 1 0 2 1 1 2 2
 2 0 1 0 2 1 2 1 2
 2 0 1 0 2 1 2 2 1
 2 0 1 0 2 2 1 1 2
 2 0 1 0 2 2 1 2 1
 2 0 1 0 2 2 2 1 1
 2 0 1 1 0 1 2 2 2
 2 0 1 1 0 2 1 2 2
 2 0 1 1 0 2 2 1 2
 2 0 1 1 0 2 2 2 1
 2 0 1 1 1 0 2 2 2
 2 0 1 1 1 1 1 2 2
 2 0 1 1 1 1 2 1 2
 2 0 1 1 1 1 2 2 1
 2 0 1 1 1 1 2 2 2
 2 0 1 1 1 2 0 2 2
 2 0 1 1 1 2 1 1 2
 2 0 1 1 1 2 1 2 1
 2 0 1 1 1 2 1 2 2
 2 0 1 1 1 2 2 0 2
 2 0 1 1 1 2 2 1 1
 2 0 1 1 1 2 2 1 2
 2 0 1 1 1 2 2 2 0
 2 0 1 1 1 2 2 2 1
 2 0 1 1 2 0 1 2 2
 2 0 1 1 2 0 2 1 2
 2 0 1 1 2 0 2 2 1
 2 0 1 1 2 1 0 2 2
 2 0 1 1 2 1 1 1 2
 2 0 1 1 2 1 1 2 1
 2 0 1 1 2 1 1 2 2
 2 0 1 1 2 1 2 0 2
 2 0 1 1 2 1 2 1 1
 2 0 1 1 2 1 2 1 2
 2 0 1 1 2 1 2 2 0
 2 0 1 1 2 1 2 2 1
 2 0 1 1 2 2 0 1 2
 2 0 1 1 2 2 0 2 1
 2 0 1 1 2 2 1 0 2
 2 0 1 1 2 2 1 1 1
 2 0 1 1 2 2 1 1 2
 2 0 1 1 2 2 1 2 0
 2 0 1 1 2 2 1 2 1
 2 0 1 1 2 2 2 0 1
 2 0 1 1 2 2 2 1 0
 2 0 1 1 2 2 2 1 1
 2 0 1 2 0 1 1 2 2
 2 0 1 2 0 1 2 1 2
 2 0 1 2 0 1 2 2 1
 2 0 1 2 0 2 1 1 2
 2 0 1 2 0 2 1 2 1
 2 0 1 2 0 2 2 1 1
 2 0 1 2 1 0 1 2 2
 2 0 1 2 1 0 2 1 2
 2 0 1 2 1 0 2 2 1
 2 0 1 2 1 1 0 2 2
 2 0 1 2 1 1 1 1 2
 2 0 1 2 1 1 1 2 1
 2 0 1 2 1 1 1 2 2
 2 0 1 2 1 1 2 0 2
 2 0 1 2 1 1 2 1 1
 2 0 1 2 1 1 2 1 2
 2 0 1 2 1 1 2 2 0
 2 0 1 2 1 1 2 2 1
 2 0 1 2 1 2 0 1 2
 2 0 1 2 1 2 0 2 1
 2 0 1 2 1 2 1 0 2
 2 0 1 2 1 2 1 1 1
 2 0 1 2 1 2 1 1 2
 2 0 1 2 1 2 1 2 0
 2 0 1 2 1 2 1 2 1
 2 0 1 2 1 2 2 0 1
 2 0 1 2 1 2 2 1 0
 2 0 1 2 1 2 2 1 1
 2 0 1 2 2 0 1 1 2
 2 0 1 2 2 0 1 2 1
 2 0 1 2 2 0 2 1 1
 2 0 1 2 2 1 0 1 2
 2 0 1 2 2 1 0 2 1
 2 0 1 2 2 1 1 0 2
 2 0 1 2 2 1 1 1 1
 2 0 1 2 2 1 1 1 2
 2 0 1 2 2 1 1 2 0
 2 0 1 2 2 1 1 2 1
 2 0 1 2 2 1 2 0 1
 2 0 1 2 2 1 2 1 0
 2 0 1 2 2 1 2 1 1
 2 0 1 2 2 2 0 1 1
 2 0 1 2 2 2 1 0 1
 2 0 1 2 2 2 1 1 0
 2 0 1 2 2 2 1 1 1
 2 0 2 0 1 1 1 2 2
 2 0 2 0 1 1 2 1 2
 2 0 2 0 1 1 2 2 1
 2 0 2 0 1 2 1 1 2
 2 0 2 0 1 2 1 2 1
 2 0 2 0 1 2 2 1 1
 2 0 2 0 2 1 1 1 2
 2 0 2 0 2 1 1 2 1
 2 0 2 0 2 1 2 1 1
 2 0 2 0 2 2 1 1 1
 2 0 2 1 0 1 1 2 2
 2 0 2 1 0 1 2 1 2
 2 0 2 1 0 1 2 2 1
 2 0 2 1 0 2 1 1 2
 2 0 2 1 0 2 1 2 1
 2 0 2 1 0 2 2 1 1
 2 0 2 1 1 0 1 2 2
 2 0 2 1 1 0 2 1 2
 2 0 2 1 1 0 2 2 1
 2 0 2 1 1 1 0 2 2
 2 0 2 1 1 1 1 1 2
 2 0 2 1 1 1 1 2 1
 2 0 2 1 1 1 1 2 2
 2 0 2 1 1 1 2 0 2
 2 0 2 1 1 1 2 1 1
 2 0 2 1 1 1 2 1 2
 2 0 2 1 1 1 2 2 0
 2 0 2 1 1 1 2 2 1
 2 0 2 1 1 2 0 1 2
 2 0 2 1 1 2 0 2 1
 2 0 2 1 1 2 1 0 2
 2 0 2 1 1 2 1 1 1
 2 0 2 1 1 2 1 1 2
 2 0 2 1 1 2 1 2 0
 2 0 2 1 1 2 1 2 1
 2 0 2 1 1 2 2 0 1
 2 0 2 1 1 2 2 1 0
 2 0 2 1 1 2 2 1 1
 2 0 2 1 2 0 1 1 2
 2 0 2 1 2 0 1 2 1
 2 0 2 1 2 0 2 1 1
 2 0 2 1 2 1 0 1 2
 2 0 2 1 2 1 0 2 1
 2 0 2 1 2 1 1 0 2
 2 0 2 1 2 1 1 1 1
 2 0 2 1 2 1 1 1 2
 2 0 2 1 2 1 1 2 0
 2 0 2 1 2 1 1 2 1
 2 0 2 1 2 1 2 0 1
 2 0 2 1 2 1 2 1 0
 2 0 2 1 2 1 2 1 1
 2 0 2 1 2 2 0 1 1
 2 0 2 1 2 2 1 0 1
 2 0 2 1 2 2 1 1 0
 2 0 2 1 2 2 1 1 1
 2 0 2 2 0 1 1 1 2
 2 0 2 2 0 1 1 2 1
 2 0 2 2 0 1 2 1 1
 2 0 2 2 0 2 1 1 1
 2 0 2 2 1 0 1 1 2
 2 0 2 2 1 0 1 2 1
 2 0 2 2 1 0 2 1 1
 2 0 2 2 1 1 0 1 2
 2 0 2 2 1 1 0 2 1
 2 0 2 2 1 1 1 0 2
 2 0 2 2 1 1 1 1 1
 2 0 2 2 1 1 1 1 2
 2 0 2 2 1 1 1 2 0
 2 0 2 2 1 1 1 2 1
 2 0 2 2 1 1 2 0 1
 2 0 2 2 1 1 2 1 0
 2 0 2 2 1 1 2 1 1
 2 0 2 2 1 2 0 1 1
 2 0 2 2 1 2 1 0 1
 2 0 2 2 1 2 1 1 0
 2 0 2 2 1 2 1 1 1
 2 0 2 2 2 0 1 1 1
 2 0 2 2 2 1 0 1 1
 2 0 2 2 2 1 1 0 1
 2 0 2 2 2 1 1 1 0
 2 0 2 2 2 1 1 1 1
 2 1 0 2 2 2 3 3 3
 2 1 0 2 2 3 2 3 3
 2 1 0 2 2 3 3 2 3
 2 1 0 2 2 3 3 3 2
 2 1 0 2 3 2 2 3 3
 2 1 0 2 3 2 3 2 3
 2 1 0 2 3 2 3 3 2
 2 1 0 2 3 3 2 2 3
 2 1 0 2 3 3 2 3 2
 2 1 0 2 3 3 3 2 2
 2 1 0 3 2 2 2 3 3
 2 1 0 3 2 2 3 2 3
 2 1 0 3 2 2 3 3 2
 2 1 0 3 2 3 2 2 3
 2 1 0 3 2 3 2 3 2
 2 1 0 3 2 3 3 2 2
 2 1 0 3 3 2 2 2 3
 2 1 0 3 3 2 2 3 2
 2 1 0 3 3 2 3 2 2
 2 1 0 3 3 3 2 2 2
 2 1 1 2 2 2 3 3 3
 2 1 1 2 2 3 2 3 3
 2 1 1 2 2 3 3 2 3
 2 1 1 2 2 3 3 3 2
 2 1 1 2 3 2 2 3 3
 2 1 1 2 3 2 3 2 3
 2 1 1 2 3 2 3 3 2
 2 1 1 2 3 3 2 2 3
 2 1 1 2 3 3 2 3 2
 2 1 1 2 3 3 3 2 2
 2 1 1 3 2 2 2 3 3
 2 1 1 3 2 2 3 2 3
 2 1 1 3 2 2 3 3 2
 2 1 1 3 2 3 2 2 3
 2 1 1 3 2 3 2 3 2
 2 1 1 3 2 3 3 2 2
 2 1 1 3 3 2 2 2 3
 2 1 1 3 3 2 2 3 2
 2 1 1 3 3 2 3 2 2
 2 1 1 3 3 3 2 2 2
 2 1 2 0 2 2 3 3 3
 2 1 2 0 2 3 2 3 3
 2 1 2 0 2 3 3 2 3
 2 1 2 0 2 3 3 3 2
 2 1 2 0 3 2 2 3 3
 2 1 2 0 3 2 3 2 3
 2 1 2 0 3 2 3 3 2
 2 1 2 0 3 3 2 2 3
 2 1 2 0 3 3 2 3 2
 2 1 2 0 3 3 3 2 2
 2 1 2 1 2 2 3 3 3
 2 1 2 1 2 3 2 3 3
 2 1 2 1 2 3 3 2 3
 2 1 2 1 2 3 3 3 2
 2 1 2 1 3 2 2 3 3
 2 1 2 1 3 2 3 2 3
 2 1 2 1 3 2 3 3 2
 2 1 2 1 3 3 2 2 3
 2 1 2 1 3 3 2 3 2
 2 1 2 1 3 3 3 2 2
 2 1 2 2 0 2 3 3 3
 2 1 2 2 0 3 2 3 3
 2 1 2 2 0 3 3 2 3
 2 1 2 2 0 3 3 3 2
 2 1 2 2 1 2 3 3 3
 2 1 2 2 1 3 2 3 3
 2 1 2 2 1 3 3 2 3
 2 1 2 2 1 3 3 3 2
 2 1 2 2 2 0 3 3 3
 2 1 2 2 2 1 3 3 3
 2 1 2 2 2 2 2 3 3
 2 1 2 2 2 2 3 2 3
 2 1 2 2 2 2 3 3 2
 2 1 2 2 2 3 0 3 3
 2 1 2 2 2 3 1 3 3
 2 1 2 2 2 3 2 2 3
 2 1 2 2 2 3 2 3 2
 2 1 2 2 2 3 3 0 3
 2 1 2 2 2 3 3 1 3
 2 1 2 2 2 3 3 2 2
 2 1 2 2 2 3 3 3 0
 2 1 2 2 2 3 3 3 1
 2 1 2 2 3 0 2 3 3
 2 1 2 2 3 0 3 2 3
 2 1 2 2 3 0 3 3 2
 2 1 2 2 3 1 2 3 3
 2 1 2 2 3 1 3 2 3
 2 1 2 2 3 1 3 3 2
 2 1 2 2 3 2 0 3 3
 2 1 2 2 3 2 1 3 3
 2 1 2 2 3 2 2 2 3
 2 1 2 2 3 2 2 3 2
 2 1 2 2 3 2 3 0 3
 2 1 2 2 3 2 3 1 3
 2 1 2 2 3 2 3 2 2
 2 1 2 2 3 2 3 3 0
 2 1 2 2 3 2 3 3 1
 2 1 2 2 3 3 0 2 3
 2 1 2 2 3 3 0 3 2
 2 1 2 2 3 3 1 2 3
 2 1 2 2 3 3 1 3 2
 2 1 2 2 3 3 2 0 3
 2 1 2 2 3 3 2 1 3
 2 1 2 2 3 3 2 2 2
 2 1 2 2 3 3 2 3 0
 2 1 2 2 3 3 2 3 1
 2 1 2 2 3 3 3 0 2
 2 1 2 2 3 3 3 1 2
 2 1 2 2 3 3 3 2 0
 2 1 2 2 3 3 3 2 1
 2 1 2 3 0 2 2 3 3
 2 1 2 3 0 2 3 2 3
 2 1 2 3 0 2 3 3 2
 2 1 2 3 0 3 2 2 3
 2 1 2 3 0 3 2 3 2
 2 1 2 3 0 3 3 2 2
 2 1 2 3 1 2 2 3 3
 2 1 2 3 1 2 3 2 3
 2 1 2 3 1 2 3 3 2
 2 1 2 3 1 3 2 2 3
 2 1 2 3 1 3 2 3 2
 2 1 2 3 1 3 3 2 2
 2 1 2 3 2 0 2 3 3
 2 1 2 3 2 0 3 2 3
 2 1 2 3 2 0 3 3 2
 2 1 2 3 2 1 2 3 3
 2 1 2 3 2 1 3 2 3
 2 1 2 3 2 1 3 3 2
 2 1 2 3 2 2 0 3 3
 2 1 2 3 2 2 1 3 3
 2 1 2 3 2 2 2 2 3
 2 1 2 3 2 2 2 3 2
 2 1 2 3 2 2 3 0 3
 2 1 2 3 2 2 3 1 3
 2 1 2 3 2 2 3 2 2
 2 1 2 3 2 2 3 3 0
 2 1 2 3 2 2 3 3 1
 2 1 2 3 2 3 0 2 3
 2 1 2 3 2 3 0 3 2
 2 1 2 3 2 3 1 2 3
 2 1 2 3 2 3 1 3 2
 2 1 2 3 2 3 2 0 3
 2 1 2 3 2 3 2 1 3
 2 1 2 3 2 3 2 2 2
 2 1 2 3 2 3 2 3 0
 2 1 2 3 2 3 2 3 1
 2 1 2 3 2 3 3 0 2
 2 1 2 3 2 3 3 1 2
 2 1 2 3 2 3 3 2 0
 2 1 2 3 2 3 3 2 1
 2 1 2 3 3 0 2 2 3
 2 1 2 3 3 0 2 3 2
 2 1 2 3 3 0 3 2 2
 2 1 2 3 3 1 2 2 3
 2 1 2 3 3 1 2 3 2
 2 1 2 3 3 1 3 2 2
 2 1 2 3 3 2 0 2 3
 2 1 2 3 3 2 0 3 2
 2 1 2 3 3 2 1 2 3
 2 1 2 3 3 2 1 3 2
 2 1 2 3 3 2 2 0 3
 2 1 2 3 3 2 2 1 3
 2 1 2 3 3 2 2 2 2
 2 1 2 3 3 2 2 3 0
 2 1 2 3 3 2 2 3 1
 2 1 2 3 3 2 3 0 2
 2 1 2 3 3 2 3 1 2
 2 1 2 3 3 2 3 2 0
 2 1 2 3 3 2 3 2 1
 2 1 2 3 3 3 0 2 2
 2 1 2 3 3 3 1 2 2
 2 1 2 3 3 3 2 0 2
 2 1 2 3 3 3 2 1 2
 2 1 2 3 3 3 2 2 0
 2 1 2 3 3 3 2 2 1
 2 1 3 0 2 2 2 3 3
 2 1 3 0 2 2 3 2 3
 2 1 3 0 2 2 3 3 2
 2 1 3 0 2 3 2 2 3
 2 1 3 0 2 3 2 3 2
 2 1 3 0 2 3 3 2 2
 2 1 3 0 3 2 2 2 3
 2 1 3 0 3 2 2 3 2
 2 1 3 0 3 2 3 2 2
 2 1 3 0 3 3 2 2 2
 2 1 3 1 2 2 2 3 3
 2 1 3 1 2 2 3 2 3
 2 1 3 1 2 2 3 3 2
 2 1 3 1 2 3 2 2 3
 2 1 3 1 2 3 2 3 2
 2 1 3 1 2 3 3 2 2
 2 1 3 1 3 2 2 2 3
 2 1 3 1 3 2 2 3 2
 2 1 3 1 3 2 3 2 2
 2 1 3 1 3 3 2 2 2
 2 1 3 2 0 2 2 3 3
 2 1 3 2 0 2 3 2 3
 2 1 3 2 0 2 3 3 2
 2 1 3 2 0 3 2 2 3
 2 1 3 2 0 3 2 3 2
 2 1 3 2 0 3 3 2 2
 2 1 3 2 1 2 2 3 3
 2 1 3 2 1 2 3 2 3
 2 1 3 2 1 2 3 3 2
 2 1 3 2 1 3 2 2 3
 2 1 3 2 1 3 2 3 2
 2 1 3 2 1 3 3 2 2
 2 1 3 2 2 0 2 3 3
 2 1 3 2 2 0 3 2 3
 2 1 3 2 2 0 3 3 2
 2 1 3 2 2 1 2 3 3
 2 1 3 2 2 1 3 2 3
 2 1 3 2 2 1 3 3 2
 2 1 3 2 2 2 0 3 3
 2 1 3 2 2 2 1 3 3
 2 1 3 2 2 2 2 2 3
 2 1 3 2 2 2 2 3 2
 2 1 3 2 2 2 3 0 3
 2 1 3 2 2 2 3 1 3
 2 1 3 2 2 2 3 2 2
 2 1 3 2 2 2 3 3 0
 2 1 3 2 2 2 3 3 1
 2 1 3 2 2 3 0 2 3
 2 1 3 2 2 3 0 3 2
 2 1 3 2 2 3 1 2 3
 2 1 3 2 2 3 1 3 2
 2 1 3 2 2 3 2 0 3
 2 1 3 2 2 3 2 1 3
 2 1 3 2 2 3 2 2 2
 2 1 3 2 2 3 2 3 0
 2 1 3 2 2 3 2 3 1
 2 1 3 2 2 3 3 0 2
 2 1 3 2 2 3 3 1 2
 2 1 3 2 2 3 3 2 0
 2 1 3 2 2 3 3 2 1
 2 1 3 2 3 0 2 2 3
 2 1 3 2 3 0 2 3 2
 2 1 3 2 3 0 3 2 2
 2 1 3 2 3 1 2 2 3
 2 1 3 2 3 1 2 3 2
 2 1 3 2 3 1 3 2 2
 2 1 3 2 3 2 0 2 3
 2 1 3 2 3 2 0 3 2
 2 1 3 2 3 2 1 2 3
 2 1 3 2 3 2 1 3 2
 2 1 3 2 3 2 2 0 3
 2 1 3 2 3 2 2 1 3
 2 1 3 2 3 2 2 2 2
 2 1 3 2 3 2 2 3 0
 2 1 3 2 3 2 2 3 1
 2 1 3 2 3 2 3 0 2
 2 1 3 2 3 2 3 1 2
 2 1 3 2 3 2 3 2 0
 2 1 3 2 3 2 3 2 1
 2 1 3 2 3 3 0 2 2
 2 1 3 2 3 3 1 2 2
 2 1 3 2 3 3 2 0 2
 2 1 3 2 3 3 2 1 2
 2 1 3 2 3 3 2 2 0
 2 1 3 2 3 3 2 2 1
 2 1 3 3 0 2 2 2 3
 2 1 3 3 0 2 2 3 2
 2 1 3 3 0 2 3 2 2
 2 1 3 3 0 3 2 2 2
 2 1 3 3 1 2 2 2 3
 2 1 3 3 1 2 2 3 2
 2 1 3 3 1 2 3 2 2
 2 1 3 3 1 3 2 2 2
 2 1 3 3 2 0 2 2 3
 2 1 3 3 2 0 2 3 2
 2 1 3 3 2 0 3 2 2
 2 1 3 3 2 1 2 2 3
 2 1 3 3 2 1 2 3 2
 2 1 3 3 2 1 3 2 2
 2 1 3 3 2 2 0 2 3
 2 1 3 3 2 2 0 3 2
 2 1 3 3 2 2 1 2 3
 2 1 3 3 2 2 1 3 2
 2 1 3 3 2 2 2 0 3
 2 1 3 3 2 2 2 1 3
 2 1 3 3 2 2 2 2 2
 2 1 3 3 2 2 2 3 0
 2 1 3 3 2 2 2 3 1
 2 1 3 3 2 2 3 0 2
 2 1 3 3 2 2 3 1 2
 2 1 3 3 2 2 3 2 0
 2 1 3 3 2 2 3 2 1
 2 1 3 3 2 3 0 2 2
 2 1 3 3 2 3 1 2 2
 2 1 3 3 2 3 2 0 2
 2 1 3 3 2 3 2 1 2
 2 1 3 3 2 3 2 2 0
 2 1 3 3 2 3 2 2 1
 2 1 3 3 3 0 2 2 2
 2 1 3 3 3 1 2 2 2
 2 1 3 3 3 2 0 2 2
 2 1 3 3 3 2 1 2 2
 2 1 3 3 3 2 2 0 2
 2 1 3 3 3 2 2 1 2
 2 1 3 3 3 2 2 2 0
 2 1 3 3 3 2 2 2 1
 3 0 0 2 2 2 2 3 3
 3 0 0 2 2 2 3 2 3
 3 0 0 2 2 2 3 3 2
 3 0 0 2 2 3 2 2 3
 3 0 0 2 2 3 2 3 2
 3 0 0 2 2 3 3 2 2
 3 0 0 2 3 2 2 2 3
 3 0 0 2 3 2 2 3 2
 3 0 0 2 3 2 3 2 2
 3 0 0 2 3 3 2 2 2
 3 0 0 3 2 2 2 2 3
 3 0 0 3 2 2 2 3 2
 3 0 0 3 2 2 3 2 2
 3 0 0 3 2 3 2 2 2
 3 0 0 3 3 2 2 2 2
 3 0 1 2 2 2 2 3 3
 3 0 1 2 2 2 3 2 3
 3 0 1 2 2 2 3 3 2
 3 0 1 2 2 3 2 2 3
 3 0 1 2 2 3 2 3 2
 3 0 1 2 2 3 3 2 2
 3 0 1 2 3 2 2 2 3
 3 0 1 2 3 2 2 3 2
 3 0 1 2 3 2 3 2 2
 3 0 1 2 3 3 2 2 2
 3 0 1 3 2 2 2 2 3
 3 0 1 3 2 2 2 3 2
 3 0 1 3 2 2 3 2 2
 3 0 1 3 2 3 2 2 2
 3 0 1 3 3 2 2 2 2
 3 0 2 0 2 2 2 3 3
 3 0 2 0 2 2 3 2 3
 3 0 2 0 2 2 3 3 2
 3 0 2 0 2 3 2 2 3
 3 0 2 0 2 3 2 3 2
 3 0 2 0 2 3 3 2 2
 3 0 2 0 3 2 2 2 3
 3 0 2 0 3 2 2 3 2
 3 0 2 0 3 2 3 2 2
 3 0 2 0 3 3 2 2 2
 3 0 2 1 2 2 2 3 3
 3 0 2 1 2 2 3 2 3
 3 0 2 1 2 2 3 3 2
 3 0 2 1 2 3 2 2 3
 3 0 2 1 2 3 2 3 2
 3 0 2 1 2 3 3 2 2
 3 0 2 1 3 2 2 2 3
 3 0 2 1 3 2 2 3 2
 3 0 2 1 3 2 3 2 2
 3 0 2 1 3 3 2 2 2
 3 0 2 2 0 2 2 3 3
 3 0 2 2 0 2 3 2 3
 3 0 2 2 0 2 3 3 2
 3 0 2 2 0 3 2 2 3
 3 0 2 2 0 3 2 3 2
 3 0 2 2 0 3 3 2 2
 3 0 2 2 1 2 2 3 3
 3 0 2 2 1 2 3 2 3
 3 0 2 2 1 2 3 3 2
 3 0 2 2 1 3 2 2 3
 3 0 2 2 1 3 2 3 2
 3 0 2 2 1 3 3 2 2
 3 0 2 2 2 0 2 3 3
 3 0 2 2 2 0 3 2 3
 3 0 2 2 2 0 3 3 2
 3 0 2 2 2 1 2 3 3
 3 0 2 2 2 1 3 2 3
 3 0 2 2 2 1 3 3 2
 3 0 2 2 2 2 0 3 3
 3 0 2 2 2 2 1 3 3
 3 0 2 2 2 2 2 2 3
 3 0 2 2 2 2 2 3 2
 3 0 2 2 2 2 3 0 3
 3 0 2 2 2 2 3 1 3
 3 0 2 2 2 2 3 2 2
 3 0 2 2 2 2 3 3 0
 3 0 2 2 2 2 3 3 1
 3 0 2 2 2 3 0 2 3
 3 0 2 2 2 3 0 3 2
 3 0 2 2 2 3 1 2 3
 3 0 2 2 2 3 1 3 2
 3 0 2 2 2 3 2 0 3
 3 0 2 2 2 3 2 1 3
 3 0 2 2 2 3 2 2 2
 3 0 2 2 2 3 2 3 0
 3 0 2 2 2 3 2 3 1
 3 0 2 2 2 3 3 0 2
 3 0 2 2 2 3 3 1 2
 3 0 2 2 2 3 3 2 0
 3 0 2 2 2 3 3 2 1
 3 0 2 2 3 0 2 2 3
 3 0 2 2 3 0 2 3 2
 3 0 2 2 3 0 3 2 2
 3 0 2 2 3 1 2 2 3
 3 0 2 2 3 1 2 3 2
 3 0 2 2 3 1 3 2 2
 3 0 2 2 3 2 0 2 3
 3 0 2 2 3 2 0 3 2
 3 0 2 2 3 2 1 2 3
 3 0 2 2 3 2 1 3 2
 3 0 2 2 3 2 2 0 3
 3 0 2 2 3 2 2 1 3
 3 0 2 2 3 2 2 2 2
 3 0 2 2 3 2 2 3 0
 3 0 2 2 3 2 2 3 1
 3 0 2 2 3 2 3 0 2
 3 0 2 2 3 2 3 1 2
 3 0 2 2 3 2 3 2 0
 3 0 2 2 3 2 3 2 1
 3 0 2 2 3 3 0 2 2
 3 0 2 2 3 3 1 2 2
 3 0 2 2 3 3 2 0 2
 3 0 2 2 3 3 2 1 2
 3 0 2 2 3 3 2 2 0
 3 0 2 2 3 3 2 2 1
 3 0 2 3 0 2 2 2 3
 3 0 2 3 0 2 2 3 2
 3 0 2 3 0 2 3 2 2
 3 0 2 3 0 3 2 2 2
 3 0 2 3 1 2 2 2 3
 3 0 2 3 1 2 2 3 2
 3 0 2 3 1 2 3 2 2
 3 0 2 3 1 3 2 2 2
 3 0 2 3 2 0 2 2 3
 3 0 2 3 2 0 2 3 2
 3 0 2 3 2 0 3 2 2
 3 0 2 3 2 1 2 2 3
 3 0 2 3 2 1 2 3 2
 3 0 2 3 2 1 3 2 2
 3 0 2 3 2 2 0 2 3
 3 0 2 3 2 2 0 3 2
 3 0 2 3 2 2 1 2 3
 3 0 2 3 2 2 1 3 2
 3 0 2 3 2 2 2 0 3
 3 0 2 3 2 2 2 1 3
 3 0 2 3 2 2 2 2 2
 3 0 2 3 2 2 2 3 0
 3 0 2 3 2 2 2 3 1
 3 0 2 3 2 2 3 0 2
 3 0 2 3 2 2 3 1 2
 3 0 2 3 2 2 3 2 0
 3 0 2 3 2 2 3 2 1
 3 0 2 3 2 3 0 2 2
 3 0 2 3 2 3 1 2 2
 3 0 2 3 2 3 2 0 2
 3 0 2 3 2 3 2 1 2
 3 0 2 3 2 3 2 2 0
 3 0 2 3 2 3 2 2 1
 3 0 2 3 3 0 2 2 2
 3 0 2 3 3 1 2 2 2
 3 0 2 3 3 2 0 2 2
 3 0 2 3 3 2 1 2 2
 3 0 2 3 3 2 2 0 2
 3 0 2 3 3 2 2 1 2
 3 0 2 3 3 2 2 2 0
 3 0 2 3 3 2 2 2 1
 3 0 3 0 2 2 2 2 3
 3 0 3 0 2 2 2 3 2
 3 0 3 0 2 2 3 2 2
 3 0 3 0 2 3 2 2 2
 3 0 3 0 3 2 2 2 2
 3 0 3 1 2 2 2 2 3
 3 0 3 1 2 2 2 3 2
 3 0 3 1 2 2 3 2 2
 3 0 3 1 2 3 2 2 2
 3 0 3 1 3 2 2 2 2
 3 0 3 2 0 2 2 2 3
 3 0 3 2 0 2 2 3 2
 3 0 3 2 0 2 3 2 2
 3 0 3 2 0 3 2 2 2
 3 0 3 2 1 2 2 2 3
 3 0 3 2 1 2 2 3 2
 3 0 3 2 1 2 3 2 2
 3 0 3 2 1 3 2 2 2
 3 0 3 2 2 0 2 2 3
 3 0 3 2 2 0 2 3 2
 3 0 3 2 2 0 3 2 2
 3 0 3 2 2 1 2 2 3
 3 0 3 2 2 1 2 3 2
 3 0 3 2 2 1 3 2 2
 3 0 3 2 2 2 0 2 3
 3 0 3 2 2 2 0 3 2
 3 0 3 2 2 2 1 2 3
 3 0 3 2 2 2 1 3 2
 3 0 3 2 2 2 2 0 3
 3 0 3 2 2 2 2 1 3
 3 0 3 2 2 2 2 2 2
 3 0 3 2 2 2 2 3 0
 3 0 3 2 2 2 2 3 1
 3 0 3 2 2 2 3 0 2
 3 0 3 2 2 2 3 1 2
 3 0 3 2 2 2 3 2 0
 3 0 3 2 2 2 3 2 1
 3 0 3 2 2 3 0 2 2
 3 0 3 2 2 3 1 2 2
 3 0 3 2 2 3 2 0 2
 3 0 3 2 2 3 2 1 2
 3 0 3 2 2 3 2 2 0
 3 0 3 2 2 3 2 2 1
 3 0 3 2 3 0 2 2 2
 3 0 3 2 3 1 2 2 2
 3 0 3 2 3 2 0 2 2
 3 0 3 2 3 2 1 2 2
 3 0 3 2 3 2 2 0 2
 3 0 3 2 3 2 2 1 2
 3 0 3 2 3 2 2 2 0
 3 0 3 2 3 2 2 2 1
 3 0 3 3 0 2 2 2 2
 3 0 3 3 1 2 2 2 2
 3 0 3 3 2 0 2 2 2
 3 0 3 3 2 1 2 2 2
 3 0 3 3 2 2 0 2 2
 3 0 3 3 2 2 1 2 2
 3 0 3 3 2 2 2 0 2
 3 0 3 3 2 2 2 1 2
 3 0 3 3 2 2 2 2 0
 3 0 3 3 2 2 2 2 1
 3 1 0 3 3 3 3 4 4
 3 1 0 3 3 3 4 3 4
 3 1 0 3 3 3 4 4 3
 3 1 0 3 3 4 3 3 4
 3 1 0 3 3 4 3 4 3
 3 1 0 3 3 4 4 3 3
 3 1 0 3 4 3 3 3 4
 3 1 0 3 4 3 3 4 3
 3 1 0 3 4 3 4 3 3
 3 1 0 3 4 4 3 3 3
 3 1 0 4 3 3 3 3 4
 3 1 0 4 3 3 3 4 3
 3 1 0 4 3 3 4 3 3
 3 1 0 4 3 4 3 3 3
 3 1 0 4 4 3 3 3 3
 3 1 1 3 3 3 3 4 4
 3 1 1 3 3 3 4 3 4
 3 1 1 3 3 3 4 4 3
 3 1 1 3 3 4 3 3 4
 3 1 1 3 3 4 3 4 3
 3 1 1 3 3 4 4 3 3
 3 1 1 3 4 3 3 3 4
 3 1 1 3 4 3 3 4 3
 3 1 1 3 4 3 4 3 3
 3 1 1 3 4 4 3 3 3
 3 1 1 4 3 3 3 3 4
 3 1 1 4 3 3 3 4 3
 3 1 1 4 3 3 4 3 3
 3 1 1 4 3 4 3 3 3
 3 1 1 4 4 3 3 3 3
 3 1 3 0 3 3 3 4 4
 3 1 3 0 3 3 4 3 4
 3 1 3 0 3 3 4 4 3
 3 1 3 0 3 4 3 3 4
 3 1 3 0 3 4 3 4 3
 3 1 3 0 3 4 4 3 3
 3 1 3 0 4 3 3 3 4
 3 1 3 0 4 3 3 4 3
 3 1 3 0 4 3 4 3 3
 3 1 3 0 4 4 3 3 3
 3 1 3 1 3 3 3 4 4
 3 1 3 1 3 3 4 3 4
 3 1 3 1 3 3 4 4 3
 3 1 3 1 3 4 3 3 4
 3 1 3 1 3 4 3 4 3
 3 1 3 1 3 4 4 3 3
 3 1 3 1 4 3 3 3 4
 3 1 3 1 4 3 3 4 3
 3 1 3 1 4 3 4 3 3
 3 1 3 1 4 4 3 3 3
 3 1 3 3 0 3 3 4 4
 3 1 3 3 0 3 4 3 4
 3 1 3 3 0 3 4 4 3
 3 1 3 3 0 4 3 3 4
 3 1 3 3 0 4 3 4 3
 3 1 3 3 0 4 4 3 3
 3 1 3 3 1 3 3 4 4
 3 1 3 3 1 3 4 3 4
 3 1 3 3 1 3 4 4 3
 3 1 3 3 1 4 3 3 4
 3 1 3 3 1 4 3 4 3
 3 1 3 3 1 4 4 3 3
 3 1 3 3 3 0 3 4 4
 3 1 3 3 3 0 4 3 4
 3 1 3 3 3 0 4 4 3
 3 1 3 3 3 1 3 4 4
 3 1 3 3 3 1 4 3 4
 3 1 3 3 3 1 4 4 3
 3 1 3 3 3 3 0 4 4
 3 1 3 3 3 3 1 4 4
 3 1 3 3 3 3 4 0 4
 3 1 3 3 3 3 4 1 4
 3 1 3 3 3 3 4 4 0
 3 1 3 3 3 3 4 4 1
 3 1 3 3 3 4 0 3 4
 3 1 3 3 3 4 0 4 3
 3 1 3 3 3 4 1 3 4
 3 1 3 3 3 4 1 4 3
 3 1 3 3 3 4 3 0 4
 3 1 3 3 3 4 3 1 4
 3 1 3 3 3 4 3 4 0
 3 1 3 3 3 4 3 4 1
 3 1 3 3 3 4 4 0 3
 3 1 3 3 3 4 4 1 3
 3 1 3 3 3 4 4 3 0
 3 1 3 3 3 4 4 3 1
 3 1 3 3 4 0 3 3 4
 3 1 3 3 4 0 3 4 3
 3 1 3 3 4 0 4 3 3
 3 1 3 3 4 1 3 3 4
 3 1 3 3 4 1 3 4 3
 3 1 3 3 4 1 4 3 3
 3 1 3 3 4 3 0 3 4
 3 1 3 3 4 3 0 4 3
 3 1 3 3 4 3 1 3 4
 3 1 3 3 4 3 1 4 3
 3 1 3 3 4 3 3 0 4
 3 1 3 3 4 3 3 1 4
 3 1 3 3 4 3 3 4 0
 3 1 3 3 4 3 3 4 1
 3 1 3 3 4 3 4 0 3
 3 1 3 3 4 3 4 1 3
 3 1 3 3 4 3 4 3 0
 3 1 3 3 4 3 4 3 1
 3 1 3 3 4 4 0 3 3
 3 1 3 3 4 4 1 3 3
 3 1 3 3 4 4 3 0 3
 3 1 3 3 4 4 3 1 3
 3 1 3 3 4 4 3 3 0
 3 1 3 3 4 4 3 3 1
 3 1 3 4 0 3 3 3 4
 3 1 3 4 0 3 3 4 3
 3 1 3 4 0 3 4 3 3
 3 1 3 4 0 4 3 3 3
 3 1 3 4 1 3 3 3 4
 3 1 3 4 1 3 3 4 3
 3 1 3 4 1 3 4 3 3
 3 1 3 4 1 4 3 3 3
 3 1 3 4 3 0 3 3 4
 3 1 3 4 3 0 3 4 3
 3 1 3 4 3 0 4 3 3
 3 1 3 4 3 1 3 3 4
 3 1 3 4 3 1 3 4 3
 3 1 3 4 3 1 4 3 3
 3 1 3 4 3 3 0 3 4
 3 1 3 4 3 3 0 4 3
 3 1 3 4 3 3 1 3 4
 3 1 3 4 3 3 1 4 3
 3 1 3 4 3 3 3 0 4
 3 1 3 4 3 3 3 1 4
 3 1 3 4 3 3 3 4 0
 3 1 3 4 3 3 3 4 1
 3 1 3 4 3 3 4 0 3
 3 1 3 4 3 3 4 1 3
 3 1 3 4 3 3 4 3 0
 3 1 3 4 3 3 4 3 1
 3 1 3 4 3 4 0 3 3
 3 1 3 4 3 4 1 3 3
 3 1 3 4 3 4 3 0 3
 3 1 3 4 3 4 3 1 3
 3 1 3 4 3 4 3 3 0
 3 1 3 4 3 4 3 3 1
 3 1 3 4 4 0 3 3 3
 3 1 3 4 4 1 3 3 3
 3 1 3 4 4 3 0 3 3
 3 1 3 4 4 3 1 3 3
 3 1 3 4 4 3 3 0 3
 3 1 3 4 4 3 3 1 3
 3 1 3 4 4 3 3 3 0
 3 1 3 4 4 3 3 3 1
 3 1 4 0 3 3 3 3 4
 3 1 4 0 3 3 3 4 3
 3 1 4 0 3 3 4 3 3
 3 1 4 0 3 4 3 3 3
 3 1 4 0 4 3 3 3 3
 3 1 4 1 3 3 3 3 4
 3 1 4 1 3 3 3 4 3
 3 1 4 1 3 3 4 3 3
 3 1 4 1 3 4 3 3 3
 3 1 4 1 4 3 3 3 3
 3 1 4 3 0 3 3 3 4
 3 1 4 3 0 3 3 4 3
 3 1 4 3 0 3 4 3 3
 3 1 4 3 0 4 3 3 3
 3 1 4 3 1 3 3 3 4
 3 1 4 3 1 3 3 4 3
 3 1 4 3 1 3 4 3 3
 3 1 4 3 1 4 3 3 3
 3 1 4 3 3 0 3 3 4
 3 1 4 3 3 0 3 4 3
 3 1 4 3 3 0 4 3 3
 3 1 4 3 3 1 3 3 4
 3 1 4 3 3 1 3 4 3
 3 1 4 3 3 1 4 3 3
 3 1 4 3 3 3 0 3 4
 3 1 4 3 3 3 0 4 3
 3 1 4 3 3 3 1 3 4
 3 1 4 3 3 3 1 4 3
 3 1 4 3 3 3 3 0 4
 3 1 4 3 3 3 3 1 4
 3 1 4 3 3 3 3 4 0
 3 1 4 3 3 3 3 4 1
 3 1 4 3 3 3 4 0 3
 3 1 4 3 3 3 4 1 3
 3 1 4 3 3 3 4 3 0
 3 1 4 3 3 3 4 3 1
 3 1 4 3 3 4 0 3 3
 3 1 4 3 3 4 1 3 3
 3 1 4 3 3 4 3 0 3
 3 1 4 3 3 4 3 1 3
 3 1 4 3 3 4 3 3 0
 3 1 4 3 3 4 3 3 1
 3 1 4 3 4 0 3 3 3
 3 1 4 3 4 1 3 3 3
 3 1 4 3 4 3 0 3 3
 3 1 4 3 4 3 1 3 3
 3 1 4 3 4 3 3 0 3
 3 1 4 3 4 3 3 1 3
 3 1 4 3 4 3 3 3 0
 3 1 4 3 4 3 3 3 1
 3 1 4 4 0 3 3 3 3
 3 1 4 4 1 3 3 3 3
 3 1 4 4 3 0 3 3 3
 3 1 4 4 3 1 3 3 3
 3 1 4 4 3 3 0 3 3
 3 1 4 4 3 3 1 3 3
 3 1 4 4 3 3 3 0 3
 3 1 4 4 3 3 3 1 3
 3 1 4 4 3 3 3 3 0
 3 1 4 4 3 3 3 3 1
 4 0 0 3 3 3 3 3 4
 4 0 0 3 3 3 3 4 3
 4 0 0 3 3 3 4 3 3
 4 0 0 3 3 4 3 3 3
 4 0 0 3 4 3 3 3 3
 4 0 0 4 3 3 3 3 3
 4 0 1 3 3 3 3 3 4
 4 0 1 3 3 3 3 4 3
 4 0 1 3 3 3 4 3 3
 4 0 1 3 3 4 3 3 3
 4 0 1 3 4 3 3 3 3
 4 0 1 4 3 3 3 3 3
 4 0 3 0 3 3 3 3 4
 4 0 3 0 3 3 3 4 3
 4 0 3 0 3 3 4 3 3
 4 0 3 0 3 4 3 3 3
 4 0 3 0 4 3 3 3 3
 4 0 3 1 3 3 3 3 4
 4 0 3 1 3 3 3 4 3
 4 0 3 1 3 3 4 3 3
 4 0 3 1 3 4 3 3 3
 4 0 3 1 4 3 3 3 3
 4 0 3 3 0 3 3 3 4
 4 0 3 3 0 3 3 4 3
 4 0 3 3 0 3 4 3 3
 4 0 3 3 0 4 3 3 3
 4 0 3 3 1 3 3 3 4
 4 0 3 3 1 3 3 4 3
 4 0 3 3 1 3 4 3 3
 4 0 3 3 1 4 3 3 3
 4 0 3 3 3 0 3 3 4
 4 0 3 3 3 0 3 4 3
 4 0 3 3 3 0 4 3 3
 4 0 3 3 3 1 3 3 4
 4 0 3 3 3 1 3 4 3
 4 0 3 3 3 1 4 3 3
 4 0 3 3 3 3 0 3 4
 4 0 3 3 3 3 0 4 3
 4 0 3 3 3 3 1 3 4
 4 0 3 3 3 3 1 4 3
 4 0 3 3 3 3 3 0 4
 4 0 3 3 3 3 3 1 4
 4 0 3 3 3 3 3 4 0
 4 0 3 3 3 3 3 4 1
 4 0 3 3 3 3 4 0 3
 4 0 3 3 3 3 4 1 3
 4 0 3 3 3 3 4 3 0
 4 0 3 3 3 3 4 3 1
 4 0 3 3 3 4 0 3 3
 4 0 3 3 3 4 1 3 3
 4 0 3 3 3 4 3 0 3
 4 0 3 3 3 4 3 1 3
 4 0 3 3 3 4 3 3 0
 4 0 3 3 3 4 3 3 1
 4 0 3 3 4 0 3 3 3
 4 0 3 3 4 1 3 3 3
 4 0 3 3 4 3 0 3 3
 4 0 3 3 4 3 1 3 3
 4 0 3 3 4 3 3 0 3
 4 0 3 3 4 3 3 1 3
 4 0 3 3 4 3 3 3 0
 4 0 3 3 4 3 3 3 1
 4 0 3 4 0 3 3 3 3
 4 0 3 4 1 3 3 3 3
 4 0 3 4 3 0 3 3 3
 4 0 3 4 3 1 3 3 3
 4 0 3 4 3 3 0 3 3
 4 0 3 4 3 3 1 3 3
 4 0 3 4 3 3 3 0 3
 4 0 3 4 3 3 3 1 3
 4 0 3 4 3 3 3 3 0
 4 0 3 4 3 3 3 3 1
 4 0 4 0 3 3 3 3 3
 4 0 4 1 3 3 3 3 3
 4 0 4 3 0 3 3 3 3
 4 0 4 3 1 3 3 3 3
 4 0 4 3 3 0 3 3 3
 4 0 4 3 3 1 3 3 3
 4 0 4 3 3 3 0 3 3
 4 0 4 3 3 3 1 3 3
 4 0 4 3 3 3 3 0 3
 4 0 4 3 3 3 3 1 3
 4 0 4 3 3 3 3 3 0
 4 0 4 3 3 3 3 3 1
 4 1 0 4 4 4 4 4 5
 4 1 0 4 4 4 4 5 4
 4 1 0 4 4 4 5 4 4
 4 1 0 4 4 5 4 4 4
 4 1 0 4 5 4 4 4 4
 4 1 0 5 4 4 4 4 4
 4 1 1 4 4 4 4 4 5
 4 1 1 4 4 4 4 5 4
 4 1 1 4 4 4 5 4 4
 4 1 1 4 4 5 4 4 4
 4 1 1 4 5 4 4 4 4
 4 1 1 5 4 4 4 4 4
 4 1 4 0 4 4 4 4 5
 4 1 4 0 4 4 4 5 4
 4 1 4 0 4 4 5 4 4
 4 1 4 0 4 5 4 4 4
 4 1 4 0 5 4 4 4 4
 4 1 4 1 4 4 4 4 5
 4 1 4 1 4 4 4 5 4
 4 1 4 1 4 4 5 4 4
 4 1 4 1 4 5 4 4 4
 4 1 4 1 5 4 4 4 4
 4 1 4 4 0 4 4 4 5
 4 1 4 4 0 4 4 5 4
 4 1 4 4 0 4 5 4 4
 4 1 4 4 0 5 4 4 4
 4 1 4 4 1 4 4 4 5
 4 1 4 4 1 4 4 5 4
 4 1 4 4 1 4 5 4 4
 4 1 4 4 1 5 4 4 4
 4 1 4 4 4 0 4 4 5
 4 1 4 4 4 0 4 5 4
 4 1 4 4 4 0 5 4 4
 4 1 4 4 4 1 4 4 5
 4 1 4 4 4 1 4 5 4
 4 1 4 4 4 1 5 4 4
 4 1 4 4 4 4 0 4 5
 4 1 4 4 4 4 0 5 4
 4 1 4 4 4 4 1 4 5
 4 1 4 4 4 4 1 5 4
 4 1 4 4 4 4 4 0 5
 4 1 4 4 4 4 4 1 5
 4 1 4 4 4 4 4 5 0
 4 1 4 4 4 4 4 5 1
 4 1 4 4 4 4 5 0 4
 4 1 4 4 4 4 5 1 4
 4 1 4 4 4 4 5 4 0
 4 1 4 4 4 4 5 4 1
 4 1 4 4 4 5 0 4 4
 4 1 4 4 4 5 1 4 4
 4 1 4 4 4 5 4 0 4
 4 1 4 4 4 5 4 1 4
 4 1 4 4 4 5 4 4 0
 4 1 4 4 4 5 4 4 1
 4 1 4 4 5 0 4 4 4
 4 1 4 4 5 1 4 4 4
 4 1 4 4 5 4 0 4 4
 4 1 4 4 5 4 1 4 4
 4 1 4 4 5 4 4 0 4
 4 1 4 4 5 4 4 1 4
 4 1 4 4 5 4 4 4 0
 4 1 4 4 5 4 4 4 1
 4 1 4 5 0 4 4 4 4
 4 1 4 5 1 4 4 4 4
 4 1 4 5 4 0 4 4 4
 4 1 4 5 4 1 4 4 4
 4 1 4 5 4 4 0 4 4
 4 1 4 5 4 4 1 4 4
 4 1 4 5 4 4 4 0 4
 4 1 4 5 4 4 4 1 4
 4 1 4 5 4 4 4 4 0
 4 1 4 5 4 4 4 4 1
 4 1 5 0 4 4 4 4 4
 4 1 5 1 4 4 4 4 4
 4 1 5 4 0 4 4 4 4
 4 1 5 4 1 4 4 4 4
 4 1 5 4 4 0 4 4 4
 4 1 5 4 4 1 4 4 4
 4 1 5 4 4 4 0 4 4
 4 1 5 4 4 4 1 4 4
 4 1 5 4 4 4 4 0 4
 4 1 5 4 4 4 4 1 4
 4 1 5 4 4 4 4 4 0
 4 1 5 4 4 4 4 4 1
 5 0 0 4 4 4 4 4 4
 5 0 1 4 4 4 4 4 4
 5 0 4 0 4 4 4 4 4
 5 0 4 1 4 4 4 4 4
 5 0 4 4 0 4 4 4 4
 5 0 4 4 1 4 4 4 4
 5 0 4 4 4 0 4 4 4
 5 0 4 4 4 1 4 4 4
 5 0 4 4 4 4 0 4 4
 5 0 4 4 4 4 1 4 4
 5 0 4 4 4 4 4 0 4
 5 0 4 4 4 4 4 1 4
 5 0 4 4 4 4 4 4 0
 5 0 4 4 4 4 4 4 1
 5 1 0 5 5 5 5 5 5
 5 1 1 5 5 5 5 5 5
 5 1 5 0 5 5 5 5 5
 5 1 5 1 5 5 5 5 5
 5 1 5 5 0 5 5 5 5
 5 1 5 5 1 5 5 5 5
 5 1 5 5 5 0 5 5 5
 5 1 5 5 5 1 5 5 5
 5 1 5 5 5 5 0 5 5
 5 1 5 5 5 5 1 5 5
 5 1 5 5 5 5 5 0 5
 5 1 5 5 5 5 5 1 5
 5 1 5 5 5 5 5 5 0
 5 1 5 5 5 5 5 5 1

1593 extreme rays:
 0 1 0 0 0 0 0 0 0
 0 1 0 0 0 0 0 0 1
 0 1 0 0 0 0 0 1 0
 0 1 0 0 0 0 0 1 1
 0 1 0 0 0 0 1 0 0
 0 1 0 0 0 0 1 0 1
 0 1 0 0 0 0 1 1 0
 0 1 0 0 0 0 1 1 1
 0 1 0 0 0 1 0 0 0
 0 1 0 0 0 1 0 0 1
 0 1 0 0 0 1 0 1 0
 0 1 0 0 0 1 0 1 1
 0 1 0 0 0 1 1 0 0
 0 1 0 0 0 1 1 0 1
 0 1 0 0 0 1 1 1 0
 0 1 0 0 0 1 1 1 1
 0 1 0 0 1 0 0 0 0
 0 1 0 0 1 0 0 0 1
 0 1 0 0 1 0 0 1 0
 0 1 0 0 1 0 0 1 1
 0 1 0 0 1 0 1 0 0
 0 1 0 0 1 0 1 0 1
 0 1 0 0 1 0 1 1 0
 0 1 0 0 1 0 1 1 1
 0 1 0 0 1 1 0 0 0
 0 1 0 0 1 1 0 0 1
 0 1 0 0 1 1 0 1 0
 0 1 0 0 1 1 0 1 1
 0 1 0 0 1 1 1 0 0
 0 1 0 0 1 1 1 0 1
 0 1 0 0 1 1 1 1 0
 0 1 0 0 1 1 1 1 1
 0 1 0 1 0 0 0 0 0
 0 1 0 1 0 0 0 0 1
 0 1 0 1 0 0 0 1 0
 0 1 0 1 0 0 0 1 1
 0 1 0 1 0 0 1 0 0
 0 1 0 1 0 0 1 0 1
 0 1 0 1 0 0 1 1 0
 0 1 0 1 0 0 1 1 1
 0 1 0 1 0 1 0 0 0
 0 1 0 1 0 1 0 0 1
 0 1 0 1 0 1 0 1 0
 0 1 0 1 0 1 0 1 1
 0 1 0 1 0 1 1 0 0
 0 1 0 1 0 1 1 0 1
 0 1 0 1 0 1 1 1 0
 0 1 0 1 0 1 1 1 1
 0 1 0 1 1 0 0 0 0
 0 1 0 1 1 0 0 0 1
 0 1 0 1 1 0 0 1 0
 0 1 0 1 1 0 0 1 1
 0 1 0 1 1 0 1 0 0
 0 1 0 1 1 0 1 0 1
 0 1 0 1 1 0 1 1 0
 0 1 0 1 1 0 1 1 1
 0 1 0 1 1 1 0 0 0
 0 1 0 1 1 1 0 0 1
 0 1 0 1 1 1 0 1 0
 0 1 0 1 1 1 0 1 1
 0 1 0 1 1 1 1 0 0
 0 1 0 1 1 1 1 0 1
 0 1 0 1 1 1 1 1 0
 0 1 1 0 0 0 0 0 0
 0 1 1 0 0 0 0 0 1
 0 1 1 0 0 0 0 1 0
 0 1 1 0 0 0 0 1 1
 0 1 1 0 0 0 1 0 0
 0 1 1 0 0 0 1 0 1
 0 1 1 0 0 0 1 1 0
 0 1 1 0 0 0 1 1 1
 0 1 1 0 0 1 0 0 0
 0 1 1 0 0 1 0 0 1
 0 1 1 0 0 1 0 1 0
 0 1 1 0 0 1 0 1 1
 0 1 1 0 0 1 1 0 0
 0 1 1 0 0 1 1 0 1
 0 1 1 0 0 1 1 1 0
 0 1 1 0 0 1 1 1 1
 0 1 1 0 1 0 0 0 0
 0 1 1 0 1 0 0 0 1
 0 1 1 0 1 0 0 1 0
 0 1 1 0 1 0 0 1 1
 0 1 1 0 1 0 1 0 0
 0 1 1 0 1 0 1 0 1
 0 1 1 0 1 0 1 1 0
 0 1 1 0 1 0 1 1 1
 0 1 1 0 1 1 0 0 0
 0 1 1 0 1 1 0 0 1
 0 1 1 0 1 1 0 1 0
 0 1 1 0 1 1 0 1 1
 0 1 1 0 1 1 1 0 0
 0 1 1 0 1 1 1 0 1
 0 1 1 0 1 1 1 1 0
 0 1 1 1 0 0 0 0 0
 0 1 1 1 0 0 0 0 1
 0 1 1 1 0 0 0 1 0
 0 1 1 1 0 0 0 1 1
 0 1 1 1 0 0 1 0 0
 0 1 1 1 0 0 1 0 1
 0 1 1 1 0 0 1 1 0
 0 1 1 1 0 0 1 1 1
 0 1 1 1 0 1 0 0 0
 0 1 1 1 0 1 0 0 1
 0 1 1 1 0 1 0 1 0
 0 1 1 1 0 1 0 1 1
 0 1 1 1 0 1 1 0 0
 0 1 1 1 0 1 1 0 1
 0 1 1 1 0 1 1 1 0
 0 1 1 1 1 0 0 0 0
 0 1 1 1 1 0 0 0 1
 0 1 1 1 1 0 0 1 0
 0 1 1 1 1 0 0 1 1
 0 1 1 1 1 0 1 0 0
 0 1 1 1 1 0 1 0 1
 0 1 1 1 1 0 1 1 0
 0 1 1 1 1 1 0 0 0
 0 1 1 1 1 1 0 0 1
 0 1 1 1 1 1 0 1 0
 0 1 1 1 1 1 1 0 0
 0 2 1 1 1 2 2 2 2
 0 2 1 1 2 1 2 2 2
 0 2 1 1 2 2 1 2 2
 0 2 1 1 2 2 2 1 2
 0 2 1 1 2 2 2 2 1
 0 2 1 2 1 1 2 2 2
 0 2 1 2 1 2 1 2 2
 0 2 1 2 1 2 2 1 2
 0 2 1 2 1 2 2 2 1
 0 2 1 2 2 1 1 2 2
 0 2 1 2 2 1 2 1 2
 0 2 1 2 2 1 2 2 1
 0 2 1 2 2 2 1 1 2
 0 2 1 2 2 2 1 2 1
 0 2 1 2 2 2 2 1 1
 0 2 2 1 1 1 2 2 2
 0 2 2 1 1 2 1 2 2
 0 2 2 1 1 2 2 1 2
 0 2 2 1 1 2 2 2 1
 0 2 2 1 2 1 1 2 2
 0 2 2 1 2 1 2 1 2
 0 2 2 1 2 1 2 2 1
 0 2 2 1 2 2 1 1 2
 0 2 2 1 2 2 1 2 1
 0 2 2 1 2 2 2 1 1
 0 2 2 2 1 1 1 2 2
 0 2 2 2 1 1 2 1 2
 0 2 2 2 1 1 2 2 1
 0 2 2 2 1 2 1 1 2
 0 2 2 2 1 2 1 2 1
 0 2 2 2 1 2 2 1 1
 0 2 2 2 2 1 1 1 2
 0 2 2 2 2 1 1 2 1
 0 2 2 2 2 1 2 1 1
 0 2 2 2 2 2 1 1 1
 0 3 2 2 2 2 3 3 3
 0 3 2 2 2 3 2 3 3
 0 3 2 2 2 3 3 2 3
 0 3 2 2 2 3 3 3 2
 0 3 2 2 3 2 2 3 3
 0 3 2 2 3 2 3 2 3
 0 3 2 2 3 2 3 3 2
 0 3 2 2 3 3 2 2 3
 0 3 2 2 3 3 2 3 2
 0 3 2 2 3 3 3 2 2
 0 3 2 3 2 2 2 3 3
 0 3 2 3 2 2 3 2 3
 0 3 2 3 2 2 3 3 2
 0 3 2 3 2 3 2 2 3
 0 3 2 3 2 3 2 3 2
 0 3 2 3 2 3 3 2 2
 0 3 2 3 3 2 2 2 3
 0 3 2 3 3 2 2 3 2
 0 3 2 3 3 2 3 2 2
 0 3 2 3 3 3 2 2 2
 0 3 3 2 2 2 2 3 3
 0 3 3 2 2 2 3 2 3
 0 3 3 2 2 2 3 3 2
 0 3 3 2 2 3 2 2 3
 0 3 3 2 2 3 2 3 2
 0 3 3 2 2 3 3 2 2
 0 3 3 2 3 2 2 2 3
 0 3 3 2 3 2 2 3 2
 0 3 3 2 3 2 3 2 2
 0 3 3 2 3 3 2 2 2
 0 3 3 3 2 2 2 2 3
 0 3 3 3 2 2 2 3 2
 0 3 3 3 2 2 3 2 2
 0 3 3 3 2 3 2 2 2
 0 3 3 3 3 2 2 2 2
 0 4 3 3 3 3 3 4 4
 0 4 3 3 3 3 4 3 4
 0 4 3 3 3 3 4 4 3
 0 4 3 3 3 4 3 3 4
 0 4 3 3 3 4 3 4 3
 0 4 3 3 3 4 4 3 3
 0 4 3 3 4 3 3 3 4
 0 4 3 3 4 3 3 4 3
 0 4 3 3 4 3 4 3 3
 0 4 3 3 4 4 3 3 3
 0 4 3 4 3 3 3 3 4
 0 4 3 4 3 3 3 4 3
 0 4 3 4 3 3 4 3 3
 0 4 3 4 3 4 3 3 3
 0 4 3 4 4 3 3 3 3
 0 4 4 3 3 3 3 3 4
 0 4 4 3 3 3 3 4 3
 0 4 4 3 3 3 4 3 3
 0 4 4 3 3 4 3 3 3
 0 4 4 3 4 3 3 3 3
 0 4 4 4 3 3 3 3 3
 0 5 4 4 4 4 4 4 5
 0 5 4 4 4 4 4 5 4
 0 5 4 4 4 4 5 4 4
 0 5 4 4 4 5 4 4 4
 0 5 4 4 5 4 4 4 4
 0 5 4 5 4 4 4 4 4
 0 5 5 4 4 4 4 4 4
 0 6 5 5 5 5 5 5 5
 1 0 0 0 0 0 0 0 0
 1 0 0 0 0 0 0 0 1
 1 0 0 0 0 0 0 1 0
 1 0 0 0 0 0 0 1 1
 1 0 0 0 0 0 1 0 0
 1 0 0 0 0 0 1 0 1
 1 0 0 0 0 0 1 1 0
 1 0 0 0 0 0 1 1 1
 1 0 0 0 0 1 0 0 0
 1 0 0 0 0 1 0 0 1
 1 0 0 0 0 1 0 1 0
 1 0 0 0 0 1 0 1 1
 1 0 0 0 0 1 1 0 0
 1 0 0 0 0 1 1 0 1
 1 0 0 0 0 1 1 1 0
 1 0 0 0 0 1 1 1 1
 1 0 0 0 1 0 0 0 0
 1 0 0 0 1 0 0 0 1
 1 0 0 0 1 0 0 1 0
 1 0 0 0 1 0 0 1 1
 1 0 0 0 1 0 1 0 0
 1 0 0 0 1 0 1 0 1
 1 0 0 0 1 0 1 1 0
 1 0 0 0 1 0 1 1 1
 1 0 0 0 1 1 0 0 0
 1 0 0 0 1 1 0 0 1
 1 0 0 0 1 1 0 1 0
 1 0 0 0 1 1 0 1 1
 1 0 0 0 1 1 1 0 0
 1 0 0 0 1 1 1 0 1
 1 0 0 0 1 1 1 1 0
 1 0 0 1 0 0 0 0 0
 1 0 0 1 0 0 0 0 1
 1 0 0 1 0 0 0 1 0
 1 0 0 1 0 0 0 1 1
 1 0 0 1 0 0 1 0 0
 1 0 0 1 0 0 1 0 1
 1 0 0 1 0 0 1 1 0
 1 0 0 1 0 0 1 1 1
 1 0 0 1 0 1 0 0 0
 1 0 0 1 0 1 0 0 1
 1 0 0 1 0 1 0 1 0
 1 0 0 1 0 1 0 1 1
 1 0 0 1 0 1 1 0 0
 1 0 0 1 0 1 1 0 1
 1 0 0 1 0 1 1 1 0
 1 0 0 1 1 0 0 0 0
 1 0 0 1 1 0 0 0 1
 1 0 0 1 1 0 0 1 0
 1 0 0 1 1 0 0 1 1
 1 0 0 1 1 0 1 0 0
 1 0 0 1 1 0 1 0 1
 1 0 0 1 1 0 1 1 0
 1 0 0 1 1 1 0 0 0
 1 0 0 1 1 1 0 0 1
 1 0 0 1 1 1 0 1 0
 1 0 0 1 1 1 1 0 0
 1 0 1 0 0 0 0 0 0
 1 0 1 0 0 0 0 0 1
 1 0 1 0 0 0 0 1 0
 1 0 1 0 0 0 0 1 1
 1 0 1 0 0 0 1 0 0
 1 0 1 0 0 0 1 0 1
 1 0 1 0 0 0 1 1 0
 1 0 1 0 0 0 1 1 1
 1 0 1 0 0 1 0 0 0
 1 0 1 0 0 1 0 0 1
 1 0 1 0 0 1 0 1 0
 1 0 1 0 0 1 0 1 1
 1 0 1 0 0 1 1 0 0
 1 0 1 0 0 1 1 0 1
 1 0 1 0 0 1 1 1 0
 1 0 1 0 1 0 0 0 0
 1 0 1 0 1 0 0 0 1
 1 0 1 0 1 0 0 1 0
 1 0 1 0 1 0 0 1 1
 1 0 1 0 1 0 1 0 0
 1 0 1 0 1 0 1 0 1
 1 0 1 0 1 0 1 1 0
 1 0 1 0 1 1 0 0 0
 1 0 1 0 1 1 0 0 1
 1 0 1 0 1 1 0 1 0
 1 0 1 0 1 1 1 0 0
 1 0 1 1 0 0 0 0 0
 1 0 1 1 0 0 0 0 1
 1 0 1 1 0 0 0 1 0
 1 0 1 1 0 0 0 1 1
 1 0 1 1 0 0 1 0 0
 1 0 1 1 0 0 1 0 1
 1 0 1 1 0 0 1 1 0
 1 0 1 1 0 1 0 0 0
 1 0 1 1 0 1 0 0 1
 1 0 1 1 0 1 0 1 0
 1 0 1 1 0 1 1 0 0
 1 0 1 1 1 0 0 0 0
 1 0 1 1 1 0 0 0 1
 1 0 1 1 1 0 0 1 0
 1 0 1 1 1 0 1 0 0
 1 0 1 1 1 1 0 0 0
 1 1 0 1 1 2 2 2 2
 1 1 0 1 2 1 2 2 2
 1 1 0 1 2 2 1 2 2
 1 1 0 1 2 2 2 1 2
 1 1 0 1 2 2 2 2 1
 1 1 0 2 1 1 2 2 2
 1 1 0 2 1 2 1 2 2
 1 1 0 2 1 2 2 1 2
 1 1 0 2 1 2 2 2 1
 1 1 0 2 2 1 1 2 2
 1 1 0 2 2 1 2 1 2
 1 1 0 2 2 1 2 2 1
 1 1 0 2 2 2 1 1 2
 1 1 0 2 2 2 1 2 1
 1 1 0 2 2 2 2 1 1
 1 1 1 0 1 2 2 2 2
 1 1 1 0 2 1 2 2 2
 1 1 1 0 2 2 1 2 2
 1 1 1 0 2 2 2 1 2
 1 1 1 0 2 2 2 2 1
 1 1 1 1 0 2 2 2 2
 1 1 1 1 1 2 2 2 2
 1 1 1 1 2 0 2 2 2
 1 1 1 1 2 1 2 2 2
 1 1 1 1 2 2 0 2 2
 1 1 1 1 2 2 1 2 2
 1 1 1 1 2 2 2 0 2
 1 1 1 1 2 2 2 1 2
 1 1 1 1 2 2 2 2 0
 1 1 1 1 2 2 2 2 1
 1 1 1 2 0 1 2 2 2
 1 1 1 2 0 2 1 2 2
 1 1 1 2 0 2 2 1 2
 1 1 1 2 0 2 2 2 1
 1 1 1 2 1 0 2 2 2
 1 1 1 2 1 1 2 2 2
 1 1 1 2 1 2 0 2 2
 1 1 1 2 1 2 1 2 2
 1 1 1 2 1 2 2 0 2
 1 1 1 2 1 2 2 1 2
 1 1 1 2 1 2 2 2 0
 1 1 1 2 1 2 2 2 1
 1 1 1 2 2 0 1 2 2
 1 1 1 2 2 0 2 1 2
 1 1 1 2 2 0 2 2 1
 1 1 1 2 2 1 0 2 2
 1 1 1 2 2 1 1 2 2
 1 1 1 2 2 1 2 0 2
 1 1 1 2 2 1 2 1 2
 1 1 1 2 2 1 2 2 0
 1 1 1 2 2 1 2 2 1
 1 1 1 2 2 2 0 1 2
 1 1 1 2 2 2 0 2 1
 1 1 1 2 2 2 1 0 2
 1 1 1 2 2 2 1 1 2
 1 1 1 2 2 2 1 2 0
 1 1 1 2 2 2 1 2 1
 1 1 1 2 2 2 2 0 1
 1 1 1 2 2 2 2 1 0
 1 1 1 2 2 2 2 1 1
 1 1 2 0 1 1 2 2 2
 1 1 2 0 1 2 1 2 2
 1 1 2 0 1 2 2 1 2
 1 1 2 0 1 2 2 2 1
 1 1 2 0 2 1 1 2 2
 1 1 2 0 2 1 2 1 2
 1 1 2 0 2 1 2 2 1
 1 1 2 0 2 2 1 1 2
 1 1 2 0 2 2 1 2 1
 1 1 2 0 2 2 2 1 1
 1 1 2 1 0 1 2 2 2
 1 1 2 1 0 2 1 2 2
 1 1 2 1 0 2 2 1 2
 1 1 2 1 0 2 2 2 1
 1 1 2 1 1 0 2 2 2
 1 1 2 1 1 1 2 2 2
 1 1 2 1 1 2 0 2 2
 1 1 2 1 1 2 1 2 2
 1 1 2 1 1 2 2 0 2
 1 1 2 1 1 2 2 1 2
 1 1 2 1 1 2 2 2 0
 1 1 2 1 1 2 2 2 1
 1 1 2 1 2 0 1 2 2
 1 1 2 1 2 0 2 1 2
 1 1 2 1 2 0 2 2 1
 1 1 2 1 2 1 0 2 2
 1 1 2 1 2 1 1 2 2
 1 1 2 1 2 1 2 0 2
 1 1 2 1 2 1 2 1 2
 1 1 2 1 2 1 2 2 0
 1 1 2 1 2 1 2 2 1
 1 1 2 1 2 2 0 1 2
 1 1 2 1 2 2 0 2 1
 1 1 2 1 2 2 1 0 2
 1 1 2 1 2 2 1 1 2
 1 1 2 1 2 2 1 2 0
 1 1 2 1 2 2 1 2 1
 1 1 2 1 2 2 2 0 1
 1 1 2 1 2 2 2 1 0
 1 1 2 1 2 2 2 1 1
 1 1 2 2 0 1 1 2 2
 1 1 2 2 0 1 2 1 2
 1 1 2 2 0 1 2 2 1
 1 1 2 2 0 2 1 1 2
 1 1 2 2 0 2 1 2 1
 1 1 2 2 0 2 2 1 1
 1 1 2 2 1 0 1 2 2
 1 1 2 2 1 0 2 1 2
 1 1 2 2 1 0 2 2 1
 1 1 2 2 1 1 0 2 2
 1 1 2 2 1 1 1 2 2
 1 1 2 2 1 1 2 0 2
 1 1 2 2 1 1 2 1 2
 1 1 2 2 1 1 2 2 0
 1 1 2 2 1 1 2 2 1
 1 1 2 2 1 2 0 1 2
 1 1 2 2 1 2 0 2 1
 1 1 2 2 1 2 1 0 2
 1 1 2 2 1 2 1 1 2
 1 1 2 2 1 2 1 2 0
 1 1 2 2 1 2 1 2 1
 1 1 2 2 1 2 2 0 1
 1 1 2 2 1 2 2 1 0
 1 1 2 2 1 2 2 1 1
 1 1 2 2 2 0 1 1 2
 1 1 2 2 2 0 1 2 1
 1 1 2 2 2 0 2 1 1
 1 1 2 2 2 1 0 1 2
 1 1 2 2 2 1 0 2 1
 1 1 2 2 2 1 1 0 2
 1 1 2 2 2 1 1 1 2
 1 1 2 2 2 1 1 2 0
 1 1 2 2 2 1 1 2 1
 1 1 2 2 2 1 2 0 1
 1 1 2 2 2 1 2 1 0
 1 1 2 2 2 1 2 1 1
 1 1 2 2 2 2 0 1 1
 1 1 2 2 2 2 1 0 1
 1 1 2 2 2 2 1 1 0
 1 1 2 2 2 2 1 1 1
 1 2 2 2 2 2 3 3 3
 1 2 2 2 2 3 2 3 3
 1 2 2 2 2 3 3 2 3
 1 2 2 2 2 3 3 3 2
 1 2 2 2 3 2 2 3 3
 1 2 2 2 3 2 3 2 3
 1 2 2 2 3 2 3 3 2
 1 2 2 2 3 3 2 2 3
 1 2 2 2 3 3 2 3 2
 1 2 2 2 3 3 3 2 2
 1 2 2 3 2 2 2 3 3
 1 2 2 3 2 2 3 2 3
 1 2 2 3 2 2 3 3 2
 1 2 2 3 2 3 2 2 3
 1 2 2 3 2 3 2 3 2
 1 2 2 3 2 3 3 2 2
 1 2 2 3 3 2 2 2 3
 1 2 2 3 3 2 2 3 2
 1 2 2 3 3 2 3 2 2
 1 2 2 3 3 3 2 2 2
 1 2 3 2 2 2 2 3 3
 1 2 3 2 2 2 3 2 3
 1 2 3 2 2 2 3 3 2
 1 2 3 2 2 3 2 2 3
 1 2 3 2 2 3 2 3 2
 1 2 3 2 2 3 3 2 2
 1 2 3 2 3 2 2 2 3
 1 2 3 2 3 2 2 3 2
 1 2 3 2 3 2 3 2 2
 1 2 3 2 3 3 2 2 2
 1 2 3 3 2 2 2 2 3
 1 2 3 3 2 2 2 3 2
 1 2 3 3 2 2 3 2 2
 1 2 3 3 2 3 2 2 2
 1 2 3 3 3 2 2 2 2
 1 3 3 3 3 3 3 4 4
 1 3 3 3 3 3 4 3 4
 1 3 3 3 3 3 4 4 3
 1 3 3 3 3 4 3 3 4
 1 3 3 3 3 4 3 4 3
 1 3 3 3 3 4 4 3 3
 1 3 3 3 4 3 3 3 4
 1 3 3 3 4 3 3 4 3
 1 3 3 3 4 3 4 3 3
 1 3 3 3 4 4 3 3 3
 1 3 3 4 3 3 3 3 4
 1 3 3 4 3 3 3 4 3
 1 3 3 4 3 3 4 3 3
 1 3 3 4 3 4 3 3 3
 1 3 3 4 4 3 3 3 3
 1 3 4 3 3 3 3 3 4
 1 3 4 3 3 3 3 4 3
 1 3 4 3 3 3 4 3 3
 1 3 4 3 3 4 3 3 3
 1 3 4 3 4 3 3 3 3
 1 3 4 4 3 3 3 3 3
 1 4 4 4 4 4 4 4 5
 1 4 4 4 4 4 4 5 4
 1 4 4 4 4 4 5 4 4
 1 4 4 4 4 5 4 4 4
 1 4 4 4 5 4 4 4 4
 1 4 4 5 4 4 4 4 4
 1 4 5 4 4 4 4 4 4
 1 5 5 5 5 5 5 5 5
 2 0 0 1 1 1 2 2 2
 2 0 0 1 1 2 1 2 2
 2 0 0 1 1 2 2 1 2
 2 0 0 1 1 2 2 2 1
 2 0 0 1 2 1 1 2 2
 2 0 0 1 2 1 2 1 2
 2 0 0 1 2 1 2 2 1
 2 0 0 1 2 2 1 1 2
 2 0 0 1 2 2 1 2 1
 2 0 0 1 2 2 2 1 1
 2 0 0 2 1 1 1 2 2
 2 0 0 2 1 1 2 1 2
 2 0 0 2 1 1 2 2 1
 2 0 0 2 1 2 1 1 2
 2 0 0 2 1 2 1 2 1
 2 0 0 2 1 2 2 1 1
 2 0 0 2 2 1 1 1 2
 2 0 0 2 2 1 1 2 1
 2 0 0 2 2 1 2 1 1
 2 0 0 2 2 2 1 1 1
 2 0 1 0 1 1 2 2 2
 2 0 1 0 1 2 1 2 2
 2 0 1 0 1 2 2 1 2
 2 0 1 0 1 2 2 2 1
 2 0 1 0 2 1 1 2 2
 2 0 1 0 2 1 2 1 2
 2 0 1 0 2 1 2 2 1
 2 0 1 0 2 2 1 1 2
 2 0 1 0 2 2 1 2 1
 2 0 1 0 2 2 2 1 1
 2 0 1 1 0 1 2 2 2
 2 0 1 1 0 2 1 2 2
 2 0 1 1 0 2 2 1 2
 2 0 1 1 0 2 2 2 1
 2 0 1 1 1 0 2 2 2
 2 0 1 1 1 1 2 2 2
 2 0 1 1 1 2 0 2 2
 2 0 1 1 1 2 1 2 2
 2 0 1 1 1 2 2 0 2
 2 0 1 1 1 2 2 1 2
 2 0 1 1 1 2 2 2 0
 2 0 1 1 1 2 2 2 1
 2 0 1 1 2 0 1 2 2
 2 0 1 1 2 0 2 1 2
 2 0 1 1 2 0 2 2 1
 2 0 1 1 2 1 0 2 2
 2 0 1 1 2 1 1 2 2
 2 0 1 1 2 1 2 0 2
 2 0 1 1 2 1 2 1 2
 2 0 1 1 2 1 2 2 0
 2 0 1 1 2 1 2 2 1
 2 0 1 1 2 2 0 1 2
 2 0 1 1 2 2 0 2 1
 2 0 1 1 2 2 1 0 2
 2 0 1 1 2 2 1 1 2
 2 0 1 1 2 2 1 2 0
 2 0 1 1 2 2 1 2 1
 2 0 1 1 2 2 2 0 1
 2 0 1 1 2 2 2 1 0
 2 0 1 1 2 2 2 1 1
 2 0 1 2 0 1 1 2 2
 2 0 1 2 0 1 2 1 2
 2 0 1 2 0 1 2 2 1
 2 0 1 2 0 2 1 1 2
 2 0 1 2 0 2 1 2 1
 2 0 1 2 0 2 2 1 1
 2 0 1 2 1 0 1 2 2
 2 0 1 2 1 0 2 1 2
 2 0 1 2 1 0 2 2 1
 2 0 1 2 1 1 0 2 2
 2 0 1 2 1 1 1 2 2
 2 0 1 2 1 1 2 0 2
 2 0 1 2 1 1 2 1 2
 2 0 1 2 1 1 2 2 0
 2 0 1 2 1 1 2 2 1
 2 0 1 2 1 2 0 1 2
 2 0 1 2 1 2 0 2 1
 2 0 1 2 1 2 1 0 2
 2 0 1 2 1 2 1 1 2
 2 0 1 2 1 2 1 2 0
 2 0 1 2 1 2 1 2 1
 2 0 1 2 1 2 2 0 1
 2 0 1 2 1 2 2 1 0
 2 0 1 2 1 2 2 1 1
 2 0 1 2 2 0 1 1 2
 2 0 1 2 2 0 1 2 1
 2 0 1 2 2 0 2 1 1
 2 0 1 2 2 1 0 1 2
 2 0 1 2 2 1 0 2 1
 2 0 1 2 2 1 1 0 2
 2 0 1 2 2 1 1 1 2
 2 0 1 2 2 1 1 2 0
 2 0 1 2 2 1 1 2 1
 2 0 1 2 2 1 2 0 1
 2 0 1 2 2 1 2 1 0
 2 0 1 2 2 1 2 1 1
 2 0 1 2 2 2 0 1 1
 2 0 1 2 2 2 1 0 1
 2 0 1 2 2 2 1 1 0
 2 0 1 2 2 2 1 1 1
 2 0 2 0 1 1 1 2 2
 2 0 2 0 1 1 2 1 2
 2 0 2 0 1 1 2 2 1
 2 0 2 0 1 2 1 1 2
 2 0 2 0 1 2 1 2 1
 2 0 2 0 1 2 2 1 1
 2 0 2 0 2 1 1 1 2
 2 0 2 0 2 1 1 2 1
 2 0 2 0 2 1 2 1 1
 2 0 2 0 2 2 1 1 1
 2 0 2 1 0 1 1 2 2
 2 0 2 1 0 1 2 1 2
 2 0 2 1 0 1 2 2 1
 2 0 2 1 0 2 1 1 2
 2 0 2 1 0 2 1 2 1
 2 0 2 1 0 2 2 1 1
 2 0 2 1 1 0 1 2 2
 2 0 2 1 1 0 2 1 2
 2 0 2 1 1 0 2 2 1
 2 0 2 1 1 1 0 2 2
 2 0 2 1 1 1 1 2 2
 2 0 2 1 1 1 2 0 2
 2 0 2 1 1 1 2 1 2
 2 0 2 1 1 1 2 2 0
 2 0 2 1 1 1 2 2 1
 2 0 2 1 1 2 0 1 2
 2 0 2 1 1 2 0 2 1
 2 0 2 1 1 2 1 0 2
 2 0 2 1 1 2 1 1 2
 2 0 2 1 1 2 1 2 0
 2 0 2 1 1 2 1 2 1
 2 0 2 1 1 2 2 0 1
 2 0 2 1 1 2 2 1 0
 2 0 2 1 1 2 2 1 1
 2 0 2 1 2 0 1 1 2
 2 0 2 1 2 0 1 2 1
 2 0 2 1 2 0 2 1 1
 2 0 2 1 2 1 0 1 2
 2 0 2 1 2 1 0 2 1
 2 0 2 1 2 1 1 0 2
 2 0 2 1 2 1 1 1 2
 2 0 2 1 2 1 1 2 0
 2 0 2 1 2 1 1 2 1
 2 0 2 1 2 1 2 0 1
 2 0 2 1 2 1 2 1 0
 2 0 2 1 2 1 2 1 1
 2 0 2 1 2 2 0 1 1
 2 0 2 1 2 2 1 0 1
 2 0 2 1 2 2 1 1 0
 2 0 2 1 2 2 1 1 1
 2 0 2 2 0 1 1 1 2
 2 0 2 2 0 1 1 2 1
 2 0 2 2 0 1 2 1 1
 2 0 2 2 0 2 1 1 1
 2 0 2 2 1 0 1 1 2
 2 0 2 2 1 0 1 2 1
 2 0 2 2 1 0 2 1 1
 2 0 2 2 1 1 0 1 2
 2 0 2 2 1 1 0 2 1
 2 0 2 2 1 1 1 0 2
 2 0 2 2 1 1 1 1 2
 2 0 2 2 1 1 1 2 0
 2 0 2 2 1 1 1 2 1
 2 0 2 2 1 1 2 0 1
 2 0 2 2 1 1 2 1 0
 2 0 2 2 1 1 2 1 1
 2 0 2 2 1 2 0 1 1
 2 0 2 2 1 2 1 0 1
 2 0 2 2 1 2 1 1 0
 2 0 2 2 1 2 1 1 1
 2 0 2 2 2 0 1 1 1
 2 0 2 2 2 1 0 1 1
 2 0 2 2 2 1 1 0 1
 2 0 2 2 2 1 1 1 0
 2 0 2 2 2 1 1 1 1
 2 1 0 2 2 2 3 3 3
 2 1 0 2 2 3 2 3 3
 2 1 0 2 2 3 3 2 3
 2 1 0 2 2 3 3 3 2
 2 1 0 2 3 2 2 3 3
 2 1 0 2 3 2 3 2 3
 2 1 0 2 3 2 3 3 2
 2 1 0 2 3 3 2 2 3
 2 1 0 2 3 3 2 3 2
 2 1 0 2 3 3 3 2 2
 2 1 0 3 2 2 2 3 3
 2 1 0 3 2 2 3 2 3
 2 1 0 3 2 2 3 3 2
 2 1 0 3 2 3 2 2 3
 2 1 0 3 2 3 2 3 2
 2 1 0 3 2 3 3 2 2
 2 1 0 3 3 2 2 2 3
 2 1 0 3 3 2 2 3 2
 2 1 0 3 3 2 3 2 2
 2 1 0 3 3 3 2 2 2
 2 1 1 2 2 2 3 3 3
 2 1 1 2 2 3 2 3 3
 2 1 1 2 2 3 3 2 3
 2 1 1 2 2 3 3 3 2
 2 1 1 2 3 2 2 3 3
 2 1 1 2 3 2 3 2 3
 2 1 1 2 3 2 3 3 2
 2 1 1 2 3 3 2 2 3
 2 1 1 2 3 3 2 3 2
 2 1 1 2 3 3 3 2 2
 2 1 1 3 2 2 2 3 3
 2 1 1 3 2 2 3 2 3
 2 1 1 3 2 2 3 3 2
 2 1 1 3 2 3 2 2 3
 2 1 1 3 2 3 2 3 2
 2 1 1 3 2 3 3 2 2
 2 1 1 3 3 2 2 2 3
 2 1 1 3 3 2 2 3 2
 2 1 1 3 3 2 3 2 2
 2 1 1 3 3 3 2 2 2
 2 1 2 0 2 2 3 3 3
 2 1 2 0 2 3 2 3 3
 2 1 2 0 2 3 3 2 3
 2 1 2 0 2 3 3 3 2
 2 1 2 0 3 2 2 3 3
 2 1 2 0 3 2 3 2 3
 2 1 2 0 3 2 3 3 2
 2 1 2 0 3 3 2 2 3
 2 1 2 0 3 3 2 3 2
 2 1 2 0 3 3 3 2 2
 2 1 2 1 2 2 3 3 3
 2 1 2 1 2 3 2 3 3
 2 1 2 1 2 3 3 2 3
 2 1 2 1 2 3 3 3 2
 2 1 2 1 3 2 2 3 3
 2 1 2 1 3 2 3 2 3
 2 1 2 1 3 2 3 3 2
 2 1 2 1 3 3 2 2 3
 2 1 2 1 3 3 2 3 2
 2 1 2 1 3 3 3 2 2
 2 1 2 2 0 2 3 3 3
 2 1 2 2 0 3 2 3 3
 2 1 2 2 0 3 3 2 3
 2 1 2 2 0 3 3 3 2
 2 1 2 2 1 2 3 3 3
 2 1 2 2 1 3 2 3 3
 2 1 2 2 1 3 3 2 3
 2 1 2 2 1 3 3 3 2
 2 1 2 2 2 0 3 3 3
 2 1 2 2 2 1 3 3 3
 2 1 2 2 2 3 0 3 3
 2 1 2 2 2 3 1 3 3
 2 1 2 2 2 3 3 0 3
 2 1 2 2 2 3 3 1 3
 2 1 2 2 2 3 3 3 0
 2 1 2 2 2 3 3 3 1
 2 1 2 2 3 0 2 3 3
 2 1 2 2 3 0 3 2 3
 2 1 2 2 3 0 3 3 2
 2 1 2 2 3 1 2 3 3
 2 1 2 2 3 1 3 2 3
 2 1 2 2 3 1 3 3 2
 2 1 2 2 3 2 0 3 3
 2 1 2 2 3 2 1 3 3
 2 1 2 2 3 2 3 0 3
 2 1 2 2 3 2 3 1 3
 2 1 2 2 3 2 3 3 0
 2 1 2 2 3 2 3 3 1
 2 1 2 2 3 3 0 2 3
 2 1 2 2 3 3 0 3 2
 2 1 2 2 3 3 1 2 3
 2 1 2 2 3 3 1 3 2
 2 1 2 2 3 3 2 0 3
 2 1 2 2 3 3 2 1 3
 2 1 2 2 3 3 2 3 0
 2 1 2 2 3 3 2 3 1
 2 1 2 2 3 3 3 0 2
 2 1 2 2 3 3 3 1 2
 2 1 2 2 3 3 3 2 0
 2 1 2 2 3 3 3 2 1
 2 1 2 3 0 2 2 3 3
 2 1 2 3 0 2 3 2 3
 2 1 2 3 0 2 3 3 2
 2 1 2 3 0 3 2 2 3
 2 1 2 3 0 3 2 3 2
 2 1 2 3 0 3 3 2 2
 2 1 2 3 1 2 2 3 3
 2 1 2 3 1 2 3 2 3
 2 1 2 3 1 2 3 3 2
 2 1 2 3 1 3 2 2 3
 2 1 2 3 1 3 2 3 2
 2 1 2 3 1 3 3 2 2
 2 1 2 3 2 0 2 3 3
 2 1 2 3 2 0 3 2 3
 2 1 2 3 2 0 3 3 2
 2 1 2 3 2 1 2 3 3
 2 1 2 3 2 1 3 2 3
 2 1 2 3 2 1 3 3 2
 2 1 2 3 2 2 0 3 3
 2 1 2 3 2 2 1 3 3
 2 1 2 3 2 2 3 0 3
 2 1 2 3 2 2 3 1 3
 2 1 2 3 2 2 3 3 0
 2 1 2 3 2 2 3 3 1
 2 1 2 3 2 3 0 2 3
 2 1 2 3 2 3 0 3 2
 2 1 2 3 2 3 1 2 3
 2 1 2 3 2 3 1 3 2
 2 1 2 3 2 3 2 0 3
 2 1 2 3 2 3 2 1 3
 2 1 2 3 2 3 2 3 0
 2 1 2 3 2 3 2 3 1
 2 1 2 3 2 3 3 0 2
 2 1 2 3 2 3 3 1 2
 2 1 2 3 2 3 3 2 0
 2 1 2 3 2 3 3 2 1
 2 1 2 3 3 0 2 2 3
 2 1 2 3 3 0 2 3 2
 2 1 2 3 3 0 3 2 2
 2 1 2 3 3 1 2 2 3
 2 1 2 3 3 1 2 3 2
 2 1 2 3 3 1 3 2 2
 2 1 2 3 3 2 0 2 3
 2 1 2 3 3 2 0 3 2
 2 1 2 3 3 2 1 2 3
 2 1 2 3 3 2 1 3 2
 2 1 2 3 3 2 2 0 3
 2 1 2 3 3 2 2 1 3
 2 1 2 3 3 2 2 3 0
 2 1 2 3 3 2 2 3 1
 2 1 2 3 3 2 3 0 2
 2 1 2 3 3 2 3 1 2
 2 1 2 3 3 2 3 2 0
 2 1 2 3 3 2 3 2 1
 2 1 2 3 3 3 0 2 2
 2 1 2 3 3 3 1 2 2
 2 1 2 3 3 3 2 0 2
 2 1 2 3 3 3 2 1 2
 2 1 2 3 3 3 2 2 0
 2 1 2 3 3 3 2 2 1
 2 1 3 0 2 2 2 3 3
 2 1 3 0 2 2 3 2 3
 2 1 3 0 2 2 3 3 2
 2 1 3 0 2 3 2 2 3
 2 1 3 0 2 3 2 3 2
 2 1 3 0 2 3 3 2 2
 2 1 3 0 3 2 2 2 3
 2 1 3 0 3 2 2 3 2
 2 1 3 0 3 2 3 2 2
 2 1 3 0 3 3 2 2 2
 2 1 3 1 2 2 2 3 3
 2 1 3 1 2 2 3 2 3
 2 1 3 1 2 2 3 3 2
 2 1 3 1 2 3 2 2 3
 2 1 3 1 2 3 2 3 2
 2 1 3 1 2 3 3 2 2
 2 1 3 1 3 2 2 2 3
 2 1 3 1 3 2 2 3 2
 2 1 3 1 3 2 3 2 2
 2 1 3 1 3 3 2 2 2
 2 1 3 2 0 2 2 3 3
 2 1 3 2 0 2 3 2 3
 2 1 3 2 0 2 3 3 2
 2 1 3 2 0 3 2 2 3
 2 1 3 2 0 3 2 3 2
 2 1 3 2 0 3 3 2 2
 2 1 3 2 1 2 2 3 3
 2 1 3 2 1 2 3 2 3
 2 1 3 2 1 2 3 3 2
 2 1 3 2 1 3 2 2 3
 2 1 3 2 1 3 2 3 2
 2 1 3 2 1 3 3 2 2
 2 1 3 2 2 0 2 3 3
 2 1 3 2 2 0 3 2 3
 2 1 3 2 2 0 3 3 2
 2 1 3 2 2 1 2 3 3
 2 1 3 2 2 1 3 2 3
 2 1 3 2 2 1 3 3 2
 2 1 3 2 2 2 0 3 3
 2 1 3 2 2 2 1 3 3
 2 1 3 2 2 2 3 0 3
 2 1 3 2 2 2 3 1 3
 2 1 3 2 2 2 3 3 0
 2 1 3 2 2 2 3 3 1
 2 1 3 2 2 3 0 2 3
 2 1 3 2 2 3 0 3 2
 2 1 3 2 2 3 1 2 3
 2 1 3 2 2 3 1 3 2
 2 1 3 2 2 3 2 0 3
 2 1 3 2 2 3 2 1 3
 2 1 3 2 2 3 2 3 0
 2 1 3 2 2 3 2 3 1
 2 1 3 2 2 3 3 0 2
 2 1 3 2 2 3 3 1 2
 2 1 3 2 2 3 3 2 0
 2 1 3 2 2 3 3 2 1
 2 1 3 2 3 0 2 2 3
 2 1 3 2 3 0 2 3 2
 2 1 3 2 3 0 3 2 2
 2 1 3 2 3 1 2 2 3
 2 1 3 2 3 1 2 3 2
 2 1 3 2 3 1 3 2 2
 2 1 3 2 3 2 0 2 3
 2 1 3 2 3 2 0 3 2
 2 1 3 2 3 2 1 2 3
 2 1 3 2 3 2 1 3 2
 2 1 3 2 3 2 2 0 3
 2 1 3 2 3 2 2 1 3
 2 1 3 2 3 2 2 3 0
 2 1 3 2 3 2 2 3 1
 2 1 3 2 3 2 3 0 2
 2 1 3 2 3 2 3 1 2
 2 1 3 2 3 2 3 2 0
 2 1 3 2 3 2 3 2 1
 2 1 3 2 3 3 0 2 2
 2 1 3 2 3 3 1 2 2
 2 1 3 2 3 3 2 0 2
 2 1 3 2 3 3 2 1 2
 2 1 3 2 3 3 2 2 0
 2 1 3 2 3 3 2 2 1
 2 1 3 3 0 2 2 2 3
 2 1 3 3 0 2 2 3 2
 2 1 3 3 0 2 3 2 2
 2 1 3 3 0 3 2 2 2
 2 1 3 3 1 2 2 2 3
 2 1 3 3 1 2 2 3 2
 2 1 3 3 1 2 3 2 2
 2 1 3 3 1 3 2 2 2
 2 1 3 3 2 0 2 2 3
 2 1 3 3 2 0 2 3 2
 2 1 3 3 2 0 3 2 2
 2 1 3 3 2 1 2 2 3
 2 1 3 3 2 1 2 3 2
 2 1 3 3 2 1 3 2 2
 2 1 3 3 2 2 0 2 3
 2 1 3 3 2 2 0 3 2
 2 1 3 3 2 2 1 2 3
 2 1 3 3 2 2 1 3 2
 2 1 3 3 2 2 2 0 3
 2 1 3 3 2 2 2 1 3
 2 1 3 3 2 2 2 3 0
 2 1 3 3 2 2 2 3 1
 2 1 3 3 2 2 3 0 2
 2 1 3 3 2 2 3 1 2
 2 1 3 3 2 2 3 2 0
 2 1 3 3 2 2 3 2 1
 2 1 3 3 2 3 0 2 2
 2 1 3 3 2 3 1 2 2
 2 1 3 3 2 3 2 0 2
 2 1 3 3 2 3 2 1 2
 2 1 3 3 2 3 2 2 0
 2 1 3 3 2 3 2 2 1
 2 1 3 3 3 0 2 2 2
 2 1 3 3 3 1 2 2 2
 2 1 3 3 3 2 0 2 2
 2 1 3 3 3 2 1 2 2
 2 1 3 3 3 2 2 0 2
 2 1 3 3 3 2 2 1 2
 2 1 3 3 3 2 2 2 0
 2 1 3 3 3 2 2 2 1
 3 0 0 2 2 2 2 3 3
 3 0 0 2 2 2 3 2 3
 3 0 0 2 2 2 3 3 2
 3 0 0 2 2 3 2 2 3
 3 0 0 2 2 3 2 3 2
 3 0 0 2 2 3 3 2 2
 3 0 0 2 3 2 2 2 3
 3 0 0 2 3 2 2 3 2
 3 0 0 2 3 2 3 2 2
 3 0 0 2 3 3 2 2 2
 3 0 0 3 2 2 2 2 3
 3 0 0 3 2 2 2 3 2
 3 0 0 3 2 2 3 2 2
 3 0 0 3 2 3 2 2 2
 3 0 0 3 3 2 2 2 2
 3 0 1 2 2 2 2 3 3
 3 0 1 2 2 2 3 2 3
 3 0 1 2 2 2 3 3 2
 3 0 1 2 2 3 2 2 3
 3 0 1 2 2 3 2 3 2
 3 0 1 2 2 3 3 2 2
 3 0 1 2 3 2 2 2 3
 3 0 1 2 3 2 2 3 2
 3 0 1 2 3 2 3 2 2
 3 0 1 2 3 3 2 2 2
 3 0 1 3 2 2 2 2 3
 3 0 1 3 2 2 2 3 2
 3 0 1 3 2 2 3 2 2
 3 0 1 3 2 3 2 2 2
 3 0 1 3 3 2 2 2 2
 3 0 2 0 2 2 2 3 3
 3 0 2 0 2 2 3 2 3
 3 0 2 0 2 2 3 3 2
 3 0 2 0 2 3 2 2 3
 3 0 2 0 2 3 2 3 2
 3 0 2 0 2 3 3 2 2
 3 0 2 0 3 2 2 2 3
 3 0 2 0 3 2 2 3 2
 3 0 2 0 3 2 3 2 2
 3 0 2 0 3 3 2 2 2
 3 0 2 1 2 2 2 3 3
 3 0 2 1 2 2 3 2 3
 3 0 2 1 2 2 3 3 2
 3 0 2 1 2 3 2 2 3
 3 0 2 1 2 3 2 3 2
 3 0 2 1 2 3 3 2 2
 3 0 2 1 3 2 2 2 3
 3 0 2 1 3 2 2 3 2
 3 0 2 1 3 2 3 2 2
 3 0 2 1 3 3 2 2 2
 3 0 2 2 0 2 2 3 3
 3 0 2 2 0 2 3 2 3
 3 0 2 2 0 2 3 3 2
 3 0 2 2 0 3 2 2 3
 3 0 2 2 0 3 2 3 2
 3 0 2 2 0 3 3 2 2
 3 0 2 2 1 2 2 3 3
 3 0 2 2 1 2 3 2 3
 3 0 2 2 1 2 3 3 2
 3 0 2 2 1 3 2 2 3
 3 0 2 2 1 3 2 3 2
 3 0 2 2 1 3 3 2 2
 3 0 2 2 2 0 2 3 3
 3 0 2 2 2 0 3 2 3
 3 0 2 2 2 0 3 3 2
 3 0 2 2 2 1 2 3 3
 3 0 2 2 2 1 3 2 3
 3 0 2 2 2 1 3 3 2
 3 0 2 2 2 2 0 3 3
 3 0 2 2 2 2 1 3 3
 3 0 2 2 2 2 3 0 3
 3 0 2 2 2 2 3 1 3
 3 0 2 2 2 2 3 3 0
 3 0 2 2 2 2 3 3 1
 3 0 2 2 2 3 0 2 3
 3 0 2 2 2 3 0 3 2
 3 0 2 2 2 3 1 2 3
 3 0 2 2 2 3 1 3 2
 3 0 2 2 2 3 2 0 3
 3 0 2 2 2 3 2 1 3
 3 0 2 2 2 3 2 3 0
 3 0 2 2 2 3 2 3 1
 3 0 2 2 2 3 3 0 2
 3 0 2 2 2 3 3 1 2
 3 0 2 2 2 3 3 2 0
 3 0 2 2 2 3 3 2 1
 3 0 2 2 3 0 2 2 3
 3 0 2 2 3 0 2 3 2
 3 0 2 2 3 0 3 2 2
 3 0 2 2 3 1 2 2 3
 3 0 2 2 3 1 2 3 2
 3 0 2 2 3 1 3 2 2
 3 0 2 2 3 2 0 2 3
 3 0 2 2 3 2 0 3 2
 3 0 2 2 3 2 1 2 3
 3 0 2 2 3 2 1 3 2
 3 0 2 2 3 2 2 0 3
 3 0 2 2 3 2 2 1 3
 3 0 2 2 3 2 2 3 0
 3 0 2 2 3 2 2 3 1
 3 0 2 2 3 2 3 0 2
 3 0 2 2 3 2 3 1 2
 3 0 2 2 3 2 3 2 0
 3 0 2 2 3 2 3 2 1
 3 0 2 2 3 3 0 2 2
 3 0 2 2 3 3 1 2 2
 3 0 2 2 3 3 2 0 2
 3 0 2 2 3 3 2 1 2
 3 0 2 2 3 3 2 2 0
 3 0 2 2 3 3 2 2 1
 3 0 2 3 0 2 2 2 3
 3 0 2 3 0 2 2 3 2
 3 0 2 3 0 2 3 2 2
 3 0 2 3 0 3 2 2 2
 3 0 2 3 1 2 2 2 3
 3 0 2 3 1 2 2 3 2
 3 0 2 3 1 2 3 2 2
 3 0 2 3 1 3 2 2 2
 3 0 2 3 2 0 2 2 3
 3 0 2 3 2 0 2 3 2
 3 0 2 3 2 0 3 2 2
 3 0 2 3 2 1 2 2 3
 3 0 2 3 2 1 2 3 2
 3 0 2 3 2 1 3 2 2
 3 0 2 3 2 2 0 2 3
 3 0 2 3 2 2 0 3 2
 3 0 2 3 2 2 1 2 3
 3 0 2 3 2 2 1 3 2
 3 0 2 3 2 2 2 0 3
 3 0 2 3 2 2 2 1 3
 3 0 2 3 2 2 2 3 0
 3 0 2 3 2 2 2 3 1
 3 0 2 3 2 2 3 0 2
 3 0 2 3 2 2 3 1 2
 3 0 2 3 2 2 3 2 0
 3 0 2 3 2 2 3 2 1
 3 0 2 3 2 3 0 2 2
 3 0 2 3 2 3 1 2 2
 3 0 2 3 2 3 2 0 2
 3 0 2 3 2 3 2 1 2
 3 0 2 3 2 3 2 2 0
 3 0 2 3 2 3 2 2 1
 3 0 2 3 3 0 2 2 2
 3 0 2 3 3 1 2 2 2
 3 0 2 3 3 2 0 2 2
 3 0 2 3 3 2 1 2 2
 3 0 2 3 3 2 2 0 2
 3 0 2 3 3 2 2 1 2
 3 0 2 3 3 2 2 2 0
 3 0 2 3 3 2 2 2 1
 3 0 3 0 2 2 2 2 3
 3 0 3 0 2 2 2 3 2
 3 0 3 0 2 2 3 2 2
 3 0 3 0 2 3 2 2 2
 3 0 3 0 3 2 2 2 2
 3 0 3 1 2 2 2 2 3
 3 0 3 1 2 2 2 3 2
 3 0 3 1 2 2 3 2 2
 3 0 3 1 2 3 2 2 2
 3 0 3 1 3 2 2 2 2
 3 0 3 2 0 2 2 2 3
 3 0 3 2 0 2 2 3 2
 3 0 3 2 0 2 3 2 2
 3 0 3 2 0 3 2 2 2
 3 0 3 2 1 2 2 2 3
 3 0 3 2 1 2 2 3 2
 3 0 3 2 1 2 3 2 2
 3 0 3 2 1 3 2 2 2
 3 0 3 2 2 0 2 2 3
 3 0 3 2 2 0 2 3 2
 3 0 3 2 2 0 3 2 2
 3 0 3 2 2 1 2 2 3
 3 0 3 2 2 1 2 3 2
 3 0 3 2 2 1 3 2 2
 3 0 3 2 2 2 0 2 3
 3 0 3 2 2 2 0 3 2
 3 0 3 2 2 2 1 2 3
 3 0 3 2 2 2 1 3 2
 3 0 3 2 2 2 2 0 3
 3 0 3 2 2 2 2 1 3
 3 0 3 2 2 2 2 3 0
 3 0 3 2 2 2 2 3 1
 3 0 3 2 2 2 3 0 2
 3 0 3 2 2 2 3 1 2
 3 0 3 2 2 2 3 2 0
 3 0 3 2 2 2 3 2 1
 3 0 3 2 2 3 0 2 2
 3 0 3 2 2 3 1 2 2
 3 0 3 2 2 3 2 0 2
 3 0 3 2 2 3 2 1 2
 3 0 3 2 2 3 2 2 0
 3 0 3 2 2 3 2 2 1
 3 0 3 2 3 0 2 2 2
 3 0 3 2 3 1 2 2 2
 3 0 3 2 3 2 0 2 2
 3 0 3 2 3 2 1 2 2
 3 0 3 2 3 2 2 0 2
 3 0 3 2 3 2 2 1 2
 3 0 3 2 3 2 2 2 0
 3 0 3 2 3 2 2 2 1
 3 0 3 3 0 2 2 2 2
 3 0 3 3 1 2 2 2 2
 3 0 3 3 2 0 2 2 2
 3 0 3 3 2 1 2 2 2
 3 0 3 3 2 2 0 2 2
 3 0 3 3 2 2 1 2 2
 3 0 3 3 2 2 2 0 2
 3 0 3 3 2 2 2 1 2
 3 0 3 3 2 2 2 2 0
 3 0 3 3 2 2 2 2 1
 3 1 0 3 3 3 3 4 4
 3 1 0 3 3 3 4 3 4
 3 1 0 3 3 3 4 4 3
 3 1 0 3 3 4 3 3 4
 3 1 0 3 3 4 3 4 3
 3 1 0 3 3 4 4 3 3
 3 1 0 3 4 3 3 3 4
 3 1 0 3 4 3 3 4 3
 3 1 0 3 4 3 4 3 3
 3 1 0 3 4 4 3 3 3
 3 1 0 4 3 3 3 3 4
 3 1 0 4 3 3 3 4 3
 3 1 0 4 3 3 4 3 3
 3 1 0 4 3 4 3 3 3
 3 1 0 4 4 3 3 3 3
 3 1 1 3 3 3 3 4 4
 3 1 1 3 3 3 4 3 4
 3 1 1 3 3 3 4 4 3
 3 1 1 3 3 4 3 3 4
 3 1 1 3 3 4 3 4 3
 3 1 1 3 3 4 4 3 3
 3 1 1 3 4 3 3 3 4
 3 1 1 3 4 3 3 4 3
 3 1 1 3 4 3 4 3 3
 3 1 1 3 4 4 3 3 3
 3 1 1 4 3 3 3 3 4
 3 1 1 4 3 3 3 4 3
 3 1 1 4 3 3 4 3 3
 3 1 1 4 3 4 3 3 3
 3 1 1 4 4 3 3 3 3
 3 1 3 0 3 3 3 4 4
 3 1 3 0 3 3 4 3 4
 3 1 3 0 3 3 4 4 3
 3 1 3 0 3 4 3 3 4
 3 1 3 0 3 4 3 4 3
 3 1 3 0 3 4 4 3 3
 3 1 3 0 4 3 3 3 4
 3 1 3 0 4 3 3 4 3
 3 1 3 0 4 3 4 3 3
 3 1 3 0 4 4 3 3 3
 3 1 3 1 3 3 3 4 4
 3 1 3 1 3 3 4 3 4
 3 1 3 1 3 3 4 4 3
 3 1 3 1 3 4 3 3 4
 3 1 3 1 3 4 3 4 3
 3 1 3 1 3 4 4 3 3
 3 1 3 1 4 3 3 3 4
 3 1 3 1 4 3 3 4 3
 3 1 3 1 4 3 4 3 3
 3 1 3 1 4 4 3 3 3
 3 1 3 3 0 3 3 4 4
 3 1 3 3 0 3 4 3 4
 3 1 3 3 0 3 4 4 3
 3 1 3 3 0 4 3 3 4
 3 1 3 3 0 4 3 4 3
 3 1 3 3 0 4 4 3 3
 3 1 3 3 1 3 3 4 4
 3 1 3 3 1 3 4 3 4
 3 1 3 3 1 3 4 4 3
 3 1 3 3 1 4 3 3 4
 3 1 3 3 1 4 3 4 3
 3 1 3 3 1 4 4 3 3
 3 1 3 3 3 0 3 4 4
 3 1 3 3 3 0 4 3 4
 3 1 3 3 3 0 4 4 3
 3 1 3 3 3 1 3 4 4
 3 1 3 3 3 1 4 3 4
 3 1 3 3 3 1 4 4 3
 3 1 3 3 3 3 0 4 4
 3 1 3 3 3 3 1 4 4
 3 1 3 3 3 3 4 0 4
 3 1 3 3 3 3 4 1 4
 3 1 3 3 3 3 4 4 0
 3 1 3 3 3 3 4 4 1
 3 1 3 3 3 4 0 3 4
 3 1 3 3 3 4 0 4 3
 3 1 3 3 3 4 1 3 4
 3 1 3 3 3 4 1 4 3
 3 1 3 3 3 4 3 0 4
 3 1 3 3 3 4 3 1 4
 3 1 3 3 3 4 3 4 0
 3 1 3 3 3 4 3 4 1
 3 1 3 3 3 4 4 0 3
 3 1 3 3 3 4 4 1 3
 3 1 3 3 3 4 4 3 0
 3 1 3 3 3 4 4 3 1
 3 1 3 3 4 0 3 3 4
 3 1 3 3 4 0 3 4 3
 3 1 3 3 4 0 4 3 3
 3 1 3 3 4 1 3 3 4
 3 1 3 3 4 1 3 4 3
 3 1 3 3 4 1 4 3 3
 3 1 3 3 4 3 0 3 4
 3 1 3 3 4 3 0 4 3
 3 1 3 3 4 3 1 3 4
 3 1 3 3 4 3 1 4 3
 3 1 3 3 4 3 3 0 4
 3 1 3 3 4 3 3 1 4
 3 1 3 3 4 3 3 4 0
 3 1 3 3 4 3 3 4 1
 3 1 3 3 4 3 4 0 3
 3 1 3 3 4 3 4 1 3
 3 1 3 3 4 3 4 3 0
 3 1 3 3 4 3 4 3 1
 3 1 3 3 4 4 0 3 3
 3 1 3 3 4 4 1 3 3
 3 1 3 3 4 4 3 0 3
 3 1 3 3 4 4 3 1 3
 3 1 3 3 4 4 3 3 0
 3 1 3 3 4 4 3 3 1
 3 1 3 4 0 3 3 3 4
 3 1 3 4 0 3 3 4 3
 3 1 3 4 0 3 4 3 3
 3 1 3 4 0 4 3 3 3
 3 1 3 4 1 3 3 3 4
 3 1 3 4 1 3 3 4 3
 3 1 3 4 1 3 4 3 3
 3 1 3 4 1 4 3 3 3
 3 1 3 4 3 0 3 3 4
 3 1 3 4 3 0 3 4 3
 3 1 3 4 3 0 4 3 3
 3 1 3 4 3 1 3 3 4
 3 1 3 4 3 1 3 4 3
 3 1 3 4 3 1 4 3 3
 3 1 3 4 3 3 0 3 4
 3 1 3 4 3 3 0 4 3
 3 1 3 4 3 3 1 3 4
 3 1 3 4 3 3 1 4 3
 3 1 3 4 3 3 3 0 4
 3 1 3 4 3 3 3 1 4
 3 1 3 4 3 3 3 4 0
 3 1 3 4 3 3 3 4 1
 3 1 3 4 3 3 4 0 3
 3 1 3 4 3 3 4 1 3
 3 1 3 4 3 3 4 3 0
 3 1 3 4 3 3 4 3 1
 3 1 3 4 3 4 0 3 3
 3 1 3 4 3 4 1 3 3
 3 1 3 4 3 4 3 0 3
 3 1 3 4 3 4 3 1 3
 3 1 3 4 3 4 3 3 0
 3 1 3 4 3 4 3 3 1
 3 1 3 4 4 0 3 3 3
 3 1 3 4 4 1 3 3 3
 3 1 3 4 4 3 0 3 3
 3 1 3 4 4 3 1 3 3
 3 1 3 4 4 3 3 0 3
 3 1 3 4 4 3 3 1 3
 3 1 3 4 4 3 3 3 0
 3 1 3 4 4 3 3 3 1
 3 1 4 0 3 3 3 3 4
 3 1 4 0 3 3 3 4 3
 3 1 4 0 3 3 4 3 3
 3 1 4 0 3 4 3 3 3
 3 1 4 0 4 3 3 3 3
 3 1 4 1 3 3 3 3 4
 3 1 4 1 3 3 3 4 3
 3 1 4 1 3 3 4 3 3
 3 1 4 1 3 4 3 3 3
 3 1 4 1 4 3 3 3 3
 3 1 4 3 0 3 3 3 4
 3 1 4 3 0 3 3 4 3
 3 1 4 3 0 3 4 3 3
 3 1 4 3 0 4 3 3 3
 3 1 4 3 1 3 3 3 4
 3 1 4 3 1 3 3 4 3
 3 1 4 3 1 3 4 3 3
 3 1 4 3 1 4 3 3 3
 3 1 4 3 3 0 3 3 4
 3 1 4 3 3 0 3 4 3
 3 1 4 3 3 0 4 3 3
 3 1 4 3 3 1 3 3 4
 3 1 4 3 3 1 3 4 3
 3 1 4 3 3 1 4 3 3
 3 1 4 3 3 3 0 3 4
 3 1 4 3 3 3 0 4 3
 3 1 4 3 3 3 1 3 4
 3 1 4 3 3 3 1 4 3
 3 1 4 3 3 3 3 0 4
 3 1 4 3 3 3 3 1 4
 3 1 4 3 3 3 3 4 0
 3 1 4 3 3 3 3 4 1
 3 1 4 3 3 3 4 0 3
 3 1 4 3 3 3 4 1 3
 3 1 4 3 3 3 4 3 0
 3 1 4 3 3 3 4 3 1
 3 1 4 3 3 4 0 3 3
 3 1 4 3 3 4 1 3 3
 3 1 4 3 3 4 3 0 3
 3 1 4 3 3 4 3 1 3
 3 1 4 3 3 4 3 3 0
 3 1 4 3 3 4 3 3 1
 3 1 4 3 4 0 3 3 3
 3 1 4 3 4 1 3 3 3
 3 1 4 3 4 3 0 3 3
 3 1 4 3 4 3 1 3 3
 3 1 4 3 4 3 3 0 3
 3 1 4 3 4 3 3 1 3
 3 1 4 3 4 3 3 3 0
 3 1 4 3 4 3 3 3 1
 3 1 4 4 0 3 3 3 3
 3 1 4 4 1 3 3 3 3
 3 1 4 4 3 0 3 3 3
 3 1 4 4 3 1 3 3 3
 3 1 4 4 3 3 0 3 3
 3 1 4 4 3 3 1 3 3
 3 1 4 4 3 3 3 0 3
 3 1 4 4 3 3 3 1 3
 3 1 4 4 3 3 3 3 0
 3 1 4 4 3 3 3 3 1
 4 0 0 3 3 3 3 3 4
 4 0 0 3 3 3 3 4 3
 4 0 0 3 3 3 4 3 3
 4 0 0 3 3 4 3 3 3
 4 0 0 3 4 3 3 3 3
 4 0 0 4 3 3 3 3 3
 4 0 1 3 3 3 3 3 4
 4 0 1 3 3 3 3 4 3
 4 0 1 3 3 3 4 3 3
 4 0 1 3 3 4 3 3 3
 4 0 1 3 4 3 3 3 3
 4 0 1 4 3 3 3 3 3
 4 0 3 0 3 3 3 3 4
 4 0 3 0 3 3 3 4 3
 4 0 3 0 3 3 4 3 3
 4 0 3 0 3 4 3 3 3
 4 0 3 0 4 3 3 3 3
 4 0 3 1 3 3 3 3 4
 4 0 3 1 3 3 3 4 3
 4 0 3 1 3 3 4 3 3
 4 0 3 1 3 4 3 3 3
 4 0 3 1 4 3 3 3 3
 4 0 3 3 0 3 3 3 4
 4 0 3 3 0 3 3 4 3
 4 0 3 3 0 3 4 3 3
 4 0 3 3 0 4 3 3 3
 4 0 3 3 1 3 3 3 4
 4 0 3 3 1 3 3 4 3
 4 0 3 3 1 3 4 3 3
 4 0 3 3 1 4 3 3 3
 4 0 3 3 3 0 3 3 4
 4 0 3 3 3 0 3 4 3
 4 0 3 3 3 0 4 3 3
 4 0 3 3 3 1 3 3 4
 4 0 3 3 3 1 3 4 3
 4 0 3 3 3 1 4 3 3
 4 0 3 3 3 3 0 3 4
 4 0 3 3 3 3 0 4 3
 4 0 3 3 3 3 1 3 4
 4 0 3 3 3 3 1 4 3
 4 0 3 3 3 3 3 0 4
 4 0 3 3 3 3 3 1 4
 4 0 3 3 3 3 3 4 0
 4 0 3 3 3 3 3 4 1
 4 0 3 3 3 3 4 0 3
 4 0 3 3 3 3 4 1 3
 4 0 3 3 3 3 4 3 0
 4 0 3 3 3 3 4 3 1
 4 0 3 3 3 4 0 3 3
 4 0 3 3 3 4 1 3 3
 4 0 3 3 3 4 3 0 3
 4 0 3 3 3 4 3 1 3
 4 0 3 3 3 4 3 3 0
 4 0 3 3 3 4 3 3 1
 4 0 3 3 4 0 3 3 3
 4 0 3 3 4 1 3 3 3
 4 0 3 3 4 3 0 3 3
 4 0 3 3 4 3 1 3 3
 4 0 3 3 4 3 3 0 3
 4 0 3 3 4 3 3 1 3
 4 0 3 3 4 3 3 3 0
 4 0 3 3 4 3 3 3 1
 4 0 3 4 0 3 3 3 3
 4 0 3 4 1 3 3 3 3
 4 0 3 4 3 0 3 3 3
 4 0 3 4 3 1 3 3 3
 4 0 3 4 3 3 0 3 3
 4 0 3 4 3 3 1 3 3
 4 0 3 4 3 3 3 0 3
 4 0 3 4 3 3 3 1 3
 4 0 3 4 3 3 3 3 0
 4 0 3 4 3 3 3 3 1
 4 0 4 0 3 3 3 3 3
 4 0 4 1 3 3 3 3 3
 4 0 4 3 0 3 3 3 3
 4 0 4 3 1 3 3 3 3
 4 0 4 3 3 0 3 3 3
 4 0 4 3 3 1 3 3 3
 4 0 4 3 3 3 0 3 3
 4 0 4 3 3 3 1 3 3
 4 0 4 3 3 3 3 0 3
 4 0 4 3 3 3 3 1 3
 4 0 4 3 3 3 3 3 0
 4 0 4 3 3 3 3 3 1
 4 1 0 4 4 4 4 4 5
 4 1 0 4 4 4 4 5 4
 4 1 0 4 4 4 5 4 4
 4 1 0 4 4 5 4 4 4
 4 1 0 4 5 4 4 4 4
 4 1 0 5 4 4 4 4 4
 4 1 1 4 4 4 4 4 5
 4 1 1 4 4 4 4 5 4
 4 1 1 4 4 4 5 4 4
 4 1 1 4 4 5 4 4 4
 4 1 1 4 5 4 4 4 4
 4 1 1 5 4 4 4 4 4
 4 1 4 0 4 4 4 4 5
 4 1 4 0 4 4 4 5 4
 4 1 4 0 4 4 5 4 4
 4 1 4 0 4 5 4 4 4
 4 1 4 0 5 4 4 4 4
 4 1 4 1 4 4 4 4 5
 4 1 4 1 4 4 4 5 4
 4 1 4 1 4 4 5 4 4
 4 1 4 1 4 5 4 4 4
 4 1 4 1 5 4 4 4 4
 4 1 4 4 0 4 4 4 5
 4 1 4 4 0 4 4 5 4
 4 1 4 4 0 4 5 4 4
 4 1 4 4 0 5 4 4 4
 4 1 4 4 1 4 4 4 5
 4 1 4 4 1 4 4 5 4
 4 1 4 4 1 4 5 4 4
 4 1 4 4 1 5 4 4 4
 4 1 4 4 4 0 4 4 5
 4 1 4 4 4 0 4 5 4
 4 1 4 4 4 0 5 4 4
 4 1 4 4 4 1 4 4 5
 4 1 4 4 4 1 4 5 4
 4 1 4 4 4 1 5 4 4
 4 1 4 4 4 4 0 4 5
 4 1 4 4 4 4 0 5 4
 4 1 4 4 4 4 1 4 5
 4 1 4 4 4 4 1 5 4
 4 1 4 4 4 4 4 0 5
 4 1 4 4 4 4 4 1 5
 4 1 4 4 4 4 4 5 0
 4 1 4 4 4 4 4 5 1
 4 1 4 4 4 4 5 0 4
 4 1 4 4 4 4 5 1 4
 4 1 4 4 4 4 5 4 0
 4 1 4 4 4 4 5 4 1
 4 1 4 4 4 5 0 4 4
 4 1 4 4 4 5 1 4 4
 4 1 4 4 4 5 4 0 4
 4 1 4 4 4 5 4 1 4
 4 1 4 4 4 5 4 4 0
 4 1 4 4 4 5 4 4 1
 4 1 4 4 5 0 4 4 4
 4 1 4 4 5 1 4 4 4
 4 1 4 4 5 4 0 4 4
 4 1 4 4 5 4 1 4 4
 4 1 4 4 5 4 4 0 4
 4 1 4 4 5 4 4 1 4
 4 1 4 4 5 4 4 4 0
 4 1 4 4 5 4 4 4 1
 4 1 4 5 0 4 4 4 4
 4 1 4 5 1 4 4 4 4
 4 1 4 5 4 0 4 4 4
 4 1 4 5 4 1 4 4 4
 4 1 4 5 4 4 0 4 4
 4 1 4 5 4 4 1 4 4
 4 1 4 5 4 4 4 0 4
 4 1 4 5 4 4 4 1 4
 4 1 4 5 4 4 4 4 0
 4 1 4 5 4 4 4 4 1
 4 1 5 0 4 4 4 4 4
 4 1 5 1 4 4 4 4 4
 4 1 5 4 0 4 4 4 4
 4 1 5 4 1 4 4 4 4
 4 1 5 4 4 0 4 4 4
 4 1 5 4 4 1 4 4 4
 4 1 5 4 4 4 0 4 4
 4 1 5 4 4 4 1 4 4
 4 1 5 4 4 4 4 0 4
 4 1 5 4 4 4 4 1 4
 4 1 5 4 4 4 4 4 0
 4 1 5 4 4 4 4 4 1
 5 0 0 4 4 4 4 4 4
 5 0 1 4 4 4 4 4 4
 5 0 4 0 4 4 4 4 4
 5 0 4 1 4 4 4 4 4
 5 0 4 4 0 4 4 4 4
 5 0 4 4 1 4 4 4 4
 5 0 4 4 4 0 4 4 4
 5 0 4 4 4 1 4 4 4
 5 0 4 4 4 4 0 4 4
 5 0 4 4 4 4 1 4 4
 5 0 4 4 4 4 4 0 4
 5 0 4 4 4 4 4 1 4
 5 0 4 4 4 4 4 4 0
 5 0 4 4 4 4 4 4 1
 5 1 0 5 5 5 5 5 5
 5 1 1 5 5 5 5 5 5
 5 1 5 0 5 5 5 5 5
 5 1 5 1 5 5 5 5 5
 5 1 5 5 0 5 5 5 5
 5 1 5 5 1 5 5 5 5
 5 1 5 5 5 0 5 5 5
 5 1 5 5 5 1 5 5 5
 5 1 5 5 5 5 0 5 5
 5 1 5 5 5 5 1 5 5
 5 1 5 5 5 5 5 0 5
 5 1 5 5 5 5 5 1 5
 5 1 5 5 5 5 5 5 0
 5 1 5 5 5 5 5 5 1

45 support hyperplanes:
 0 0  0  0  0  0  0  0  1
 0 0  0  0  0  0  0  1  0
 0 0  0  0  0  0  1  0  0
 0 0  0  0  0  1  0  0  0
 0 0  0  0  1  0  0  0  0
 0 0  0  1  0  0  0  0  0
 0 0  1  0  0  0  0  0  0
 0 1  0  0  0  0  0  0  0
 1 0  0  0  0  0  0  0  0
 1 1 -1  0  0  0  0  0  0
 1 1  0 -1  0  0  0  0  0
 1 1  0  0 -1  0  0  0  0
 1 1  0  0  0 -1  0  0  0
 1 1  0  0  0  0 -1  0  0
 1 1  0  0  0  0  0 -1  0
 1 1  0  0  0  0  0  0 -1
 4 5 -1 -1 -1 -1 -1  0  0
 4 5 -1 -1 -1 -1  0 -1  0
 4 5 -1 -1 -1 -1  0  0 -1
 4 5 -1 -1 -1  0 -1 -1  0
 4 5 -1 -1 -1  0 -1  0 -1
 4 5 -1 -1 -1  0  0 -1 -1
 4 5 -1 -1  0 -1 -1 -1  0
 4 5 -1 -1  0 -1 -1  0 -1
 4 5 -1 -1  0 -1  0 -1 -1
 4 5 -1 -1  0  0 -1 -1 -1
 4 5 -1  0 -1 -1 -1 -1  0
 4 5 -1  0 -1 -1 -1  0 -1
 4 5 -1  0 -1 -1  0 -1 -1
 4 5 -1  0 -1  0 -1 -1 -1
 4 5 -1  0  0 -1 -1 -1 -1
 4 5  0 -1 -1 -1 -1 -1  0
 4 5  0 -1 -1 -1 -1  0 -1
 4 5  0 -1 -1 -1  0 -1 -1
 4 5  0 -1 -1  0 -1 -1 -1
 4 5  0 -1  0 -1 -1 -1 -1
 4 5  0  0 -1 -1 -1 -1 -1
 5 5 -1 -1 -1 -1 -1 -1  0
 5 5 -1 -1 -1 -1 -1  0 -1
 5 5 -1 -1 -1 -1  0 -1 -1
 5 5 -1 -1 -1  0 -1 -1 -1
 5 5 -1 -1  0 -1 -1 -1 -1
 5 5 -1  0 -1 -1 -1 -1 -1
 5 5  0 -1 -1 -1 -1 -1 -1
 5 6 -1 -1 -1 -1 -1 -1 -1



==> anc/X678-Mov.in <==
amb_space 10
constraints  63

    0 0 0 0 0 0 0 0 0 1 >= 0
    0 0 0 0 0 0 0 0 1 0 >= 0
    0 0 0 0 0 0 0 1 0 0 >= 0
    0 0 0 0 0 0 1 0 0 0 >= 0
    0 0 0 0 0 1 0 0 0 0 >= 0
    0 0 0 0 1 0 0 0 0 0 >= 0
    0 0 0 1 0 0 0 0 0 0 >= 0
    0 0 1 0 0 0 0 0 0 0 >= 0
    0 1 0 0 0 0 0 0 0 0 >= 0
    1 0 0 0 0 0 0 0 0 0 >= 0
    1 1 -1 0 0 0 0 0 0 0 >= 0
    1 1 0 -1 0 0 0 0 0 0 >= 0
    1 1 0 0 -1 0 0 0 0 0 >= 0
    1 1 0 0 0 -1 0 0 0 0 >= 0
    1 1 0 0 0 0 -1 0 0 0 >= 0
    1 1 0 0 0 0 0 -1 0 0 >= 0
    1 1 0 0 0 0 0 0 -1 0 >= 0
    1 1 0 0 0 0 0 0 0 -1 >= 0
    5 6 -1 -1 -1 -1 -1 -1 0 0 >= 0
    5 6 -1 -1 -1 -1 -1 0 -1 0 >= 0
    5 6 -1 -1 -1 -1 -1 0 0 -1 >= 0
    5 6 -1 -1 -1 -1 0 -1 -1 0 >= 0
    5 6 -1 -1 -1 -1 0 -1 0 -1 >= 0
    5 6 -1 -1 -1 -1 0 0 -1 -1 >= 0
    5 6 -1 -1 -1 0 -1 -1 -1 0 >= 0
    5 6 -1 -1 -1 0 -1 -1 0 -1 >= 0
    5 6 -1 -1 -1 0 -1 0 -1 -1 >= 0
    5 6 -1 -1 -1 0 0 -1 -1 -1 >= 0
    5 6 -1 -1 0 -1 -1 -1 -1 0 >= 0
    5 6 -1 -1 0 -1 -1 -1 0 -1 >= 0
    5 6 -1 -1 0 -1 -1 0 -1 -1 >= 0
    5 6 -1 -1 0 -1 0 -1 -1 -1 >= 0
    5 6 -1 -1 0 0 -1 -1 -1 -1 >= 0
    5 6 -1 0 -1 -1 -1 -1 -1 0 >= 0
    5 6 -1 0 -1 -1 -1 -1 0 -1 >= 0
    5 6 -1 0 -1 -1 -1 0 -1 -1 >= 0
    5 6 -1 0 -1 -1 0 -1 -1 -1 >= 0
    5 6 -1 0 -1 0 -1 -1 -1 -1 >= 0
    5 6 -1 0 0 -1 -1 -1 -1 -1 >= 0
    5 6 0 -1 -1 -1 -1 -1 -1 0 >= 0
    5 6 0 -1 -1 -1 -1 -1 0 -1 >= 0
    5 6 0 -1 -1 -1 -1 0 -1 -1 >= 0
    5 6 0 -1 -1 -1 0 -1 -1 -1 >= 0
    5 6 0 -1 -1 0 -1 -1 -1 -1 >= 0
    5 6 0 -1 0 -1 -1 -1 -1 -1 >= 0
    5 6 0 0 -1 -1 -1 -1 -1 -1 >= 0
    6 6 -1 -1 -1 -1 -1 -1 -1 0 >= 0
    6 6 -1 -1 -1 -1 -1 -1 0 -1 >= 0
    6 6 -1 -1 -1 -1 -1 0 -1 -1 >= 0
    6 6 -1 -1 -1 -1 0 -1 -1 -1 >= 0
    6 6 -1 -1 -1 0 -1 -1 -1 -1 >= 0
    6 6 -1 -1 0 -1 -1 -1 -1 -1 >= 0
    6 6 -1 0 -1 -1 -1 -1 -1 -1 >= 0
    6 6 0 -1 -1 -1 -1 -1 -1 -1 >= 0
    6 7 -1 -1 -1 -1 -1 -1 -1 -1 >= 0
    6 7 -1 -1 -1 -1 -1 -1 -1 0 >= 0
    6 7 -1 -1 -1 -1 -1 -1 0 -1 >= 0
    6 7 -1 -1 -1 -1 -1 0 -1 -1 >= 0
    6 7 -1 -1 -1 -1 0 -1 -1 -1 >= 0
    6 7 -1 -1 -1 0 -1 -1 -1 -1 >= 0
    6 7 -1 -1 0 -1 -1 -1 -1 -1 >= 0
    6 7 -1 0 -1 -1 -1 -1 -1 -1 >= 0
    6 7 0 -1 -1 -1 -1 -1 -1 -1 >= 0


/* Inequalities I_0, I_1, I_2 from Theorem 5.1 and II_0, II_1, II_2 from Theorem 5.2, with n=6
*/

==> anc/X678-Mov.out <==
4240 Hilbert basis elements
4030 extreme rays
55 support hyperplanes

embedding dimension = 10
rank = 10 (maximal)
external index = 1

size of partial triangulation   = 19181
resulting sum of |det|s = 38362

No implicit grading found

rank of class group = 45
class group is free

***********************************************************************

4240 Hilbert basis elements:
 0 1 0 0 0 0 0 0 0 0
 0 1 0 0 0 0 0 0 0 1
 0 1 0 0 0 0 0 0 1 0
 0 1 0 0 0 0 0 0 1 1
 0 1 0 0 0 0 0 1 0 0
 0 1 0 0 0 0 0 1 0 1
 0 1 0 0 0 0 0 1 1 0
 0 1 0 0 0 0 0 1 1 1
 0 1 0 0 0 0 1 0 0 0
 0 1 0 0 0 0 1 0 0 1
 0 1 0 0 0 0 1 0 1 0
 0 1 0 0 0 0 1 0 1 1
 0 1 0 0 0 0 1 1 0 0
 0 1 0 0 0 0 1 1 0 1
 0 1 0 0 0 0 1 1 1 0
 0 1 0 0 0 0 1 1 1 1
 0 1 0 0 0 1 0 0 0 0
 0 1 0 0 0 1 0 0 0 1
 0 1 0 0 0 1 0 0 1 0
 0 1 0 0 0 1 0 0 1 1
 0 1 0 0 0 1 0 1 0 0
 0 1 0 0 0 1 0 1 0 1
 0 1 0 0 0 1 0 1 1 0
 0 1 0 0 0 1 0 1 1 1
 0 1 0 0 0 1 1 0 0 0
 0 1 0 0 0 1 1 0 0 1
 0 1 0 0 0 1 1 0 1 0
 0 1 0 0 0 1 1 0 1 1
 0 1 0 0 0 1 1 1 0 0
 0 1 0 0 0 1 1 1 0 1
 0 1 0 0 0 1 1 1 1 0
 0 1 0 0 0 1 1 1 1 1
 0 1 0 0 1 0 0 0 0 0
 0 1 0 0 1 0 0 0 0 1
 0 1 0 0 1 0 0 0 1 0
 0 1 0 0 1 0 0 0 1 1
 0 1 0 0 1 0 0 1 0 0
 0 1 0 0 1 0 0 1 0 1
 0 1 0 0 1 0 0 1 1 0
 0 1 0 0 1 0 0 1 1 1
 0 1 0 0 1 0 1 0 0 0
 0 1 0 0 1 0 1 0 0 1
 0 1 0 0 1 0 1 0 1 0
 0 1 0 0 1 0 1 0 1 1
 0 1 0 0 1 0 1 1 0 0
 0 1 0 0 1 0 1 1 0 1
 0 1 0 0 1 0 1 1 1 0
 0 1 0 0 1 0 1 1 1 1
 0 1 0 0 1 1 0 0 0 0
 0 1 0 0 1 1 0 0 0 1
 0 1 0 0 1 1 0 0 1 0
 0 1 0 0 1 1 0 0 1 1
 0 1 0 0 1 1 0 1 0 0
 0 1 0 0 1 1 0 1 0 1
 0 1 0 0 1 1 0 1 1 0
 0 1 0 0 1 1 0 1 1 1
 0 1 0 0 1 1 1 0 0 0
 0 1 0 0 1 1 1 0 0 1
 0 1 0 0 1 1 1 0 1 0
 0 1 0 0 1 1 1 0 1 1
 0 1 0 0 1 1 1 1 0 0
 0 1 0 0 1 1 1 1 0 1
 0 1 0 0 1 1 1 1 1 0
 0 1 0 0 1 1 1 1 1 1
 0 1 0 1 0 0 0 0 0 0
 0 1 0 1 0 0 0 0 0 1
 0 1 0 1 0 0 0 0 1 0
 0 1 0 1 0 0 0 0 1 1
 0 1 0 1 0 0 0 1 0 0
 0 1 0 1 0 0 0 1 0 1
 0 1 0 1 0 0 0 1 1 0
 0 1 0 1 0 0 0 1 1 1
 0 1 0 1 0 0 1 0 0 0
 0 1 0 1 0 0 1 0 0 1
 0 1 0 1 0 0 1 0 1 0
 0 1 0 1 0 0 1 0 1 1
 0 1 0 1 0 0 1 1 0 0
 0 1 0 1 0 0 1 1 0 1
 0 1 0 1 0 0 1 1 1 0
 0 1 0 1 0 0 1 1 1 1
 0 1 0 1 0 1 0 0 0 0
 0 1 0 1 0 1 0 0 0 1
 0 1 0 1 0 1 0 0 1 0
 0 1 0 1 0 1 0 0 1 1
 0 1 0 1 0 1 0 1 0 0
 0 1 0 1 0 1 0 1 0 1
 0 1 0 1 0 1 0 1 1 0
 0 1 0 1 0 1 0 1 1 1
 0 1 0 1 0 1 1 0 0 0
 0 1 0 1 0 1 1 0 0 1
 0 1 0 1 0 1 1 0 1 0
 0 1 0 1 0 1 1 0 1 1
 0 1 0 1 0 1 1 1 0 0
 0 1 0 1 0 1 1 1 0 1
 0 1 0 1 0 1 1 1 1 0
 0 1 0 1 0 1 1 1 1 1
 0 1 0 1 1 0 0 0 0 0
 0 1 0 1 1 0 0 0 0 1
 0 1 0 1 1 0 0 0 1 0
 0 1 0 1 1 0 0 0 1 1
 0 1 0 1 1 0 0 1 0 0
 0 1 0 1 1 0 0 1 0 1
 0 1 0 1 1 0 0 1 1 0
 0 1 0 1 1 0 0 1 1 1
 0 1 0 1 1 0 1 0 0 0
 0 1 0 1 1 0 1 0 0 1
 0 1 0 1 1 0 1 0 1 0
 0 1 0 1 1 0 1 0 1 1
 0 1 0 1 1 0 1 1 0 0
 0 1 0 1 1 0 1 1 0 1
 0 1 0 1 1 0 1 1 1 0
 0 1 0 1 1 0 1 1 1 1
 0 1 0 1 1 1 0 0 0 0
 0 1 0 1 1 1 0 0 0 1
 0 1 0 1 1 1 0 0 1 0
 0 1 0 1 1 1 0 0 1 1
 0 1 0 1 1 1 0 1 0 0
 0 1 0 1 1 1 0 1 0 1
 0 1 0 1 1 1 0 1 1 0
 0 1 0 1 1 1 0 1 1 1
 0 1 0 1 1 1 1 0 0 0
 0 1 0 1 1 1 1 0 0 1
 0 1 0 1 1 1 1 0 1 0
 0 1 0 1 1 1 1 0 1 1
 0 1 0 1 1 1 1 1 0 0
 0 1 0 1 1 1 1 1 0 1
 0 1 0 1 1 1 1 1 1 0
 0 1 1 0 0 0 0 0 0 0
 0 1 1 0 0 0 0 0 0 1
 0 1 1 0 0 0 0 0 1 0
 0 1 1 0 0 0 0 0 1 1
 0 1 1 0 0 0 0 1 0 0
 0 1 1 0 0 0 0 1 0 1
 0 1 1 0 0 0 0 1 1 0
 0 1 1 0 0 0 0 1 1 1
 0 1 1 0 0 0 1 0 0 0
 0 1 1 0 0 0 1 0 0 1
 0 1 1 0 0 0 1 0 1 0
 0 1 1 0 0 0 1 0 1 1
 0 1 1 0 0 0 1 1 0 0
 0 1 1 0 0 0 1 1 0 1
 0 1 1 0 0 0 1 1 1 0
 0 1 1 0 0 0 1 1 1 1
 0 1 1 0 0 1 0 0 0 0
 0 1 1 0 0 1 0 0 0 1
 0 1 1 0 0 1 0 0 1 0
 0 1 1 0 0 1 0 0 1 1
 0 1 1 0 0 1 0 1 0 0
 0 1 1 0 0 1 0 1 0 1
 0 1 1 0 0 1 0 1 1 0
 0 1 1 0 0 1 0 1 1 1
 0 1 1 0 0 1 1 0 0 0
 0 1 1 0 0 1 1 0 0 1
 0 1 1 0 0 1 1 0 1 0
 0 1 1 0 0 1 1 0 1 1
 0 1 1 0 0 1 1 1 0 0
 0 1 1 0 0 1 1 1 0 1
 0 1 1 0 0 1 1 1 1 0
 0 1 1 0 0 1 1 1 1 1
 0 1 1 0 1 0 0 0 0 0
 0 1 1 0 1 0 0 0 0 1
 0 1 1 0 1 0 0 0 1 0
 0 1 1 0 1 0 0 0 1 1
 0 1 1 0 1 0 0 1 0 0
 0 1 1 0 1 0 0 1 0 1
 0 1 1 0 1 0 0 1 1 0
 0 1 1 0 1 0 0 1 1 1
 0 1 1 0 1 0 1 0 0 0
 0 1 1 0 1 0 1 0 0 1
 0 1 1 0 1 0 1 0 1 0
 0 1 1 0 1 0 1 0 1 1
 0 1 1 0 1 0 1 1 0 0
 0 1 1 0 1 0 1 1 0 1
 0 1 1 0 1 0 1 1 1 0
 0 1 1 0 1 0 1 1 1 1
 0 1 1 0 1 1 0 0 0 0
 0 1 1 0 1 1 0 0 0 1
 0 1 1 0 1 1 0 0 1 0
 0 1 1 0 1 1 0 0 1 1
 0 1 1 0 1 1 0 1 0 0
 0 1 1 0 1 1 0 1 0 1
 0 1 1 0 1 1 0 1 1 0
 0 1 1 0 1 1 0 1 1 1
 0 1 1 0 1 1 1 0 0 0
 0 1 1 0 1 1 1 0 0 1
 0 1 1 0 1 1 1 0 1 0
 0 1 1 0 1 1 1 0 1 1
 0 1 1 0 1 1 1 1 0 0
 0 1 1 0 1 1 1 1 0 1
 0 1 1 0 1 1 1 1 1 0
 0 1 1 1 0 0 0 0 0 0
 0 1 1 1 0 0 0 0 0 1
 0 1 1 1 0 0 0 0 1 0
 0 1 1 1 0 0 0 0 1 1
 0 1 1 1 0 0 0 1 0 0
 0 1 1 1 0 0 0 1 0 1
 0 1 1 1 0 0 0 1 1 0
 0 1 1 1 0 0 0 1 1 1
 0 1 1 1 0 0 1 0 0 0
 0 1 1 1 0 0 1 0 0 1
 0 1 1 1 0 0 1 0 1 0
 0 1 1 1 0 0 1 0 1 1
 0 1 1 1 0 0 1 1 0 0
 0 1 1 1 0 0 1 1 0 1
 0 1 1 1 0 0 1 1 1 0
 0 1 1 1 0 0 1 1 1 1
 0 1 1 1 0 1 0 0 0 0
 0 1 1 1 0 1 0 0 0 1
 0 1 1 1 0 1 0 0 1 0
 0 1 1 1 0 1 0 0 1 1
 0 1 1 1 0 1 0 1 0 0
 0 1 1 1 0 1 0 1 0 1
 0 1 1 1 0 1 0 1 1 0
 0 1 1 1 0 1 0 1 1 1
 0 1 1 1 0 1 1 0 0 0
 0 1 1 1 0 1 1 0 0 1
 0 1 1 1 0 1 1 0 1 0
 0 1 1 1 0 1 1 0 1 1
 0 1 1 1 0 1 1 1 0 0
 0 1 1 1 0 1 1 1 0 1
 0 1 1 1 0 1 1 1 1 0
 0 1 1 1 1 0 0 0 0 0
 0 1 1 1 1 0 0 0 0 1
 0 1 1 1 1 0 0 0 1 0
 0 1 1 1 1 0 0 0 1 1
 0 1 1 1 1 0 0 1 0 0
 0 1 1 1 1 0 0 1 0 1
 0 1 1 1 1 0 0 1 1 0
 0 1 1 1 1 0 0 1 1 1
 0 1 1 1 1 0 1 0 0 0
 0 1 1 1 1 0 1 0 0 1
 0 1 1 1 1 0 1 0 1 0
 0 1 1 1 1 0 1 0 1 1
 0 1 1 1 1 0 1 1 0 0
 0 1 1 1 1 0 1 1 0 1
 0 1 1 1 1 0 1 1 1 0
 0 1 1 1 1 1 0 0 0 0
 0 1 1 1 1 1 0 0 0 1
 0 1 1 1 1 1 0 0 1 0
 0 1 1 1 1 1 0 0 1 1
 0 1 1 1 1 1 0 1 0 0
 0 1 1 1 1 1 0 1 0 1
 0 1 1 1 1 1 0 1 1 0
 0 1 1 1 1 1 1 0 0 0
 0 1 1 1 1 1 1 0 0 1
 0 1 1 1 1 1 1 0 1 0
 0 1 1 1 1 1 1 1 0 0
 0 2 1 1 1 2 2 2 2 2
 0 2 1 1 2 1 2 2 2 2
 0 2 1 1 2 2 1 2 2 2
 0 2 1 1 2 2 2 1 2 2
 0 2 1 1 2 2 2 2 1 2
 0 2 1 1 2 2 2 2 2 1
 0 2 1 2 1 1 2 2 2 2
 0 2 1 2 1 2 1 2 2 2
 0 2 1 2 1 2 2 1 2 2
 0 2 1 2 1 2 2 2 1 2
 0 2 1 2 1 2 2 2 2 1
 0 2 1 2 2 1 1 2 2 2
 0 2 1 2 2 1 2 1 2 2
 0 2 1 2 2 1 2 2 1 2
 0 2 1 2 2 1 2 2 2 1
 0 2 1 2 2 2 1 1 2 2
 0 2 1 2 2 2 1 2 1 2
 0 2 1 2 2 2 1 2 2 1
 0 2 1 2 2 2 2 1 1 2
 0 2 1 2 2 2 2 1 2 1
 0 2 1 2 2 2 2 2 1 1
 0 2 2 1 1 1 2 2 2 2
 0 2 2 1 1 2 1 2 2 2
 0 2 2 1 1 2 2 1 2 2
 0 2 2 1 1 2 2 2 1 2
 0 2 2 1 1 2 2 2 2 1
 0 2 2 1 2 1 1 2 2 2
 0 2 2 1 2 1 2 1 2 2
 0 2 2 1 2 1 2 2 1 2
 0 2 2 1 2 1 2 2 2 1
 0 2 2 1 2 2 1 1 2 2
 0 2 2 1 2 2 1 2 1 2
 0 2 2 1 2 2 1 2 2 1
 0 2 2 1 2 2 2 1 1 2
 0 2 2 1 2 2 2 1 2 1
 0 2 2 1 2 2 2 2 1 1
 0 2 2 2 1 1 1 2 2 2
 0 2 2 2 1 1 2 1 2 2
 0 2 2 2 1 1 2 2 1 2
 0 2 2 2 1 1 2 2 2 1
 0 2 2 2 1 2 1 1 2 2
 0 2 2 2 1 2 1 2 1 2
 0 2 2 2 1 2 1 2 2 1
 0 2 2 2 1 2 2 1 1 2
 0 2 2 2 1 2 2 1 2 1
 0 2 2 2 1 2 2 2 1 1
 0 2 2 2 2 1 1 1 2 2
 0 2 2 2 2 1 1 2 1 2
 0 2 2 2 2 1 1 2 2 1
 0 2 2 2 2 1 2 1 1 2
 0 2 2 2 2 1 2 1 2 1
 0 2 2 2 2 1 2 2 1 1
 0 2 2 2 2 2 1 1 1 2
 0 2 2 2 2 2 1 1 2 1
 0 2 2 2 2 2 1 2 1 1
 0 2 2 2 2 2 2 1 1 1
 0 3 2 2 2 2 3 3 3 3
 0 3 2 2 2 3 2 3 3 3
 0 3 2 2 2 3 3 2 3 3
 0 3 2 2 2 3 3 3 2 3
 0 3 2 2 2 3 3 3 3 2
 0 3 2 2 3 2 2 3 3 3
 0 3 2 2 3 2 3 2 3 3
 0 3 2 2 3 2 3 3 2 3
 0 3 2 2 3 2 3 3 3 2
 0 3 2 2 3 3 2 2 3 3
 0 3 2 2 3 3 2 3 2 3
 0 3 2 2 3 3 2 3 3 2
 0 3 2 2 3 3 3 2 2 3
 0 3 2 2 3 3 3 2 3 2
 0 3 2 2 3 3 3 3 2 2
 0 3 2 3 2 2 2 3 3 3
 0 3 2 3 2 2 3 2 3 3
 0 3 2 3 2 2 3 3 2 3
 0 3 2 3 2 2 3 3 3 2
 0 3 2 3 2 3 2 2 3 3
 0 3 2 3 2 3 2 3 2 3
 0 3 2 3 2 3 2 3 3 2
 0 3 2 3 2 3 3 2 2 3
 0 3 2 3 2 3 3 2 3 2
 0 3 2 3 2 3 3 3 2 2
 0 3 2 3 3 2 2 2 3 3
 0 3 2 3 3 2 2 3 2 3
 0 3 2 3 3 2 2 3 3 2
 0 3 2 3 3 2 3 2 2 3
 0 3 2 3 3 2 3 2 3 2
 0 3 2 3 3 2 3 3 2 2
 0 3 2 3 3 3 2 2 2 3
 0 3 2 3 3 3 2 2 3 2
 0 3 2 3 3 3 2 3 2 2
 0 3 2 3 3 3 3 2 2 2
 0 3 3 2 2 2 2 3 3 3
 0 3 3 2 2 2 3 2 3 3
 0 3 3 2 2 2 3 3 2 3
 0 3 3 2 2 2 3 3 3 2
 0 3 3 2 2 3 2 2 3 3
 0 3 3 2 2 3 2 3 2 3
 0 3 3 2 2 3 2 3 3 2
 0 3 3 2 2 3 3 2 2 3
 0 3 3 2 2 3 3 2 3 2
 0 3 3 2 2 3 3 3 2 2
 0 3 3 2 3 2 2 2 3 3
 0 3 3 2 3 2 2 3 2 3
 0 3 3 2 3 2 2 3 3 2
 0 3 3 2 3 2 3 2 2 3
 0 3 3 2 3 2 3 2 3 2
 0 3 3 2 3 2 3 3 2 2
 0 3 3 2 3 3 2 2 2 3
 0 3 3 2 3 3 2 2 3 2
 0 3 3 2 3 3 2 3 2 2
 0 3 3 2 3 3 3 2 2 2
 0 3 3 3 2 2 2 2 3 3
 0 3 3 3 2 2 2 3 2 3
 0 3 3 3 2 2 2 3 3 2
 0 3 3 3 2 2 3 2 2 3
 0 3 3 3 2 2 3 2 3 2
 0 3 3 3 2 2 3 3 2 2
 0 3 3 3 2 3 2 2 2 3
 0 3 3 3 2 3 2 2 3 2
 0 3 3 3 2 3 2 3 2 2
 0 3 3 3 2 3 3 2 2 2
 0 3 3 3 3 2 2 2 2 3
 0 3 3 3 3 2 2 2 3 2
 0 3 3 3 3 2 2 3 2 2
 0 3 3 3 3 2 3 2 2 2
 0 3 3 3 3 3 2 2 2 2
 0 4 3 3 3 3 3 4 4 4
 0 4 3 3 3 3 4 3 4 4
 0 4 3 3 3 3 4 4 3 4
 0 4 3 3 3 3 4 4 4 3
 0 4 3 3 3 4 3 3 4 4
 0 4 3 3 3 4 3 4 3 4
 0 4 3 3 3 4 3 4 4 3
 0 4 3 3 3 4 4 3 3 4
 0 4 3 3 3 4 4 3 4 3
 0 4 3 3 3 4 4 4 3 3
 0 4 3 3 4 3 3 3 4 4
 0 4 3 3 4 3 3 4 3 4
 0 4 3 3 4 3 3 4 4 3
 0 4 3 3 4 3 4 3 3 4
 0 4 3 3 4 3 4 3 4 3
 0 4 3 3 4 3 4 4 3 3
 0 4 3 3 4 4 3 3 3 4
 0 4 3 3 4 4 3 3 4 3
 0 4 3 3 4 4 3 4 3 3
 0 4 3 3 4 4 4 3 3 3
 0 4 3 4 3 3 3 3 4 4
 0 4 3 4 3 3 3 4 3 4
 0 4 3 4 3 3 3 4 4 3
 0 4 3 4 3 3 4 3 3 4
 0 4 3 4 3 3 4 3 4 3
 0 4 3 4 3 3 4 4 3 3
 0 4 3 4 3 4 3 3 3 4
 0 4 3 4 3 4 3 3 4 3
 0 4 3 4 3 4 3 4 3 3
 0 4 3 4 3 4 4 3 3 3
 0 4 3 4 4 3 3 3 3 4
 0 4 3 4 4 3 3 3 4 3
 0 4 3 4 4 3 3 4 3 3
 0 4 3 4 4 3 4 3 3 3
 0 4 3 4 4 4 3 3 3 3
 0 4 4 3 3 3 3 3 4 4
 0 4 4 3 3 3 3 4 3 4
 0 4 4 3 3 3 3 4 4 3
 0 4 4 3 3 3 4 3 3 4
 0 4 4 3 3 3 4 3 4 3
 0 4 4 3 3 3 4 4 3 3
 0 4 4 3 3 4 3 3 3 4
 0 4 4 3 3 4 3 3 4 3
 0 4 4 3 3 4 3 4 3 3
 0 4 4 3 3 4 4 3 3 3
 0 4 4 3 4 3 3 3 3 4
 0 4 4 3 4 3 3 3 4 3
 0 4 4 3 4 3 3 4 3 3
 0 4 4 3 4 3 4 3 3 3
 0 4 4 3 4 4 3 3 3 3
 0 4 4 4 3 3 3 3 3 4
 0 4 4 4 3 3 3 3 4 3
 0 4 4 4 3 3 3 4 3 3
 0 4 4 4 3 3 4 3 3 3
 0 4 4 4 3 4 3 3 3 3
 0 4 4 4 4 3 3 3 3 3
 0 5 4 4 4 4 4 4 5 5
 0 5 4 4 4 4 4 5 4 5
 0 5 4 4 4 4 4 5 5 4
 0 5 4 4 4 4 5 4 4 5
 0 5 4 4 4 4 5 4 5 4
 0 5 4 4 4 4 5 5 4 4
 0 5 4 4 4 5 4 4 4 5
 0 5 4 4 4 5 4 4 5 4
 0 5 4 4 4 5 4 5 4 4
 0 5 4 4 4 5 5 4 4 4
 0 5 4 4 5 4 4 4 4 5
 0 5 4 4 5 4 4 4 5 4
 0 5 4 4 5 4 4 5 4 4
 0 5 4 4 5 4 5 4 4 4
 0 5 4 4 5 5 4 4 4 4
 0 5 4 5 4 4 4 4 4 5
 0 5 4 5 4 4 4 4 5 4
 0 5 4 5 4 4 4 5 4 4
 0 5 4 5 4 4 5 4 4 4
 0 5 4 5 4 5 4 4 4 4
 0 5 4 5 5 4 4 4 4 4
 0 5 5 4 4 4 4 4 4 5
 0 5 5 4 4 4 4 4 5 4
 0 5 5 4 4 4 4 5 4 4
 0 5 5 4 4 4 5 4 4 4
 0 5 5 4 4 5 4 4 4 4
 0 5 5 4 5 4 4 4 4 4
 0 5 5 5 4 4 4 4 4 4
 0 6 5 5 5 5 5 5 5 6
 0 6 5 5 5 5 5 5 6 5
 0 6 5 5 5 5 5 6 5 5
 0 6 5 5 5 5 6 5 5 5
 0 6 5 5 5 6 5 5 5 5
 0 6 5 5 6 5 5 5 5 5
 0 6 5 6 5 5 5 5 5 5
 0 6 6 5 5 5 5 5 5 5
 0 7 6 6 6 6 6 6 6 6
 1 0 0 0 0 0 0 0 0 0
 1 0 0 0 0 0 0 0 0 1
 1 0 0 0 0 0 0 0 1 0
 1 0 0 0 0 0 0 0 1 1
 1 0 0 0 0 0 0 1 0 0
 1 0 0 0 0 0 0 1 0 1
 1 0 0 0 0 0 0 1 1 0
 1 0 0 0 0 0 0 1 1 1
 1 0 0 0 0 0 1 0 0 0
 1 0 0 0 0 0 1 0 0 1
 1 0 0 0 0 0 1 0 1 0
 1 0 0 0 0 0 1 0 1 1
 1 0 0 0 0 0 1 1 0 0
 1 0 0 0 0 0 1 1 0 1
 1 0 0 0 0 0 1 1 1 0
 1 0 0 0 0 0 1 1 1 1
 1 0 0 0 0 1 0 0 0 0
 1 0 0 0 0 1 0 0 0 1
 1 0 0 0 0 1 0 0 1 0
 1 0 0 0 0 1 0 0 1 1
 1 0 0 0 0 1 0 1 0 0
 1 0 0 0 0 1 0 1 0 1
 1 0 0 0 0 1 0 1 1 0
 1 0 0 0 0 1 0 1 1 1
 1 0 0 0 0 1 1 0 0 0
 1 0 0 0 0 1 1 0 0 1
 1 0 0 0 0 1 1 0 1 0
 1 0 0 0 0 1 1 0 1 1
 1 0 0 0 0 1 1 1 0 0
 1 0 0 0 0 1 1 1 0 1
 1 0 0 0 0 1 1 1 1 0
 1 0 0 0 0 1 1 1 1 1
 1 0 0 0 1 0 0 0 0 0
 1 0 0 0 1 0 0 0 0 1
 1 0 0 0 1 0 0 0 1 0
 1 0 0 0 1 0 0 0 1 1
 1 0 0 0 1 0 0 1 0 0
 1 0 0 0 1 0 0 1 0 1
 1 0 0 0 1 0 0 1 1 0
 1 0 0 0 1 0 0 1 1 1
 1 0 0 0 1 0 1 0 0 0
 1 0 0 0 1 0 1 0 0 1
 1 0 0 0 1 0 1 0 1 0
 1 0 0 0 1 0 1 0 1 1
 1 0 0 0 1 0 1 1 0 0
 1 0 0 0 1 0 1 1 0 1
 1 0 0 0 1 0 1 1 1 0
 1 0 0 0 1 0 1 1 1 1
 1 0 0 0 1 1 0 0 0 0
 1 0 0 0 1 1 0 0 0 1
 1 0 0 0 1 1 0 0 1 0
 1 0 0 0 1 1 0 0 1 1
 1 0 0 0 1 1 0 1 0 0
 1 0 0 0 1 1 0 1 0 1
 1 0 0 0 1 1 0 1 1 0
 1 0 0 0 1 1 0 1 1 1
 1 0 0 0 1 1 1 0 0 0
 1 0 0 0 1 1 1 0 0 1
 1 0 0 0 1 1 1 0 1 0
 1 0 0 0 1 1 1 0 1 1
 1 0 0 0 1 1 1 1 0 0
 1 0 0 0 1 1 1 1 0 1
 1 0 0 0 1 1 1 1 1 0
 1 0 0 1 0 0 0 0 0 0
 1 0 0 1 0 0 0 0 0 1
 1 0 0 1 0 0 0 0 1 0
 1 0 0 1 0 0 0 0 1 1
 1 0 0 1 0 0 0 1 0 0
 1 0 0 1 0 0 0 1 0 1
 1 0 0 1 0 0 0 1 1 0
 1 0 0 1 0 0 0 1 1 1
 1 0 0 1 0 0 1 0 0 0
 1 0 0 1 0 0 1 0 0 1
 1 0 0 1 0 0 1 0 1 0
 1 0 0 1 0 0 1 0 1 1
 1 0 0 1 0 0 1 1 0 0
 1 0 0 1 0 0 1 1 0 1
 1 0 0 1 0 0 1 1 1 0
 1 0 0 1 0 0 1 1 1 1
 1 0 0 1 0 1 0 0 0 0
 1 0 0 1 0 1 0 0 0 1
 1 0 0 1 0 1 0 0 1 0
 1 0 0 1 0 1 0 0 1 1
 1 0 0 1 0 1 0 1 0 0
 1 0 0 1 0 1 0 1 0 1
 1 0 0 1 0 1 0 1 1 0
 1 0 0 1 0 1 0 1 1 1
 1 0 0 1 0 1 1 0 0 0
 1 0 0 1 0 1 1 0 0 1
 1 0 0 1 0 1 1 0 1 0
 1 0 0 1 0 1 1 0 1 1
 1 0 0 1 0 1 1 1 0 0
 1 0 0 1 0 1 1 1 0 1
 1 0 0 1 0 1 1 1 1 0
 1 0 0 1 1 0 0 0 0 0
 1 0 0 1 1 0 0 0 0 1
 1 0 0 1 1 0 0 0 1 0
 1 0 0 1 1 0 0 0 1 1
 1 0 0 1 1 0 0 1 0 0
 1 0 0 1 1 0 0 1 0 1
 1 0 0 1 1 0 0 1 1 0
 1 0 0 1 1 0 0 1 1 1
 1 0 0 1 1 0 1 0 0 0
 1 0 0 1 1 0 1 0 0 1
 1 0 0 1 1 0 1 0 1 0
 1 0 0 1 1 0 1 0 1 1
 1 0 0 1 1 0 1 1 0 0
 1 0 0 1 1 0 1 1 0 1
 1 0 0 1 1 0 1 1 1 0
 1 0 0 1 1 1 0 0 0 0
 1 0 0 1 1 1 0 0 0 1
 1 0 0 1 1 1 0 0 1 0
 1 0 0 1 1 1 0 0 1 1
 1 0 0 1 1 1 0 1 0 0
 1 0 0 1 1 1 0 1 0 1
 1 0 0 1 1 1 0 1 1 0
 1 0 0 1 1 1 1 0 0 0
 1 0 0 1 1 1 1 0 0 1
 1 0 0 1 1 1 1 0 1 0
 1 0 0 1 1 1 1 1 0 0
 1 0 1 0 0 0 0 0 0 0
 1 0 1 0 0 0 0 0 0 1
 1 0 1 0 0 0 0 0 1 0
 1 0 1 0 0 0 0 0 1 1
 1 0 1 0 0 0 0 1 0 0
 1 0 1 0 0 0 0 1 0 1
 1 0 1 0 0 0 0 1 1 0
 1 0 1 0 0 0 0 1 1 1
 1 0 1 0 0 0 1 0 0 0
 1 0 1 0 0 0 1 0 0 1
 1 0 1 0 0 0 1 0 1 0
 1 0 1 0 0 0 1 0 1 1
 1 0 1 0 0 0 1 1 0 0
 1 0 1 0 0 0 1 1 0 1
 1 0 1 0 0 0 1 1 1 0
 1 0 1 0 0 0 1 1 1 1
 1 0 1 0 0 1 0 0 0 0
 1 0 1 0 0 1 0 0 0 1
 1 0 1 0 0 1 0 0 1 0
 1 0 1 0 0 1 0 0 1 1
 1 0 1 0 0 1 0 1 0 0
 1 0 1 0 0 1 0 1 0 1
 1 0 1 0 0 1 0 1 1 0
 1 0 1 0 0 1 0 1 1 1
 1 0 1 0 0 1 1 0 0 0
 1 0 1 0 0 1 1 0 0 1
 1 0 1 0 0 1 1 0 1 0
 1 0 1 0 0 1 1 0 1 1
 1 0 1 0 0 1 1 1 0 0
 1 0 1 0 0 1 1 1 0 1
 1 0 1 0 0 1 1 1 1 0
 1 0 1 0 1 0 0 0 0 0
 1 0 1 0 1 0 0 0 0 1
 1 0 1 0 1 0 0 0 1 0
 1 0 1 0 1 0 0 0 1 1
 1 0 1 0 1 0 0 1 0 0
 1 0 1 0 1 0 0 1 0 1
 1 0 1 0 1 0 0 1 1 0
 1 0 1 0 1 0 0 1 1 1
 1 0 1 0 1 0 1 0 0 0
 1 0 1 0 1 0 1 0 0 1
 1 0 1 0 1 0 1 0 1 0
 1 0 1 0 1 0 1 0 1 1
 1 0 1 0 1 0 1 1 0 0
 1 0 1 0 1 0 1 1 0 1
 1 0 1 0 1 0 1 1 1 0
 1 0 1 0 1 1 0 0 0 0
 1 0 1 0 1 1 0 0 0 1
 1 0 1 0 1 1 0 0 1 0
 1 0 1 0 1 1 0 0 1 1
 1 0 1 0 1 1 0 1 0 0
 1 0 1 0 1 1 0 1 0 1
 1 0 1 0 1 1 0 1 1 0
 1 0 1 0 1 1 1 0 0 0
 1 0 1 0 1 1 1 0 0 1
 1 0 1 0 1 1 1 0 1 0
 1 0 1 0 1 1 1 1 0 0
 1 0 1 1 0 0 0 0 0 0
 1 0 1 1 0 0 0 0 0 1
 1 0 1 1 0 0 0 0 1 0
 1 0 1 1 0 0 0 0 1 1
 1 0 1 1 0 0 0 1 0 0
 1 0 1 1 0 0 0 1 0 1
 1 0 1 1 0 0 0 1 1 0
 1 0 1 1 0 0 0 1 1 1
 1 0 1 1 0 0 1 0 0 0
 1 0 1 1 0 0 1 0 0 1
 1 0 1 1 0 0 1 0 1 0
 1 0 1 1 0 0 1 0 1 1
 1 0 1 1 0 0 1 1 0 0
 1 0 1 1 0 0 1 1 0 1
 1 0 1 1 0 0 1 1 1 0
 1 0 1 1 0 1 0 0 0 0
 1 0 1 1 0 1 0 0 0 1
 1 0 1 1 0 1 0 0 1 0
 1 0 1 1 0 1 0 0 1 1
 1 0 1 1 0 1 0 1 0 0
 1 0 1 1 0 1 0 1 0 1
 1 0 1 1 0 1 0 1 1 0
 1 0 1 1 0 1 1 0 0 0
 1 0 1 1 0 1 1 0 0 1
 1 0 1 1 0 1 1 0 1 0
 1 0 1 1 0 1 1 1 0 0
 1 0 1 1 1 0 0 0 0 0
 1 0 1 1 1 0 0 0 0 1
 1 0 1 1 1 0 0 0 1 0
 1 0 1 1 1 0 0 0 1 1
 1 0 1 1 1 0 0 1 0 0
 1 0 1 1 1 0 0 1 0 1
 1 0 1 1 1 0 0 1 1 0
 1 0 1 1 1 0 1 0 0 0
 1 0 1 1 1 0 1 0 0 1
 1 0 1 1 1 0 1 0 1 0
 1 0 1 1 1 0 1 1 0 0
 1 0 1 1 1 1 0 0 0 0
 1 0 1 1 1 1 0 0 0 1
 1 0 1 1 1 1 0 0 1 0
 1 0 1 1 1 1 0 1 0 0
 1 0 1 1 1 1 1 0 0 0
 1 1 0 1 1 2 2 2 2 2
 1 1 0 1 2 1 2 2 2 2
 1 1 0 1 2 2 1 2 2 2
 1 1 0 1 2 2 2 1 2 2
 1 1 0 1 2 2 2 2 1 2
 1 1 0 1 2 2 2 2 2 1
 1 1 0 2 1 1 2 2 2 2
 1 1 0 2 1 2 1 2 2 2
 1 1 0 2 1 2 2 1 2 2
 1 1 0 2 1 2 2 2 1 2
 1 1 0 2 1 2 2 2 2 1
 1 1 0 2 2 1 1 2 2 2
 1 1 0 2 2 1 2 1 2 2
 1 1 0 2 2 1 2 2 1 2
 1 1 0 2 2 1 2 2 2 1
 1 1 0 2 2 2 1 1 2 2
 1 1 0 2 2 2 1 2 1 2
 1 1 0 2 2 2 1 2 2 1
 1 1 0 2 2 2 2 1 1 2
 1 1 0 2 2 2 2 1 2 1
 1 1 0 2 2 2 2 2 1 1
 1 1 1 0 1 2 2 2 2 2
 1 1 1 0 2 1 2 2 2 2
 1 1 1 0 2 2 1 2 2 2
 1 1 1 0 2 2 2 1 2 2
 1 1 1 0 2 2 2 2 1 2
 1 1 1 0 2 2 2 2 2 1
 1 1 1 1 0 2 2 2 2 2
 1 1 1 1 1 1 2 2 2 2
 1 1 1 1 1 2 1 2 2 2
 1 1 1 1 1 2 2 1 2 2
 1 1 1 1 1 2 2 2 1 2
 1 1 1 1 1 2 2 2 2 1
 1 1 1 1 1 2 2 2 2 2
 1 1 1 1 2 0 2 2 2 2
 1 1 1 1 2 1 1 2 2 2
 1 1 1 1 2 1 2 1 2 2
 1 1 1 1 2 1 2 2 1 2
 1 1 1 1 2 1 2 2 2 1
 1 1 1 1 2 1 2 2 2 2
 1 1 1 1 2 2 0 2 2 2
 1 1 1 1 2 2 1 1 2 2
 1 1 1 1 2 2 1 2 1 2
 1 1 1 1 2 2 1 2 2 1
 1 1 1 1 2 2 1 2 2 2
 1 1 1 1 2 2 2 0 2 2
 1 1 1 1 2 2 2 1 1 2
 1 1 1 1 2 2 2 1 2 1
 1 1 1 1 2 2 2 1 2 2
 1 1 1 1 2 2 2 2 0 2
 1 1 1 1 2 2 2 2 1 1
 1 1 1 1 2 2 2 2 1 2
 1 1 1 1 2 2 2 2 2 0
 1 1 1 1 2 2 2 2 2 1
 1 1 1 2 0 1 2 2 2 2
 1 1 1 2 0 2 1 2 2 2
 1 1 1 2 0 2 2 1 2 2
 1 1 1 2 0 2 2 2 1 2
 1 1 1 2 0 2 2 2 2 1
 1 1 1 2 1 0 2 2 2 2
 1 1 1 2 1 1 1 2 2 2
 1 1 1 2 1 1 2 1 2 2
 1 1 1 2 1 1 2 2 1 2
 1 1 1 2 1 1 2 2 2 1
 1 1 1 2 1 1 2 2 2 2
 1 1 1 2 1 2 0 2 2 2
 1 1 1 2 1 2 1 1 2 2
 1 1 1 2 1 2 1 2 1 2
 1 1 1 2 1 2 1 2 2 1
 1 1 1 2 1 2 1 2 2 2
 1 1 1 2 1 2 2 0 2 2
 1 1 1 2 1 2 2 1 1 2
 1 1 1 2 1 2 2 1 2 1
 1 1 1 2 1 2 2 1 2 2
 1 1 1 2 1 2 2 2 0 2
 1 1 1 2 1 2 2 2 1 1
 1 1 1 2 1 2 2 2 1 2
 1 1 1 2 1 2 2 2 2 0
 1 1 1 2 1 2 2 2 2 1
 1 1 1 2 2 0 1 2 2 2
 1 1 1 2 2 0 2 1 2 2
 1 1 1 2 2 0 2 2 1 2
 1 1 1 2 2 0 2 2 2 1
 1 1 1 2 2 1 0 2 2 2
 1 1 1 2 2 1 1 1 2 2
 1 1 1 2 2 1 1 2 1 2
 1 1 1 2 2 1 1 2 2 1
 1 1 1 2 2 1 1 2 2 2
 1 1 1 2 2 1 2 0 2 2
 1 1 1 2 2 1 2 1 1 2
 1 1 1 2 2 1 2 1 2 1
 1 1 1 2 2 1 2 1 2 2
 1 1 1 2 2 1 2 2 0 2
 1 1 1 2 2 1 2 2 1 1
 1 1 1 2 2 1 2 2 1 2
 1 1 1 2 2 1 2 2 2 0
 1 1 1 2 2 1 2 2 2 1
 1 1 1 2 2 2 0 1 2 2
 1 1 1 2 2 2 0 2 1 2
 1 1 1 2 2 2 0 2 2 1
 1 1 1 2 2 2 1 0 2 2
 1 1 1 2 2 2 1 1 1 2
 1 1 1 2 2 2 1 1 2 1
 1 1 1 2 2 2 1 1 2 2
 1 1 1 2 2 2 1 2 0 2
 1 1 1 2 2 2 1 2 1 1
 1 1 1 2 2 2 1 2 1 2
 1 1 1 2 2 2 1 2 2 0
 1 1 1 2 2 2 1 2 2 1
 1 1 1 2 2 2 2 0 1 2
 1 1 1 2 2 2 2 0 2 1
 1 1 1 2 2 2 2 1 0 2
 1 1 1 2 2 2 2 1 1 1
 1 1 1 2 2 2 2 1 1 2
 1 1 1 2 2 2 2 1 2 0
 1 1 1 2 2 2 2 1 2 1
 1 1 1 2 2 2 2 2 0 1
 1 1 1 2 2 2 2 2 1 0
 1 1 1 2 2 2 2 2 1 1
 1 1 2 0 1 1 2 2 2 2
 1 1 2 0 1 2 1 2 2 2
 1 1 2 0 1 2 2 1 2 2
 1 1 2 0 1 2 2 2 1 2
 1 1 2 0 1 2 2 2 2 1
 1 1 2 0 2 1 1 2 2 2
 1 1 2 0 2 1 2 1 2 2
 1 1 2 0 2 1 2 2 1 2
 1 1 2 0 2 1 2 2 2 1
 1 1 2 0 2 2 1 1 2 2
 1 1 2 0 2 2 1 2 1 2
 1 1 2 0 2 2 1 2 2 1
 1 1 2 0 2 2 2 1 1 2
 1 1 2 0 2 2 2 1 2 1
 1 1 2 0 2 2 2 2 1 1
 1 1 2 1 0 1 2 2 2 2
 1 1 2 1 0 2 1 2 2 2
 1 1 2 1 0 2 2 1 2 2
 1 1 2 1 0 2 2 2 1 2
 1 1 2 1 0 2 2 2 2 1
 1 1 2 1 1 0 2 2 2 2
 1 1 2 1 1 1 1 2 2 2
 1 1 2 1 1 1 2 1 2 2
 1 1 2 1 1 1 2 2 1 2
 1 1 2 1 1 1 2 2 2 1
 1 1 2 1 1 1 2 2 2 2
 1 1 2 1 1 2 0 2 2 2
 1 1 2 1 1 2 1 1 2 2
 1 1 2 1 1 2 1 2 1 2
 1 1 2 1 1 2 1 2 2 1
 1 1 2 1 1 2 1 2 2 2
 1 1 2 1 1 2 2 0 2 2
 1 1 2 1 1 2 2 1 1 2
 1 1 2 1 1 2 2 1 2 1
 1 1 2 1 1 2 2 1 2 2
 1 1 2 1 1 2 2 2 0 2
 1 1 2 1 1 2 2 2 1 1
 1 1 2 1 1 2 2 2 1 2
 1 1 2 1 1 2 2 2 2 0
 1 1 2 1 1 2 2 2 2 1
 1 1 2 1 2 0 1 2 2 2
 1 1 2 1 2 0 2 1 2 2
 1 1 2 1 2 0 2 2 1 2
 1 1 2 1 2 0 2 2 2 1
 1 1 2 1 2 1 0 2 2 2
 1 1 2 1 2 1 1 1 2 2
 1 1 2 1 2 1 1 2 1 2
 1 1 2 1 2 1 1 2 2 1
 1 1 2 1 2 1 1 2 2 2
 1 1 2 1 2 1 2 0 2 2
 1 1 2 1 2 1 2 1 1 2
 1 1 2 1 2 1 2 1 2 1
 1 1 2 1 2 1 2 1 2 2
 1 1 2 1 2 1 2 2 0 2
 1 1 2 1 2 1 2 2 1 1
 1 1 2 1 2 1 2 2 1 2
 1 1 2 1 2 1 2 2 2 0
 1 1 2 1 2 1 2 2 2 1
 1 1 2 1 2 2 0 1 2 2
 1 1 2 1 2 2 0 2 1 2
 1 1 2 1 2 2 0 2 2 1
 1 1 2 1 2 2 1 0 2 2
 1 1 2 1 2 2 1 1 1 2
 1 1 2 1 2 2 1 1 2 1
 1 1 2 1 2 2 1 1 2 2
 1 1 2 1 2 2 1 2 0 2
 1 1 2 1 2 2 1 2 1 1
 1 1 2 1 2 2 1 2 1 2
 1 1 2 1 2 2 1 2 2 0
 1 1 2 1 2 2 1 2 2 1
 1 1 2 1 2 2 2 0 1 2
 1 1 2 1 2 2 2 0 2 1
 1 1 2 1 2 2 2 1 0 2
 1 1 2 1 2 2 2 1 1 1
 1 1 2 1 2 2 2 1 1 2
 1 1 2 1 2 2 2 1 2 0
 1 1 2 1 2 2 2 1 2 1
 1 1 2 1 2 2 2 2 0 1
 1 1 2 1 2 2 2 2 1 0
 1 1 2 1 2 2 2 2 1 1
 1 1 2 2 0 1 1 2 2 2
 1 1 2 2 0 1 2 1 2 2
 1 1 2 2 0 1 2 2 1 2
 1 1 2 2 0 1 2 2 2 1
 1 1 2 2 0 2 1 1 2 2
 1 1 2 2 0 2 1 2 1 2
 1 1 2 2 0 2 1 2 2 1
 1 1 2 2 0 2 2 1 1 2
 1 1 2 2 0 2 2 1 2 1
 1 1 2 2 0 2 2 2 1 1
 1 1 2 2 1 0 1 2 2 2
 1 1 2 2 1 0 2 1 2 2
 1 1 2 2 1 0 2 2 1 2
 1 1 2 2 1 0 2 2 2 1
 1 1 2 2 1 1 0 2 2 2
 1 1 2 2 1 1 1 1 2 2
 1 1 2 2 1 1 1 2 1 2
 1 1 2 2 1 1 1 2 2 1
 1 1 2 2 1 1 1 2 2 2
 1 1 2 2 1 1 2 0 2 2
 1 1 2 2 1 1 2 1 1 2
 1 1 2 2 1 1 2 1 2 1
 1 1 2 2 1 1 2 1 2 2
 1 1 2 2 1 1 2 2 0 2
 1 1 2 2 1 1 2 2 1 1
 1 1 2 2 1 1 2 2 1 2
 1 1 2 2 1 1 2 2 2 0
 1 1 2 2 1 1 2 2 2 1
 1 1 2 2 1 2 0 1 2 2
 1 1 2 2 1 2 0 2 1 2
 1 1 2 2 1 2 0 2 2 1
 1 1 2 2 1 2 1 0 2 2
 1 1 2 2 1 2 1 1 1 2
 1 1 2 2 1 2 1 1 2 1
 1 1 2 2 1 2 1 1 2 2
 1 1 2 2 1 2 1 2 0 2
 1 1 2 2 1 2 1 2 1 1
 1 1 2 2 1 2 1 2 1 2
 1 1 2 2 1 2 1 2 2 0
 1 1 2 2 1 2 1 2 2 1
 1 1 2 2 1 2 2 0 1 2
 1 1 2 2 1 2 2 0 2 1
 1 1 2 2 1 2 2 1 0 2
 1 1 2 2 1 2 2 1 1 1
 1 1 2 2 1 2 2 1 1 2
 1 1 2 2 1 2 2 1 2 0
 1 1 2 2 1 2 2 1 2 1
 1 1 2 2 1 2 2 2 0 1
 1 1 2 2 1 2 2 2 1 0
 1 1 2 2 1 2 2 2 1 1
 1 1 2 2 2 0 1 1 2 2
 1 1 2 2 2 0 1 2 1 2
 1 1 2 2 2 0 1 2 2 1
 1 1 2 2 2 0 2 1 1 2
 1 1 2 2 2 0 2 1 2 1
 1 1 2 2 2 0 2 2 1 1
 1 1 2 2 2 1 0 1 2 2
 1 1 2 2 2 1 0 2 1 2
 1 1 2 2 2 1 0 2 2 1
 1 1 2 2 2 1 1 0 2 2
 1 1 2 2 2 1 1 1 1 2
 1 1 2 2 2 1 1 1 2 1
 1 1 2 2 2 1 1 1 2 2
 1 1 2 2 2 1 1 2 0 2
 1 1 2 2 2 1 1 2 1 1
 1 1 2 2 2 1 1 2 1 2
 1 1 2 2 2 1 1 2 2 0
 1 1 2 2 2 1 1 2 2 1
 1 1 2 2 2 1 2 0 1 2
 1 1 2 2 2 1 2 0 2 1
 1 1 2 2 2 1 2 1 0 2
 1 1 2 2 2 1 2 1 1 1
 1 1 2 2 2 1 2 1 1 2
 1 1 2 2 2 1 2 1 2 0
 1 1 2 2 2 1 2 1 2 1
 1 1 2 2 2 1 2 2 0 1
 1 1 2 2 2 1 2 2 1 0
 1 1 2 2 2 1 2 2 1 1
 1 1 2 2 2 2 0 1 1 2
 1 1 2 2 2 2 0 1 2 1
 1 1 2 2 2 2 0 2 1 1
 1 1 2 2 2 2 1 0 1 2
 1 1 2 2 2 2 1 0 2 1
 1 1 2 2 2 2 1 1 0 2
 1 1 2 2 2 2 1 1 1 1
 1 1 2 2 2 2 1 1 1 2
 1 1 2 2 2 2 1 1 2 0
 1 1 2 2 2 2 1 1 2 1
 1 1 2 2 2 2 1 2 0 1
 1 1 2 2 2 2 1 2 1 0
 1 1 2 2 2 2 1 2 1 1
 1 1 2 2 2 2 2 0 1 1
 1 1 2 2 2 2 2 1 0 1
 1 1 2 2 2 2 2 1 1 0
 1 1 2 2 2 2 2 1 1 1
 1 2 2 2 2 2 3 3 3 3
 1 2 2 2 2 3 2 3 3 3
 1 2 2 2 2 3 3 2 3 3
 1 2 2 2 2 3 3 3 2 3
 1 2 2 2 2 3 3 3 3 2
 1 2 2 2 3 2 2 3 3 3
 1 2 2 2 3 2 3 2 3 3
 1 2 2 2 3 2 3 3 2 3
 1 2 2 2 3 2 3 3 3 2
 1 2 2 2 3 3 2 2 3 3
 1 2 2 2 3 3 2 3 2 3
 1 2 2 2 3 3 2 3 3 2
 1 2 2 2 3 3 3 2 2 3
 1 2 2 2 3 3 3 2 3 2
 1 2 2 2 3 3 3 3 2 2
 1 2 2 3 2 2 2 3 3 3
 1 2 2 3 2 2 3 2 3 3
 1 2 2 3 2 2 3 3 2 3
 1 2 2 3 2 2 3 3 3 2
 1 2 2 3 2 3 2 2 3 3
 1 2 2 3 2 3 2 3 2 3
 1 2 2 3 2 3 2 3 3 2
 1 2 2 3 2 3 3 2 2 3
 1 2 2 3 2 3 3 2 3 2
 1 2 2 3 2 3 3 3 2 2
 1 2 2 3 3 2 2 2 3 3
 1 2 2 3 3 2 2 3 2 3
 1 2 2 3 3 2 2 3 3 2
 1 2 2 3 3 2 3 2 2 3
 1 2 2 3 3 2 3 2 3 2
 1 2 2 3 3 2 3 3 2 2
 1 2 2 3 3 3 2 2 2 3
 1 2 2 3 3 3 2 2 3 2
 1 2 2 3 3 3 2 3 2 2
 1 2 2 3 3 3 3 2 2 2
 1 2 3 2 2 2 2 3 3 3
 1 2 3 2 2 2 3 2 3 3
 1 2 3 2 2 2 3 3 2 3
 1 2 3 2 2 2 3 3 3 2
 1 2 3 2 2 3 2 2 3 3
 1 2 3 2 2 3 2 3 2 3
 1 2 3 2 2 3 2 3 3 2
 1 2 3 2 2 3 3 2 2 3
 1 2 3 2 2 3 3 2 3 2
 1 2 3 2 2 3 3 3 2 2
 1 2 3 2 3 2 2 2 3 3
 1 2 3 2 3 2 2 3 2 3
 1 2 3 2 3 2 2 3 3 2
 1 2 3 2 3 2 3 2 2 3
 1 2 3 2 3 2 3 2 3 2
 1 2 3 2 3 2 3 3 2 2
 1 2 3 2 3 3 2 2 2 3
 1 2 3 2 3 3 2 2 3 2
 1 2 3 2 3 3 2 3 2 2
 1 2 3 2 3 3 3 2 2 2
 1 2 3 3 2 2 2 2 3 3
 1 2 3 3 2 2 2 3 2 3
 1 2 3 3 2 2 2 3 3 2
 1 2 3 3 2 2 3 2 2 3
 1 2 3 3 2 2 3 2 3 2
 1 2 3 3 2 2 3 3 2 2
 1 2 3 3 2 3 2 2 2 3
 1 2 3 3 2 3 2 2 3 2
 1 2 3 3 2 3 2 3 2 2
 1 2 3 3 2 3 3 2 2 2
 1 2 3 3 3 2 2 2 2 3
 1 2 3 3 3 2 2 2 3 2
 1 2 3 3 3 2 2 3 2 2
 1 2 3 3 3 2 3 2 2 2
 1 2 3 3 3 3 2 2 2 2
 1 3 3 3 3 3 3 4 4 4
 1 3 3 3 3 3 4 3 4 4
 1 3 3 3 3 3 4 4 3 4
 1 3 3 3 3 3 4 4 4 3
 1 3 3 3 3 4 3 3 4 4
 1 3 3 3 3 4 3 4 3 4
 1 3 3 3 3 4 3 4 4 3
 1 3 3 3 3 4 4 3 3 4
 1 3 3 3 3 4 4 3 4 3
 1 3 3 3 3 4 4 4 3 3
 1 3 3 3 4 3 3 3 4 4
 1 3 3 3 4 3 3 4 3 4
 1 3 3 3 4 3 3 4 4 3
 1 3 3 3 4 3 4 3 3 4
 1 3 3 3 4 3 4 3 4 3
 1 3 3 3 4 3 4 4 3 3
 1 3 3 3 4 4 3 3 3 4
 1 3 3 3 4 4 3 3 4 3
 1 3 3 3 4 4 3 4 3 3
 1 3 3 3 4 4 4 3 3 3
 1 3 3 4 3 3 3 3 4 4
 1 3 3 4 3 3 3 4 3 4
 1 3 3 4 3 3 3 4 4 3
 1 3 3 4 3 3 4 3 3 4
 1 3 3 4 3 3 4 3 4 3
 1 3 3 4 3 3 4 4 3 3
 1 3 3 4 3 4 3 3 3 4
 1 3 3 4 3 4 3 3 4 3
 1 3 3 4 3 4 3 4 3 3
 1 3 3 4 3 4 4 3 3 3
 1 3 3 4 4 3 3 3 3 4
 1 3 3 4 4 3 3 3 4 3
 1 3 3 4 4 3 3 4 3 3
 1 3 3 4 4 3 4 3 3 3
 1 3 3 4 4 4 3 3 3 3
 1 3 4 3 3 3 3 3 4 4
 1 3 4 3 3 3 3 4 3 4
 1 3 4 3 3 3 3 4 4 3
 1 3 4 3 3 3 4 3 3 4
 1 3 4 3 3 3 4 3 4 3
 1 3 4 3 3 3 4 4 3 3
 1 3 4 3 3 4 3 3 3 4
 1 3 4 3 3 4 3 3 4 3
 1 3 4 3 3 4 3 4 3 3
 1 3 4 3 3 4 4 3 3 3
 1 3 4 3 4 3 3 3 3 4
 1 3 4 3 4 3 3 3 4 3
 1 3 4 3 4 3 3 4 3 3
 1 3 4 3 4 3 4 3 3 3
 1 3 4 3 4 4 3 3 3 3
 1 3 4 4 3 3 3 3 3 4
 1 3 4 4 3 3 3 3 4 3
 1 3 4 4 3 3 3 4 3 3
 1 3 4 4 3 3 4 3 3 3
 1 3 4 4 3 4 3 3 3 3
 1 3 4 4 4 3 3 3 3 3
 1 4 4 4 4 4 4 4 5 5
 1 4 4 4 4 4 4 5 4 5
 1 4 4 4 4 4 4 5 5 4
 1 4 4 4 4 4 5 4 4 5
 1 4 4 4 4 4 5 4 5 4
 1 4 4 4 4 4 5 5 4 4
 1 4 4 4 4 5 4 4 4 5
 1 4 4 4 4 5 4 4 5 4
 1 4 4 4 4 5 4 5 4 4
 1 4 4 4 4 5 5 4 4 4
 1 4 4 4 5 4 4 4 4 5
 1 4 4 4 5 4 4 4 5 4
 1 4 4 4 5 4 4 5 4 4
 1 4 4 4 5 4 5 4 4 4
 1 4 4 4 5 5 4 4 4 4
 1 4 4 5 4 4 4 4 4 5
 1 4 4 5 4 4 4 4 5 4
 1 4 4 5 4 4 4 5 4 4
 1 4 4 5 4 4 5 4 4 4
 1 4 4 5 4 5 4 4 4 4
 1 4 4 5 5 4 4 4 4 4
 1 4 5 4 4 4 4 4 4 5
 1 4 5 4 4 4 4 4 5 4
 1 4 5 4 4 4 4 5 4 4
 1 4 5 4 4 4 5 4 4 4
 1 4 5 4 4 5 4 4 4 4
 1 4 5 4 5 4 4 4 4 4
 1 4 5 5 4 4 4 4 4 4
 1 5 5 5 5 5 5 5 5 6
 1 5 5 5 5 5 5 5 6 5
 1 5 5 5 5 5 5 6 5 5
 1 5 5 5 5 5 6 5 5 5
 1 5 5 5 5 6 5 5 5 5
 1 5 5 5 6 5 5 5 5 5
 1 5 5 6 5 5 5 5 5 5
 1 5 6 5 5 5 5 5 5 5
 1 6 6 6 6 6 6 6 6 6
 2 0 0 1 1 1 2 2 2 2
 2 0 0 1 1 2 1 2 2 2
 2 0 0 1 1 2 2 1 2 2
 2 0 0 1 1 2 2 2 1 2
 2 0 0 1 1 2 2 2 2 1
 2 0 0 1 2 1 1 2 2 2
 2 0 0 1 2 1 2 1 2 2
 2 0 0 1 2 1 2 2 1 2
 2 0 0 1 2 1 2 2 2 1
 2 0 0 1 2 2 1 1 2 2
 2 0 0 1 2 2 1 2 1 2
 2 0 0 1 2 2 1 2 2 1
 2 0 0 1 2 2 2 1 1 2
 2 0 0 1 2 2 2 1 2 1
 2 0 0 1 2 2 2 2 1 1
 2 0 0 2 1 1 1 2 2 2
 2 0 0 2 1 1 2 1 2 2
 2 0 0 2 1 1 2 2 1 2
 2 0 0 2 1 1 2 2 2 1
 2 0 0 2 1 2 1 1 2 2
 2 0 0 2 1 2 1 2 1 2
 2 0 0 2 1 2 1 2 2 1
 2 0 0 2 1 2 2 1 1 2
 2 0 0 2 1 2 2 1 2 1
 2 0 0 2 1 2 2 2 1 1
 2 0 0 2 2 1 1 1 2 2
 2 0 0 2 2 1 1 2 1 2
 2 0 0 2 2 1 1 2 2 1
 2 0 0 2 2 1 2 1 1 2
 2 0 0 2 2 1 2 1 2 1
 2 0 0 2 2 1 2 2 1 1
 2 0 0 2 2 2 1 1 1 2
 2 0 0 2 2 2 1 1 2 1
 2 0 0 2 2 2 1 2 1 1
 2 0 0 2 2 2 2 1 1 1
 2 0 1 0 1 1 2 2 2 2
 2 0 1 0 1 2 1 2 2 2
 2 0 1 0 1 2 2 1 2 2
 2 0 1 0 1 2 2 2 1 2
 2 0 1 0 1 2 2 2 2 1
 2 0 1 0 2 1 1 2 2 2
 2 0 1 0 2 1 2 1 2 2
 2 0 1 0 2 1 2 2 1 2
 2 0 1 0 2 1 2 2 2 1
 2 0 1 0 2 2 1 1 2 2
 2 0 1 0 2 2 1 2 1 2
 2 0 1 0 2 2 1 2 2 1
 2 0 1 0 2 2 2 1 1 2
 2 0 1 0 2 2 2 1 2 1
 2 0 1 0 2 2 2 2 1 1
 2 0 1 1 0 1 2 2 2 2
 2 0 1 1 0 2 1 2 2 2
 2 0 1 1 0 2 2 1 2 2
 2 0 1 1 0 2 2 2 1 2
 2 0 1 1 0 2 2 2 2 1
 2 0 1 1 1 0 2 2 2 2
 2 0 1 1 1 1 1 2 2 2
 2 0 1 1 1 1 2 1 2 2
 2 0 1 1 1 1 2 2 1 2
 2 0 1 1 1 1 2 2 2 1
 2 0 1 1 1 1 2 2 2 2
 2 0 1 1 1 2 0 2 2 2
 2 0 1 1 1 2 1 1 2 2
 2 0 1 1 1 2 1 2 1 2
 2 0 1 1 1 2 1 2 2 1
 2 0 1 1 1 2 1 2 2 2
 2 0 1 1 1 2 2 0 2 2
 2 0 1 1 1 2 2 1 1 2
 2 0 1 1 1 2 2 1 2 1
 2 0 1 1 1 2 2 1 2 2
 2 0 1 1 1 2 2 2 0 2
 2 0 1 1 1 2 2 2 1 1
 2 0 1 1 1 2 2 2 1 2
 2 0 1 1 1 2 2 2 2 0
 2 0 1 1 1 2 2 2 2 1
 2 0 1 1 2 0 1 2 2 2
 2 0 1 1 2 0 2 1 2 2
 2 0 1 1 2 0 2 2 1 2
 2 0 1 1 2 0 2 2 2 1
 2 0 1 1 2 1 0 2 2 2
 2 0 1 1 2 1 1 1 2 2
 2 0 1 1 2 1 1 2 1 2
 2 0 1 1 2 1 1 2 2 1
 2 0 1 1 2 1 1 2 2 2
 2 0 1 1 2 1 2 0 2 2
 2 0 1 1 2 1 2 1 1 2
 2 0 1 1 2 1 2 1 2 1
 2 0 1 1 2 1 2 1 2 2
 2 0 1 1 2 1 2 2 0 2
 2 0 1 1 2 1 2 2 1 1
 2 0 1 1 2 1 2 2 1 2
 2 0 1 1 2 1 2 2 2 0
 2 0 1 1 2 1 2 2 2 1
 2 0 1 1 2 2 0 1 2 2
 2 0 1 1 2 2 0 2 1 2
 2 0 1 1 2 2 0 2 2 1
 2 0 1 1 2 2 1 0 2 2
 2 0 1 1 2 2 1 1 1 2
 2 0 1 1 2 2 1 1 2 1
 2 0 1 1 2 2 1 1 2 2
 2 0 1 1 2 2 1 2 0 2
 2 0 1 1 2 2 1 2 1 1
 2 0 1 1 2 2 1 2 1 2
 2 0 1 1 2 2 1 2 2 0
 2 0 1 1 2 2 1 2 2 1
 2 0 1 1 2 2 2 0 1 2
 2 0 1 1 2 2 2 0 2 1
 2 0 1 1 2 2 2 1 0 2
 2 0 1 1 2 2 2 1 1 1
 2 0 1 1 2 2 2 1 1 2
 2 0 1 1 2 2 2 1 2 0
 2 0 1 1 2 2 2 1 2 1
 2 0 1 1 2 2 2 2 0 1
 2 0 1 1 2 2 2 2 1 0
 2 0 1 1 2 2 2 2 1 1
 2 0 1 2 0 1 1 2 2 2
 2 0 1 2 0 1 2 1 2 2
 2 0 1 2 0 1 2 2 1 2
 2 0 1 2 0 1 2 2 2 1
 2 0 1 2 0 2 1 1 2 2
 2 0 1 2 0 2 1 2 1 2
 2 0 1 2 0 2 1 2 2 1
 2 0 1 2 0 2 2 1 1 2
 2 0 1 2 0 2 2 1 2 1
 2 0 1 2 0 2 2 2 1 1
 2 0 1 2 1 0 1 2 2 2
 2 0 1 2 1 0 2 1 2 2
 2 0 1 2 1 0 2 2 1 2
 2 0 1 2 1 0 2 2 2 1
 2 0 1 2 1 1 0 2 2 2
 2 0 1 2 1 1 1 1 2 2
 2 0 1 2 1 1 1 2 1 2
 2 0 1 2 1 1 1 2 2 1
 2 0 1 2 1 1 1 2 2 2
 2 0 1 2 1 1 2 0 2 2
 2 0 1 2 1 1 2 1 1 2
 2 0 1 2 1 1 2 1 2 1
 2 0 1 2 1 1 2 1 2 2
 2 0 1 2 1 1 2 2 0 2
 2 0 1 2 1 1 2 2 1 1
 2 0 1 2 1 1 2 2 1 2
 2 0 1 2 1 1 2 2 2 0
 2 0 1 2 1 1 2 2 2 1
 2 0 1 2 1 2 0 1 2 2
 2 0 1 2 1 2 0 2 1 2
 2 0 1 2 1 2 0 2 2 1
 2 0 1 2 1 2 1 0 2 2
 2 0 1 2 1 2 1 1 1 2
 2 0 1 2 1 2 1 1 2 1
 2 0 1 2 1 2 1 1 2 2
 2 0 1 2 1 2 1 2 0 2
 2 0 1 2 1 2 1 2 1 1
 2 0 1 2 1 2 1 2 1 2
 2 0 1 2 1 2 1 2 2 0
 2 0 1 2 1 2 1 2 2 1
 2 0 1 2 1 2 2 0 1 2
 2 0 1 2 1 2 2 0 2 1
 2 0 1 2 1 2 2 1 0 2
 2 0 1 2 1 2 2 1 1 1
 2 0 1 2 1 2 2 1 1 2
 2 0 1 2 1 2 2 1 2 0
 2 0 1 2 1 2 2 1 2 1
 2 0 1 2 1 2 2 2 0 1
 2 0 1 2 1 2 2 2 1 0
 2 0 1 2 1 2 2 2 1 1
 2 0 1 2 2 0 1 1 2 2
 2 0 1 2 2 0 1 2 1 2
 2 0 1 2 2 0 1 2 2 1
 2 0 1 2 2 0 2 1 1 2
 2 0 1 2 2 0 2 1 2 1
 2 0 1 2 2 0 2 2 1 1
 2 0 1 2 2 1 0 1 2 2
 2 0 1 2 2 1 0 2 1 2
 2 0 1 2 2 1 0 2 2 1
 2 0 1 2 2 1 1 0 2 2
 2 0 1 2 2 1 1 1 1 2
 2 0 1 2 2 1 1 1 2 1
 2 0 1 2 2 1 1 1 2 2
 2 0 1 2 2 1 1 2 0 2
 2 0 1 2 2 1 1 2 1 1
 2 0 1 2 2 1 1 2 1 2
 2 0 1 2 2 1 1 2 2 0
 2 0 1 2 2 1 1 2 2 1
 2 0 1 2 2 1 2 0 1 2
 2 0 1 2 2 1 2 0 2 1
 2 0 1 2 2 1 2 1 0 2
 2 0 1 2 2 1 2 1 1 1
 2 0 1 2 2 1 2 1 1 2
 2 0 1 2 2 1 2 1 2 0
 2 0 1 2 2 1 2 1 2 1
 2 0 1 2 2 1 2 2 0 1
 2 0 1 2 2 1 2 2 1 0
 2 0 1 2 2 1 2 2 1 1
 2 0 1 2 2 2 0 1 1 2
 2 0 1 2 2 2 0 1 2 1
 2 0 1 2 2 2 0 2 1 1
 2 0 1 2 2 2 1 0 1 2
 2 0 1 2 2 2 1 0 2 1
 2 0 1 2 2 2 1 1 0 2
 2 0 1 2 2 2 1 1 1 1
 2 0 1 2 2 2 1 1 1 2
 2 0 1 2 2 2 1 1 2 0
 2 0 1 2 2 2 1 1 2 1
 2 0 1 2 2 2 1 2 0 1
 2 0 1 2 2 2 1 2 1 0
 2 0 1 2 2 2 1 2 1 1
 2 0 1 2 2 2 2 0 1 1
 2 0 1 2 2 2 2 1 0 1
 2 0 1 2 2 2 2 1 1 0
 2 0 1 2 2 2 2 1 1 1
 2 0 2 0 1 1 1 2 2 2
 2 0 2 0 1 1 2 1 2 2
 2 0 2 0 1 1 2 2 1 2
 2 0 2 0 1 1 2 2 2 1
 2 0 2 0 1 2 1 1 2 2
 2 0 2 0 1 2 1 2 1 2
 2 0 2 0 1 2 1 2 2 1
 2 0 2 0 1 2 2 1 1 2
 2 0 2 0 1 2 2 1 2 1
 2 0 2 0 1 2 2 2 1 1
 2 0 2 0 2 1 1 1 2 2
 2 0 2 0 2 1 1 2 1 2
 2 0 2 0 2 1 1 2 2 1
 2 0 2 0 2 1 2 1 1 2
 2 0 2 0 2 1 2 1 2 1
 2 0 2 0 2 1 2 2 1 1
 2 0 2 0 2 2 1 1 1 2
 2 0 2 0 2 2 1 1 2 1
 2 0 2 0 2 2 1 2 1 1
 2 0 2 0 2 2 2 1 1 1
 2 0 2 1 0 1 1 2 2 2
 2 0 2 1 0 1 2 1 2 2
 2 0 2 1 0 1 2 2 1 2
 2 0 2 1 0 1 2 2 2 1
 2 0 2 1 0 2 1 1 2 2
 2 0 2 1 0 2 1 2 1 2
 2 0 2 1 0 2 1 2 2 1
 2 0 2 1 0 2 2 1 1 2
 2 0 2 1 0 2 2 1 2 1
 2 0 2 1 0 2 2 2 1 1
 2 0 2 1 1 0 1 2 2 2
 2 0 2 1 1 0 2 1 2 2
 2 0 2 1 1 0 2 2 1 2
 2 0 2 1 1 0 2 2 2 1
 2 0 2 1 1 1 0 2 2 2
 2 0 2 1 1 1 1 1 2 2
 2 0 2 1 1 1 1 2 1 2
 2 0 2 1 1 1 1 2 2 1
 2 0 2 1 1 1 1 2 2 2
 2 0 2 1 1 1 2 0 2 2
 2 0 2 1 1 1 2 1 1 2
 2 0 2 1 1 1 2 1 2 1
 2 0 2 1 1 1 2 1 2 2
 2 0 2 1 1 1 2 2 0 2
 2 0 2 1 1 1 2 2 1 1
 2 0 2 1 1 1 2 2 1 2
 2 0 2 1 1 1 2 2 2 0
 2 0 2 1 1 1 2 2 2 1
 2 0 2 1 1 2 0 1 2 2
 2 0 2 1 1 2 0 2 1 2
 2 0 2 1 1 2 0 2 2 1
 2 0 2 1 1 2 1 0 2 2
 2 0 2 1 1 2 1 1 1 2
 2 0 2 1 1 2 1 1 2 1
 2 0 2 1 1 2 1 1 2 2
 2 0 2 1 1 2 1 2 0 2
 2 0 2 1 1 2 1 2 1 1
 2 0 2 1 1 2 1 2 1 2
 2 0 2 1 1 2 1 2 2 0
 2 0 2 1 1 2 1 2 2 1
 2 0 2 1 1 2 2 0 1 2
 2 0 2 1 1 2 2 0 2 1
 2 0 2 1 1 2 2 1 0 2
 2 0 2 1 1 2 2 1 1 1
 2 0 2 1 1 2 2 1 1 2
 2 0 2 1 1 2 2 1 2 0
 2 0 2 1 1 2 2 1 2 1
 2 0 2 1 1 2 2 2 0 1
 2 0 2 1 1 2 2 2 1 0
 2 0 2 1 1 2 2 2 1 1
 2 0 2 1 2 0 1 1 2 2
 2 0 2 1 2 0 1 2 1 2
 2 0 2 1 2 0 1 2 2 1
 2 0 2 1 2 0 2 1 1 2
 2 0 2 1 2 0 2 1 2 1
 2 0 2 1 2 0 2 2 1 1
 2 0 2 1 2 1 0 1 2 2
 2 0 2 1 2 1 0 2 1 2
 2 0 2 1 2 1 0 2 2 1
 2 0 2 1 2 1 1 0 2 2
 2 0 2 1 2 1 1 1 1 2
 2 0 2 1 2 1 1 1 2 1
 2 0 2 1 2 1 1 1 2 2
 2 0 2 1 2 1 1 2 0 2
 2 0 2 1 2 1 1 2 1 1
 2 0 2 1 2 1 1 2 1 2
 2 0 2 1 2 1 1 2 2 0
 2 0 2 1 2 1 1 2 2 1
 2 0 2 1 2 1 2 0 1 2
 2 0 2 1 2 1 2 0 2 1
 2 0 2 1 2 1 2 1 0 2
 2 0 2 1 2 1 2 1 1 1
 2 0 2 1 2 1 2 1 1 2
 2 0 2 1 2 1 2 1 2 0
 2 0 2 1 2 1 2 1 2 1
 2 0 2 1 2 1 2 2 0 1
 2 0 2 1 2 1 2 2 1 0
 2 0 2 1 2 1 2 2 1 1
 2 0 2 1 2 2 0 1 1 2
 2 0 2 1 2 2 0 1 2 1
 2 0 2 1 2 2 0 2 1 1
 2 0 2 1 2 2 1 0 1 2
 2 0 2 1 2 2 1 0 2 1
 2 0 2 1 2 2 1 1 0 2
 2 0 2 1 2 2 1 1 1 1
 2 0 2 1 2 2 1 1 1 2
 2 0 2 1 2 2 1 1 2 0
 2 0 2 1 2 2 1 1 2 1
 2 0 2 1 2 2 1 2 0 1
 2 0 2 1 2 2 1 2 1 0
 2 0 2 1 2 2 1 2 1 1
 2 0 2 1 2 2 2 0 1 1
 2 0 2 1 2 2 2 1 0 1
 2 0 2 1 2 2 2 1 1 0
 2 0 2 1 2 2 2 1 1 1
 2 0 2 2 0 1 1 1 2 2
 2 0 2 2 0 1 1 2 1 2
 2 0 2 2 0 1 1 2 2 1
 2 0 2 2 0 1 2 1 1 2
 2 0 2 2 0 1 2 1 2 1
 2 0 2 2 0 1 2 2 1 1
 2 0 2 2 0 2 1 1 1 2
 2 0 2 2 0 2 1 1 2 1
 2 0 2 2 0 2 1 2 1 1
 2 0 2 2 0 2 2 1 1 1
 2 0 2 2 1 0 1 1 2 2
 2 0 2 2 1 0 1 2 1 2
 2 0 2 2 1 0 1 2 2 1
 2 0 2 2 1 0 2 1 1 2
 2 0 2 2 1 0 2 1 2 1
 2 0 2 2 1 0 2 2 1 1
 2 0 2 2 1 1 0 1 2 2
 2 0 2 2 1 1 0 2 1 2
 2 0 2 2 1 1 0 2 2 1
 2 0 2 2 1 1 1 0 2 2
 2 0 2 2 1 1 1 1 1 2
 2 0 2 2 1 1 1 1 2 1
 2 0 2 2 1 1 1 1 2 2
 2 0 2 2 1 1 1 2 0 2
 2 0 2 2 1 1 1 2 1 1
 2 0 2 2 1 1 1 2 1 2
 2 0 2 2 1 1 1 2 2 0
 2 0 2 2 1 1 1 2 2 1
 2 0 2 2 1 1 2 0 1 2
 2 0 2 2 1 1 2 0 2 1
 2 0 2 2 1 1 2 1 0 2
 2 0 2 2 1 1 2 1 1 1
 2 0 2 2 1 1 2 1 1 2
 2 0 2 2 1 1 2 1 2 0
 2 0 2 2 1 1 2 1 2 1
 2 0 2 2 1 1 2 2 0 1
 2 0 2 2 1 1 2 2 1 0
 2 0 2 2 1 1 2 2 1 1
 2 0 2 2 1 2 0 1 1 2
 2 0 2 2 1 2 0 1 2 1
 2 0 2 2 1 2 0 2 1 1
 2 0 2 2 1 2 1 0 1 2
 2 0 2 2 1 2 1 0 2 1
 2 0 2 2 1 2 1 1 0 2
 2 0 2 2 1 2 1 1 1 1
 2 0 2 2 1 2 1 1 1 2
 2 0 2 2 1 2 1 1 2 0
 2 0 2 2 1 2 1 1 2 1
 2 0 2 2 1 2 1 2 0 1
 2 0 2 2 1 2 1 2 1 0
 2 0 2 2 1 2 1 2 1 1
 2 0 2 2 1 2 2 0 1 1
 2 0 2 2 1 2 2 1 0 1
 2 0 2 2 1 2 2 1 1 0
 2 0 2 2 1 2 2 1 1 1
 2 0 2 2 2 0 1 1 1 2
 2 0 2 2 2 0 1 1 2 1
 2 0 2 2 2 0 1 2 1 1
 2 0 2 2 2 0 2 1 1 1
 2 0 2 2 2 1 0 1 1 2
 2 0 2 2 2 1 0 1 2 1
 2 0 2 2 2 1 0 2 1 1
 2 0 2 2 2 1 1 0 1 2
 2 0 2 2 2 1 1 0 2 1
 2 0 2 2 2 1 1 1 0 2
 2 0 2 2 2 1 1 1 1 1
 2 0 2 2 2 1 1 1 1 2
 2 0 2 2 2 1 1 1 2 0
 2 0 2 2 2 1 1 1 2 1
 2 0 2 2 2 1 1 2 0 1
 2 0 2 2 2 1 1 2 1 0
 2 0 2 2 2 1 1 2 1 1
 2 0 2 2 2 1 2 0 1 1
 2 0 2 2 2 1 2 1 0 1
 2 0 2 2 2 1 2 1 1 0
 2 0 2 2 2 1 2 1 1 1
 2 0 2 2 2 2 0 1 1 1
 2 0 2 2 2 2 1 0 1 1
 2 0 2 2 2 2 1 1 0 1
 2 0 2 2 2 2 1 1 1 0
 2 0 2 2 2 2 1 1 1 1
 2 1 0 2 2 2 3 3 3 3
 2 1 0 2 2 3 2 3 3 3
 2 1 0 2 2 3 3 2 3 3
 2 1 0 2 2 3 3 3 2 3
 2 1 0 2 2 3 3 3 3 2
 2 1 0 2 3 2 2 3 3 3
 2 1 0 2 3 2 3 2 3 3
 2 1 0 2 3 2 3 3 2 3
 2 1 0 2 3 2 3 3 3 2
 2 1 0 2 3 3 2 2 3 3
 2 1 0 2 3 3 2 3 2 3
 2 1 0 2 3 3 2 3 3 2
 2 1 0 2 3 3 3 2 2 3
 2 1 0 2 3 3 3 2 3 2
 2 1 0 2 3 3 3 3 2 2
 2 1 0 3 2 2 2 3 3 3
 2 1 0 3 2 2 3 2 3 3
 2 1 0 3 2 2 3 3 2 3
 2 1 0 3 2 2 3 3 3 2
 2 1 0 3 2 3 2 2 3 3
 2 1 0 3 2 3 2 3 2 3
 2 1 0 3 2 3 2 3 3 2
 2 1 0 3 2 3 3 2 2 3
 2 1 0 3 2 3 3 2 3 2
 2 1 0 3 2 3 3 3 2 2
 2 1 0 3 3 2 2 2 3 3
 2 1 0 3 3 2 2 3 2 3
 2 1 0 3 3 2 2 3 3 2
 2 1 0 3 3 2 3 2 2 3
 2 1 0 3 3 2 3 2 3 2
 2 1 0 3 3 2 3 3 2 2
 2 1 0 3 3 3 2 2 2 3
 2 1 0 3 3 3 2 2 3 2
 2 1 0 3 3 3 2 3 2 2
 2 1 0 3 3 3 3 2 2 2
 2 1 1 2 2 2 3 3 3 3
 2 1 1 2 2 3 2 3 3 3
 2 1 1 2 2 3 3 2 3 3
 2 1 1 2 2 3 3 3 2 3
 2 1 1 2 2 3 3 3 3 2
 2 1 1 2 3 2 2 3 3 3
 2 1 1 2 3 2 3 2 3 3
 2 1 1 2 3 2 3 3 2 3
 2 1 1 2 3 2 3 3 3 2
 2 1 1 2 3 3 2 2 3 3
 2 1 1 2 3 3 2 3 2 3
 2 1 1 2 3 3 2 3 3 2
 2 1 1 2 3 3 3 2 2 3
 2 1 1 2 3 3 3 2 3 2
 2 1 1 2 3 3 3 3 2 2
 2 1 1 3 2 2 2 3 3 3
 2 1 1 3 2 2 3 2 3 3
 2 1 1 3 2 2 3 3 2 3
 2 1 1 3 2 2 3 3 3 2
 2 1 1 3 2 3 2 2 3 3
 2 1 1 3 2 3 2 3 2 3
 2 1 1 3 2 3 2 3 3 2
 2 1 1 3 2 3 3 2 2 3
 2 1 1 3 2 3 3 2 3 2
 2 1 1 3 2 3 3 3 2 2
 2 1 1 3 3 2 2 2 3 3
 2 1 1 3 3 2 2 3 2 3
 2 1 1 3 3 2 2 3 3 2
 2 1 1 3 3 2 3 2 2 3
 2 1 1 3 3 2 3 2 3 2
 2 1 1 3 3 2 3 3 2 2
 2 1 1 3 3 3 2 2 2 3
 2 1 1 3 3 3 2 2 3 2
 2 1 1 3 3 3 2 3 2 2
 2 1 1 3 3 3 3 2 2 2
 2 1 2 0 2 2 3 3 3 3
 2 1 2 0 2 3 2 3 3 3
 2 1 2 0 2 3 3 2 3 3
 2 1 2 0 2 3 3 3 2 3
 2 1 2 0 2 3 3 3 3 2
 2 1 2 0 3 2 2 3 3 3
 2 1 2 0 3 2 3 2 3 3
 2 1 2 0 3 2 3 3 2 3
 2 1 2 0 3 2 3 3 3 2
 2 1 2 0 3 3 2 2 3 3
 2 1 2 0 3 3 2 3 2 3
 2 1 2 0 3 3 2 3 3 2
 2 1 2 0 3 3 3 2 2 3
 2 1 2 0 3 3 3 2 3 2
 2 1 2 0 3 3 3 3 2 2
 2 1 2 1 2 2 3 3 3 3
 2 1 2 1 2 3 2 3 3 3
 2 1 2 1 2 3 3 2 3 3
 2 1 2 1 2 3 3 3 2 3
 2 1 2 1 2 3 3 3 3 2
 2 1 2 1 3 2 2 3 3 3
 2 1 2 1 3 2 3 2 3 3
 2 1 2 1 3 2 3 3 2 3
 2 1 2 1 3 2 3 3 3 2
 2 1 2 1 3 3 2 2 3 3
 2 1 2 1 3 3 2 3 2 3
 2 1 2 1 3 3 2 3 3 2
 2 1 2 1 3 3 3 2 2 3
 2 1 2 1 3 3 3 2 3 2
 2 1 2 1 3 3 3 3 2 2
 2 1 2 2 0 2 3 3 3 3
 2 1 2 2 0 3 2 3 3 3
 2 1 2 2 0 3 3 2 3 3
 2 1 2 2 0 3 3 3 2 3
 2 1 2 2 0 3 3 3 3 2
 2 1 2 2 1 2 3 3 3 3
 2 1 2 2 1 3 2 3 3 3
 2 1 2 2 1 3 3 2 3 3
 2 1 2 2 1 3 3 3 2 3
 2 1 2 2 1 3 3 3 3 2
 2 1 2 2 2 0 3 3 3 3
 2 1 2 2 2 1 3 3 3 3
 2 1 2 2 2 2 2 3 3 3
 2 1 2 2 2 2 3 2 3 3
 2 1 2 2 2 2 3 3 2 3
 2 1 2 2 2 2 3 3 3 2
 2 1 2 2 2 3 0 3 3 3
 2 1 2 2 2 3 1 3 3 3
 2 1 2 2 2 3 2 2 3 3
 2 1 2 2 2 3 2 3 2 3
 2 1 2 2 2 3 2 3 3 2
 2 1 2 2 2 3 3 0 3 3
 2 1 2 2 2 3 3 1 3 3
 2 1 2 2 2 3 3 2 2 3
 2 1 2 2 2 3 3 2 3 2
 2 1 2 2 2 3 3 3 0 3
 2 1 2 2 2 3 3 3 1 3
 2 1 2 2 2 3 3 3 2 2
 2 1 2 2 2 3 3 3 3 0
 2 1 2 2 2 3 3 3 3 1
 2 1 2 2 3 0 2 3 3 3
 2 1 2 2 3 0 3 2 3 3
 2 1 2 2 3 0 3 3 2 3
 2 1 2 2 3 0 3 3 3 2
 2 1 2 2 3 1 2 3 3 3
 2 1 2 2 3 1 3 2 3 3
 2 1 2 2 3 1 3 3 2 3
 2 1 2 2 3 1 3 3 3 2
 2 1 2 2 3 2 0 3 3 3
 2 1 2 2 3 2 1 3 3 3
 2 1 2 2 3 2 2 2 3 3
 2 1 2 2 3 2 2 3 2 3
 2 1 2 2 3 2 2 3 3 2
 2 1 2 2 3 2 3 0 3 3
 2 1 2 2 3 2 3 1 3 3
 2 1 2 2 3 2 3 2 2 3
 2 1 2 2 3 2 3 2 3 2
 2 1 2 2 3 2 3 3 0 3
 2 1 2 2 3 2 3 3 1 3
 2 1 2 2 3 2 3 3 2 2
 2 1 2 2 3 2 3 3 3 0
 2 1 2 2 3 2 3 3 3 1
 2 1 2 2 3 3 0 2 3 3
 2 1 2 2 3 3 0 3 2 3
 2 1 2 2 3 3 0 3 3 2
 2 1 2 2 3 3 1 2 3 3
 2 1 2 2 3 3 1 3 2 3
 2 1 2 2 3 3 1 3 3 2
 2 1 2 2 3 3 2 0 3 3
 2 1 2 2 3 3 2 1 3 3
 2 1 2 2 3 3 2 2 2 3
 2 1 2 2 3 3 2 2 3 2
 2 1 2 2 3 3 2 3 0 3
 2 1 2 2 3 3 2 3 1 3
 2 1 2 2 3 3 2 3 2 2
 2 1 2 2 3 3 2 3 3 0
 2 1 2 2 3 3 2 3 3 1
 2 1 2 2 3 3 3 0 2 3
 2 1 2 2 3 3 3 0 3 2
 2 1 2 2 3 3 3 1 2 3
 2 1 2 2 3 3 3 1 3 2
 2 1 2 2 3 3 3 2 0 3
 2 1 2 2 3 3 3 2 1 3
 2 1 2 2 3 3 3 2 2 2
 2 1 2 2 3 3 3 2 3 0
 2 1 2 2 3 3 3 2 3 1
 2 1 2 2 3 3 3 3 0 2
 2 1 2 2 3 3 3 3 1 2
 2 1 2 2 3 3 3 3 2 0
 2 1 2 2 3 3 3 3 2 1
 2 1 2 3 0 2 2 3 3 3
 2 1 2 3 0 2 3 2 3 3
 2 1 2 3 0 2 3 3 2 3
 2 1 2 3 0 2 3 3 3 2
 2 1 2 3 0 3 2 2 3 3
 2 1 2 3 0 3 2 3 2 3
 2 1 2 3 0 3 2 3 3 2
 2 1 2 3 0 3 3 2 2 3
 2 1 2 3 0 3 3 2 3 2
 2 1 2 3 0 3 3 3 2 2
 2 1 2 3 1 2 2 3 3 3
 2 1 2 3 1 2 3 2 3 3
 2 1 2 3 1 2 3 3 2 3
 2 1 2 3 1 2 3 3 3 2
 2 1 2 3 1 3 2 2 3 3
 2 1 2 3 1 3 2 3 2 3
 2 1 2 3 1 3 2 3 3 2
 2 1 2 3 1 3 3 2 2 3
 2 1 2 3 1 3 3 2 3 2
 2 1 2 3 1 3 3 3 2 2
 2 1 2 3 2 0 2 3 3 3
 2 1 2 3 2 0 3 2 3 3
 2 1 2 3 2 0 3 3 2 3
 2 1 2 3 2 0 3 3 3 2
 2 1 2 3 2 1 2 3 3 3
 2 1 2 3 2 1 3 2 3 3
 2 1 2 3 2 1 3 3 2 3
 2 1 2 3 2 1 3 3 3 2
 2 1 2 3 2 2 0 3 3 3
 2 1 2 3 2 2 1 3 3 3
 2 1 2 3 2 2 2 2 3 3
 2 1 2 3 2 2 2 3 2 3
 2 1 2 3 2 2 2 3 3 2
 2 1 2 3 2 2 3 0 3 3
 2 1 2 3 2 2 3 1 3 3
 2 1 2 3 2 2 3 2 2 3
 2 1 2 3 2 2 3 2 3 2
 2 1 2 3 2 2 3 3 0 3
 2 1 2 3 2 2 3 3 1 3
 2 1 2 3 2 2 3 3 2 2
 2 1 2 3 2 2 3 3 3 0
 2 1 2 3 2 2 3 3 3 1
 2 1 2 3 2 3 0 2 3 3
 2 1 2 3 2 3 0 3 2 3
 2 1 2 3 2 3 0 3 3 2
 2 1 2 3 2 3 1 2 3 3
 2 1 2 3 2 3 1 3 2 3
 2 1 2 3 2 3 1 3 3 2
 2 1 2 3 2 3 2 0 3 3
 2 1 2 3 2 3 2 1 3 3
 2 1 2 3 2 3 2 2 2 3
 2 1 2 3 2 3 2 2 3 2
 2 1 2 3 2 3 2 3 0 3
 2 1 2 3 2 3 2 3 1 3
 2 1 2 3 2 3 2 3 2 2
 2 1 2 3 2 3 2 3 3 0
 2 1 2 3 2 3 2 3 3 1
 2 1 2 3 2 3 3 0 2 3
 2 1 2 3 2 3 3 0 3 2
 2 1 2 3 2 3 3 1 2 3
 2 1 2 3 2 3 3 1 3 2
 2 1 2 3 2 3 3 2 0 3
 2 1 2 3 2 3 3 2 1 3
 2 1 2 3 2 3 3 2 2 2
 2 1 2 3 2 3 3 2 3 0
 2 1 2 3 2 3 3 2 3 1
 2 1 2 3 2 3 3 3 0 2
 2 1 2 3 2 3 3 3 1 2
 2 1 2 3 2 3 3 3 2 0
 2 1 2 3 2 3 3 3 2 1
 2 1 2 3 3 0 2 2 3 3
 2 1 2 3 3 0 2 3 2 3
 2 1 2 3 3 0 2 3 3 2
 2 1 2 3 3 0 3 2 2 3
 2 1 2 3 3 0 3 2 3 2
 2 1 2 3 3 0 3 3 2 2
 2 1 2 3 3 1 2 2 3 3
 2 1 2 3 3 1 2 3 2 3
 2 1 2 3 3 1 2 3 3 2
 2 1 2 3 3 1 3 2 2 3
 2 1 2 3 3 1 3 2 3 2
 2 1 2 3 3 1 3 3 2 2
 2 1 2 3 3 2 0 2 3 3
 2 1 2 3 3 2 0 3 2 3
 2 1 2 3 3 2 0 3 3 2
 2 1 2 3 3 2 1 2 3 3
 2 1 2 3 3 2 1 3 2 3
 2 1 2 3 3 2 1 3 3 2
 2 1 2 3 3 2 2 0 3 3
 2 1 2 3 3 2 2 1 3 3
 2 1 2 3 3 2 2 2 2 3
 2 1 2 3 3 2 2 2 3 2
 2 1 2 3 3 2 2 3 0 3
 2 1 2 3 3 2 2 3 1 3
 2 1 2 3 3 2 2 3 2 2
 2 1 2 3 3 2 2 3 3 0
 2 1 2 3 3 2 2 3 3 1
 2 1 2 3 3 2 3 0 2 3
 2 1 2 3 3 2 3 0 3 2
 2 1 2 3 3 2 3 1 2 3
 2 1 2 3 3 2 3 1 3 2
 2 1 2 3 3 2 3 2 0 3
 2 1 2 3 3 2 3 2 1 3
 2 1 2 3 3 2 3 2 2 2
 2 1 2 3 3 2 3 2 3 0
 2 1 2 3 3 2 3 2 3 1
 2 1 2 3 3 2 3 3 0 2
 2 1 2 3 3 2 3 3 1 2
 2 1 2 3 3 2 3 3 2 0
 2 1 2 3 3 2 3 3 2 1
 2 1 2 3 3 3 0 2 2 3
 2 1 2 3 3 3 0 2 3 2
 2 1 2 3 3 3 0 3 2 2
 2 1 2 3 3 3 1 2 2 3
 2 1 2 3 3 3 1 2 3 2
 2 1 2 3 3 3 1 3 2 2
 2 1 2 3 3 3 2 0 2 3
 2 1 2 3 3 3 2 0 3 2
 2 1 2 3 3 3 2 1 2 3
 2 1 2 3 3 3 2 1 3 2
 2 1 2 3 3 3 2 2 0 3
 2 1 2 3 3 3 2 2 1 3
 2 1 2 3 3 3 2 2 2 2
 2 1 2 3 3 3 2 2 3 0
 2 1 2 3 3 3 2 2 3 1
 2 1 2 3 3 3 2 3 0 2
 2 1 2 3 3 3 2 3 1 2
 2 1 2 3 3 3 2 3 2 0
 2 1 2 3 3 3 2 3 2 1
 2 1 2 3 3 3 3 0 2 2
 2 1 2 3 3 3 3 1 2 2
 2 1 2 3 3 3 3 2 0 2
 2 1 2 3 3 3 3 2 1 2
 2 1 2 3 3 3 3 2 2 0
 2 1 2 3 3 3 3 2 2 1
 2 1 3 0 2 2 2 3 3 3
 2 1 3 0 2 2 3 2 3 3
 2 1 3 0 2 2 3 3 2 3
 2 1 3 0 2 2 3 3 3 2
 2 1 3 0 2 3 2 2 3 3
 2 1 3 0 2 3 2 3 2 3
 2 1 3 0 2 3 2 3 3 2
 2 1 3 0 2 3 3 2 2 3
 2 1 3 0 2 3 3 2 3 2
 2 1 3 0 2 3 3 3 2 2
 2 1 3 0 3 2 2 2 3 3
 2 1 3 0 3 2 2 3 2 3
 2 1 3 0 3 2 2 3 3 2
 2 1 3 0 3 2 3 2 2 3
 2 1 3 0 3 2 3 2 3 2
 2 1 3 0 3 2 3 3 2 2
 2 1 3 0 3 3 2 2 2 3
 2 1 3 0 3 3 2 2 3 2
 2 1 3 0 3 3 2 3 2 2
 2 1 3 0 3 3 3 2 2 2
 2 1 3 1 2 2 2 3 3 3
 2 1 3 1 2 2 3 2 3 3
 2 1 3 1 2 2 3 3 2 3
 2 1 3 1 2 2 3 3 3 2
 2 1 3 1 2 3 2 2 3 3
 2 1 3 1 2 3 2 3 2 3
 2 1 3 1 2 3 2 3 3 2
 2 1 3 1 2 3 3 2 2 3
 2 1 3 1 2 3 3 2 3 2
 2 1 3 1 2 3 3 3 2 2
 2 1 3 1 3 2 2 2 3 3
 2 1 3 1 3 2 2 3 2 3
 2 1 3 1 3 2 2 3 3 2
 2 1 3 1 3 2 3 2 2 3
 2 1 3 1 3 2 3 2 3 2
 2 1 3 1 3 2 3 3 2 2
 2 1 3 1 3 3 2 2 2 3
 2 1 3 1 3 3 2 2 3 2
 2 1 3 1 3 3 2 3 2 2
 2 1 3 1 3 3 3 2 2 2
 2 1 3 2 0 2 2 3 3 3
 2 1 3 2 0 2 3 2 3 3
 2 1 3 2 0 2 3 3 2 3
 2 1 3 2 0 2 3 3 3 2
 2 1 3 2 0 3 2 2 3 3
 2 1 3 2 0 3 2 3 2 3
 2 1 3 2 0 3 2 3 3 2
 2 1 3 2 0 3 3 2 2 3
 2 1 3 2 0 3 3 2 3 2
 2 1 3 2 0 3 3 3 2 2
 2 1 3 2 1 2 2 3 3 3
 2 1 3 2 1 2 3 2 3 3
 2 1 3 2 1 2 3 3 2 3
 2 1 3 2 1 2 3 3 3 2
 2 1 3 2 1 3 2 2 3 3
 2 1 3 2 1 3 2 3 2 3
 2 1 3 2 1 3 2 3 3 2
 2 1 3 2 1 3 3 2 2 3
 2 1 3 2 1 3 3 2 3 2
 2 1 3 2 1 3 3 3 2 2
 2 1 3 2 2 0 2 3 3 3
 2 1 3 2 2 0 3 2 3 3
 2 1 3 2 2 0 3 3 2 3
 2 1 3 2 2 0 3 3 3 2
 2 1 3 2 2 1 2 3 3 3
 2 1 3 2 2 1 3 2 3 3
 2 1 3 2 2 1 3 3 2 3
 2 1 3 2 2 1 3 3 3 2
 2 1 3 2 2 2 0 3 3 3
 2 1 3 2 2 2 1 3 3 3
 2 1 3 2 2 2 2 2 3 3
 2 1 3 2 2 2 2 3 2 3
 2 1 3 2 2 2 2 3 3 2
 2 1 3 2 2 2 3 0 3 3
 2 1 3 2 2 2 3 1 3 3
 2 1 3 2 2 2 3 2 2 3
 2 1 3 2 2 2 3 2 3 2
 2 1 3 2 2 2 3 3 0 3
 2 1 3 2 2 2 3 3 1 3
 2 1 3 2 2 2 3 3 2 2
 2 1 3 2 2 2 3 3 3 0
 2 1 3 2 2 2 3 3 3 1
 2 1 3 2 2 3 0 2 3 3
 2 1 3 2 2 3 0 3 2 3
 2 1 3 2 2 3 0 3 3 2
 2 1 3 2 2 3 1 2 3 3
 2 1 3 2 2 3 1 3 2 3
 2 1 3 2 2 3 1 3 3 2
 2 1 3 2 2 3 2 0 3 3
 2 1 3 2 2 3 2 1 3 3
 2 1 3 2 2 3 2 2 2 3
 2 1 3 2 2 3 2 2 3 2
 2 1 3 2 2 3 2 3 0 3
 2 1 3 2 2 3 2 3 1 3
 2 1 3 2 2 3 2 3 2 2
 2 1 3 2 2 3 2 3 3 0
 2 1 3 2 2 3 2 3 3 1
 2 1 3 2 2 3 3 0 2 3
 2 1 3 2 2 3 3 0 3 2
 2 1 3 2 2 3 3 1 2 3
 2 1 3 2 2 3 3 1 3 2
 2 1 3 2 2 3 3 2 0 3
 2 1 3 2 2 3 3 2 1 3
 2 1 3 2 2 3 3 2 2 2
 2 1 3 2 2 3 3 2 3 0
 2 1 3 2 2 3 3 2 3 1
 2 1 3 2 2 3 3 3 0 2
 2 1 3 2 2 3 3 3 1 2
 2 1 3 2 2 3 3 3 2 0
 2 1 3 2 2 3 3 3 2 1
 2 1 3 2 3 0 2 2 3 3
 2 1 3 2 3 0 2 3 2 3
 2 1 3 2 3 0 2 3 3 2
 2 1 3 2 3 0 3 2 2 3
 2 1 3 2 3 0 3 2 3 2
 2 1 3 2 3 0 3 3 2 2
 2 1 3 2 3 1 2 2 3 3
 2 1 3 2 3 1 2 3 2 3
 2 1 3 2 3 1 2 3 3 2
 2 1 3 2 3 1 3 2 2 3
 2 1 3 2 3 1 3 2 3 2
 2 1 3 2 3 1 3 3 2 2
 2 1 3 2 3 2 0 2 3 3
 2 1 3 2 3 2 0 3 2 3
 2 1 3 2 3 2 0 3 3 2
 2 1 3 2 3 2 1 2 3 3
 2 1 3 2 3 2 1 3 2 3
 2 1 3 2 3 2 1 3 3 2
 2 1 3 2 3 2 2 0 3 3
 2 1 3 2 3 2 2 1 3 3
 2 1 3 2 3 2 2 2 2 3
 2 1 3 2 3 2 2 2 3 2
 2 1 3 2 3 2 2 3 0 3
 2 1 3 2 3 2 2 3 1 3
 2 1 3 2 3 2 2 3 2 2
 2 1 3 2 3 2 2 3 3 0
 2 1 3 2 3 2 2 3 3 1
 2 1 3 2 3 2 3 0 2 3
 2 1 3 2 3 2 3 0 3 2
 2 1 3 2 3 2 3 1 2 3
 2 1 3 2 3 2 3 1 3 2
 2 1 3 2 3 2 3 2 0 3
 2 1 3 2 3 2 3 2 1 3
 2 1 3 2 3 2 3 2 2 2
 2 1 3 2 3 2 3 2 3 0
 2 1 3 2 3 2 3 2 3 1
 2 1 3 2 3 2 3 3 0 2
 2 1 3 2 3 2 3 3 1 2
 2 1 3 2 3 2 3 3 2 0
 2 1 3 2 3 2 3 3 2 1
 2 1 3 2 3 3 0 2 2 3
 2 1 3 2 3 3 0 2 3 2
 2 1 3 2 3 3 0 3 2 2
 2 1 3 2 3 3 1 2 2 3
 2 1 3 2 3 3 1 2 3 2
 2 1 3 2 3 3 1 3 2 2
 2 1 3 2 3 3 2 0 2 3
 2 1 3 2 3 3 2 0 3 2
 2 1 3 2 3 3 2 1 2 3
 2 1 3 2 3 3 2 1 3 2
 2 1 3 2 3 3 2 2 0 3
 2 1 3 2 3 3 2 2 1 3
 2 1 3 2 3 3 2 2 2 2
 2 1 3 2 3 3 2 2 3 0
 2 1 3 2 3 3 2 2 3 1
 2 1 3 2 3 3 2 3 0 2
 2 1 3 2 3 3 2 3 1 2
 2 1 3 2 3 3 2 3 2 0
 2 1 3 2 3 3 2 3 2 1
 2 1 3 2 3 3 3 0 2 2
 2 1 3 2 3 3 3 1 2 2
 2 1 3 2 3 3 3 2 0 2
 2 1 3 2 3 3 3 2 1 2
 2 1 3 2 3 3 3 2 2 0
 2 1 3 2 3 3 3 2 2 1
 2 1 3 3 0 2 2 2 3 3
 2 1 3 3 0 2 2 3 2 3
 2 1 3 3 0 2 2 3 3 2
 2 1 3 3 0 2 3 2 2 3
 2 1 3 3 0 2 3 2 3 2
 2 1 3 3 0 2 3 3 2 2
 2 1 3 3 0 3 2 2 2 3
 2 1 3 3 0 3 2 2 3 2
 2 1 3 3 0 3 2 3 2 2
 2 1 3 3 0 3 3 2 2 2
 2 1 3 3 1 2 2 2 3 3
 2 1 3 3 1 2 2 3 2 3
 2 1 3 3 1 2 2 3 3 2
 2 1 3 3 1 2 3 2 2 3
 2 1 3 3 1 2 3 2 3 2
 2 1 3 3 1 2 3 3 2 2
 2 1 3 3 1 3 2 2 2 3
 2 1 3 3 1 3 2 2 3 2
 2 1 3 3 1 3 2 3 2 2
 2 1 3 3 1 3 3 2 2 2
 2 1 3 3 2 0 2 2 3 3
 2 1 3 3 2 0 2 3 2 3
 2 1 3 3 2 0 2 3 3 2
 2 1 3 3 2 0 3 2 2 3
 2 1 3 3 2 0 3 2 3 2
 2 1 3 3 2 0 3 3 2 2
 2 1 3 3 2 1 2 2 3 3
 2 1 3 3 2 1 2 3 2 3
 2 1 3 3 2 1 2 3 3 2
 2 1 3 3 2 1 3 2 2 3
 2 1 3 3 2 1 3 2 3 2
 2 1 3 3 2 1 3 3 2 2
 2 1 3 3 2 2 0 2 3 3
 2 1 3 3 2 2 0 3 2 3
 2 1 3 3 2 2 0 3 3 2
 2 1 3 3 2 2 1 2 3 3
 2 1 3 3 2 2 1 3 2 3
 2 1 3 3 2 2 1 3 3 2
 2 1 3 3 2 2 2 0 3 3
 2 1 3 3 2 2 2 1 3 3
 2 1 3 3 2 2 2 2 2 3
 2 1 3 3 2 2 2 2 3 2
 2 1 3 3 2 2 2 3 0 3
 2 1 3 3 2 2 2 3 1 3
 2 1 3 3 2 2 2 3 2 2
 2 1 3 3 2 2 2 3 3 0
 2 1 3 3 2 2 2 3 3 1
 2 1 3 3 2 2 3 0 2 3
 2 1 3 3 2 2 3 0 3 2
 2 1 3 3 2 2 3 1 2 3
 2 1 3 3 2 2 3 1 3 2
 2 1 3 3 2 2 3 2 0 3
 2 1 3 3 2 2 3 2 1 3
 2 1 3 3 2 2 3 2 2 2
 2 1 3 3 2 2 3 2 3 0
 2 1 3 3 2 2 3 2 3 1
 2 1 3 3 2 2 3 3 0 2
 2 1 3 3 2 2 3 3 1 2
 2 1 3 3 2 2 3 3 2 0
 2 1 3 3 2 2 3 3 2 1
 2 1 3 3 2 3 0 2 2 3
 2 1 3 3 2 3 0 2 3 2
 2 1 3 3 2 3 0 3 2 2
 2 1 3 3 2 3 1 2 2 3
 2 1 3 3 2 3 1 2 3 2
 2 1 3 3 2 3 1 3 2 2
 2 1 3 3 2 3 2 0 2 3
 2 1 3 3 2 3 2 0 3 2
 2 1 3 3 2 3 2 1 2 3
 2 1 3 3 2 3 2 1 3 2
 2 1 3 3 2 3 2 2 0 3
 2 1 3 3 2 3 2 2 1 3
 2 1 3 3 2 3 2 2 2 2
 2 1 3 3 2 3 2 2 3 0
 2 1 3 3 2 3 2 2 3 1
 2 1 3 3 2 3 2 3 0 2
 2 1 3 3 2 3 2 3 1 2
 2 1 3 3 2 3 2 3 2 0
 2 1 3 3 2 3 2 3 2 1
 2 1 3 3 2 3 3 0 2 2
 2 1 3 3 2 3 3 1 2 2
 2 1 3 3 2 3 3 2 0 2
 2 1 3 3 2 3 3 2 1 2
 2 1 3 3 2 3 3 2 2 0
 2 1 3 3 2 3 3 2 2 1
 2 1 3 3 3 0 2 2 2 3
 2 1 3 3 3 0 2 2 3 2
 2 1 3 3 3 0 2 3 2 2
 2 1 3 3 3 0 3 2 2 2
 2 1 3 3 3 1 2 2 2 3
 2 1 3 3 3 1 2 2 3 2
 2 1 3 3 3 1 2 3 2 2
 2 1 3 3 3 1 3 2 2 2
 2 1 3 3 3 2 0 2 2 3
 2 1 3 3 3 2 0 2 3 2
 2 1 3 3 3 2 0 3 2 2
 2 1 3 3 3 2 1 2 2 3
 2 1 3 3 3 2 1 2 3 2
 2 1 3 3 3 2 1 3 2 2
 2 1 3 3 3 2 2 0 2 3
 2 1 3 3 3 2 2 0 3 2
 2 1 3 3 3 2 2 1 2 3
 2 1 3 3 3 2 2 1 3 2
 2 1 3 3 3 2 2 2 0 3
 2 1 3 3 3 2 2 2 1 3
 2 1 3 3 3 2 2 2 2 2
 2 1 3 3 3 2 2 2 3 0
 2 1 3 3 3 2 2 2 3 1
 2 1 3 3 3 2 2 3 0 2
 2 1 3 3 3 2 2 3 1 2
 2 1 3 3 3 2 2 3 2 0
 2 1 3 3 3 2 2 3 2 1
 2 1 3 3 3 2 3 0 2 2
 2 1 3 3 3 2 3 1 2 2
 2 1 3 3 3 2 3 2 0 2
 2 1 3 3 3 2 3 2 1 2
 2 1 3 3 3 2 3 2 2 0
 2 1 3 3 3 2 3 2 2 1
 2 1 3 3 3 3 0 2 2 2
 2 1 3 3 3 3 1 2 2 2
 2 1 3 3 3 3 2 0 2 2
 2 1 3 3 3 3 2 1 2 2
 2 1 3 3 3 3 2 2 0 2
 2 1 3 3 3 3 2 2 1 2
 2 1 3 3 3 3 2 2 2 0
 2 1 3 3 3 3 2 2 2 1
 3 0 0 2 2 2 2 3 3 3
 3 0 0 2 2 2 3 2 3 3
 3 0 0 2 2 2 3 3 2 3
 3 0 0 2 2 2 3 3 3 2
 3 0 0 2 2 3 2 2 3 3
 3 0 0 2 2 3 2 3 2 3
 3 0 0 2 2 3 2 3 3 2
 3 0 0 2 2 3 3 2 2 3
 3 0 0 2 2 3 3 2 3 2
 3 0 0 2 2 3 3 3 2 2
 3 0 0 2 3 2 2 2 3 3
 3 0 0 2 3 2 2 3 2 3
 3 0 0 2 3 2 2 3 3 2
 3 0 0 2 3 2 3 2 2 3
 3 0 0 2 3 2 3 2 3 2
 3 0 0 2 3 2 3 3 2 2
 3 0 0 2 3 3 2 2 2 3
 3 0 0 2 3 3 2 2 3 2
 3 0 0 2 3 3 2 3 2 2
 3 0 0 2 3 3 3 2 2 2
 3 0 0 3 2 2 2 2 3 3
 3 0 0 3 2 2 2 3 2 3
 3 0 0 3 2 2 2 3 3 2
 3 0 0 3 2 2 3 2 2 3
 3 0 0 3 2 2 3 2 3 2
 3 0 0 3 2 2 3 3 2 2
 3 0 0 3 2 3 2 2 2 3
 3 0 0 3 2 3 2 2 3 2
 3 0 0 3 2 3 2 3 2 2
 3 0 0 3 2 3 3 2 2 2
 3 0 0 3 3 2 2 2 2 3
 3 0 0 3 3 2 2 2 3 2
 3 0 0 3 3 2 2 3 2 2
 3 0 0 3 3 2 3 2 2 2
 3 0 0 3 3 3 2 2 2 2
 3 0 1 2 2 2 2 3 3 3
 3 0 1 2 2 2 3 2 3 3
 3 0 1 2 2 2 3 3 2 3
 3 0 1 2 2 2 3 3 3 2
 3 0 1 2 2 3 2 2 3 3
 3 0 1 2 2 3 2 3 2 3
 3 0 1 2 2 3 2 3 3 2
 3 0 1 2 2 3 3 2 2 3
 3 0 1 2 2 3 3 2 3 2
 3 0 1 2 2 3 3 3 2 2
 3 0 1 2 3 2 2 2 3 3
 3 0 1 2 3 2 2 3 2 3
 3 0 1 2 3 2 2 3 3 2
 3 0 1 2 3 2 3 2 2 3
 3 0 1 2 3 2 3 2 3 2
 3 0 1 2 3 2 3 3 2 2
 3 0 1 2 3 3 2 2 2 3
 3 0 1 2 3 3 2 2 3 2
 3 0 1 2 3 3 2 3 2 2
 3 0 1 2 3 3 3 2 2 2
 3 0 1 3 2 2 2 2 3 3
 3 0 1 3 2 2 2 3 2 3
 3 0 1 3 2 2 2 3 3 2
 3 0 1 3 2 2 3 2 2 3
 3 0 1 3 2 2 3 2 3 2
 3 0 1 3 2 2 3 3 2 2
 3 0 1 3 2 3 2 2 2 3
 3 0 1 3 2 3 2 2 3 2
 3 0 1 3 2 3 2 3 2 2
 3 0 1 3 2 3 3 2 2 2
 3 0 1 3 3 2 2 2 2 3
 3 0 1 3 3 2 2 2 3 2
 3 0 1 3 3 2 2 3 2 2
 3 0 1 3 3 2 3 2 2 2
 3 0 1 3 3 3 2 2 2 2
 3 0 2 0 2 2 2 3 3 3
 3 0 2 0 2 2 3 2 3 3
 3 0 2 0 2 2 3 3 2 3
 3 0 2 0 2 2 3 3 3 2
 3 0 2 0 2 3 2 2 3 3
 3 0 2 0 2 3 2 3 2 3
 3 0 2 0 2 3 2 3 3 2
 3 0 2 0 2 3 3 2 2 3
 3 0 2 0 2 3 3 2 3 2
 3 0 2 0 2 3 3 3 2 2
 3 0 2 0 3 2 2 2 3 3
 3 0 2 0 3 2 2 3 2 3
 3 0 2 0 3 2 2 3 3 2
 3 0 2 0 3 2 3 2 2 3
 3 0 2 0 3 2 3 2 3 2
 3 0 2 0 3 2 3 3 2 2
 3 0 2 0 3 3 2 2 2 3
 3 0 2 0 3 3 2 2 3 2
 3 0 2 0 3 3 2 3 2 2
 3 0 2 0 3 3 3 2 2 2
 3 0 2 1 2 2 2 3 3 3
 3 0 2 1 2 2 3 2 3 3
 3 0 2 1 2 2 3 3 2 3
 3 0 2 1 2 2 3 3 3 2
 3 0 2 1 2 3 2 2 3 3
 3 0 2 1 2 3 2 3 2 3
 3 0 2 1 2 3 2 3 3 2
 3 0 2 1 2 3 3 2 2 3
 3 0 2 1 2 3 3 2 3 2
 3 0 2 1 2 3 3 3 2 2
 3 0 2 1 3 2 2 2 3 3
 3 0 2 1 3 2 2 3 2 3
 3 0 2 1 3 2 2 3 3 2
 3 0 2 1 3 2 3 2 2 3
 3 0 2 1 3 2 3 2 3 2
 3 0 2 1 3 2 3 3 2 2
 3 0 2 1 3 3 2 2 2 3
 3 0 2 1 3 3 2 2 3 2
 3 0 2 1 3 3 2 3 2 2
 3 0 2 1 3 3 3 2 2 2
 3 0 2 2 0 2 2 3 3 3
 3 0 2 2 0 2 3 2 3 3
 3 0 2 2 0 2 3 3 2 3
 3 0 2 2 0 2 3 3 3 2
 3 0 2 2 0 3 2 2 3 3
 3 0 2 2 0 3 2 3 2 3
 3 0 2 2 0 3 2 3 3 2
 3 0 2 2 0 3 3 2 2 3
 3 0 2 2 0 3 3 2 3 2
 3 0 2 2 0 3 3 3 2 2
 3 0 2 2 1 2 2 3 3 3
 3 0 2 2 1 2 3 2 3 3
 3 0 2 2 1 2 3 3 2 3
 3 0 2 2 1 2 3 3 3 2
 3 0 2 2 1 3 2 2 3 3
 3 0 2 2 1 3 2 3 2 3
 3 0 2 2 1 3 2 3 3 2
 3 0 2 2 1 3 3 2 2 3
 3 0 2 2 1 3 3 2 3 2
 3 0 2 2 1 3 3 3 2 2
 3 0 2 2 2 0 2 3 3 3
 3 0 2 2 2 0 3 2 3 3
 3 0 2 2 2 0 3 3 2 3
 3 0 2 2 2 0 3 3 3 2
 3 0 2 2 2 1 2 3 3 3
 3 0 2 2 2 1 3 2 3 3
 3 0 2 2 2 1 3 3 2 3
 3 0 2 2 2 1 3 3 3 2
 3 0 2 2 2 2 0 3 3 3
 3 0 2 2 2 2 1 3 3 3
 3 0 2 2 2 2 2 2 3 3
 3 0 2 2 2 2 2 3 2 3
 3 0 2 2 2 2 2 3 3 2
 3 0 2 2 2 2 3 0 3 3
 3 0 2 2 2 2 3 1 3 3
 3 0 2 2 2 2 3 2 2 3
 3 0 2 2 2 2 3 2 3 2
 3 0 2 2 2 2 3 3 0 3
 3 0 2 2 2 2 3 3 1 3
 3 0 2 2 2 2 3 3 2 2
 3 0 2 2 2 2 3 3 3 0
 3 0 2 2 2 2 3 3 3 1
 3 0 2 2 2 3 0 2 3 3
 3 0 2 2 2 3 0 3 2 3
 3 0 2 2 2 3 0 3 3 2
 3 0 2 2 2 3 1 2 3 3
 3 0 2 2 2 3 1 3 2 3
 3 0 2 2 2 3 1 3 3 2
 3 0 2 2 2 3 2 0 3 3
 3 0 2 2 2 3 2 1 3 3
 3 0 2 2 2 3 2 2 2 3
 3 0 2 2 2 3 2 2 3 2
 3 0 2 2 2 3 2 3 0 3
 3 0 2 2 2 3 2 3 1 3
 3 0 2 2 2 3 2 3 2 2
 3 0 2 2 2 3 2 3 3 0
 3 0 2 2 2 3 2 3 3 1
 3 0 2 2 2 3 3 0 2 3
 3 0 2 2 2 3 3 0 3 2
 3 0 2 2 2 3 3 1 2 3
 3 0 2 2 2 3 3 1 3 2
 3 0 2 2 2 3 3 2 0 3
 3 0 2 2 2 3 3 2 1 3
 3 0 2 2 2 3 3 2 2 2
 3 0 2 2 2 3 3 2 3 0
 3 0 2 2 2 3 3 2 3 1
 3 0 2 2 2 3 3 3 0 2
 3 0 2 2 2 3 3 3 1 2
 3 0 2 2 2 3 3 3 2 0
 3 0 2 2 2 3 3 3 2 1
 3 0 2 2 3 0 2 2 3 3
 3 0 2 2 3 0 2 3 2 3
 3 0 2 2 3 0 2 3 3 2
 3 0 2 2 3 0 3 2 2 3
 3 0 2 2 3 0 3 2 3 2
 3 0 2 2 3 0 3 3 2 2
 3 0 2 2 3 1 2 2 3 3
 3 0 2 2 3 1 2 3 2 3
 3 0 2 2 3 1 2 3 3 2
 3 0 2 2 3 1 3 2 2 3
 3 0 2 2 3 1 3 2 3 2
 3 0 2 2 3 1 3 3 2 2
 3 0 2 2 3 2 0 2 3 3
 3 0 2 2 3 2 0 3 2 3
 3 0 2 2 3 2 0 3 3 2
 3 0 2 2 3 2 1 2 3 3
 3 0 2 2 3 2 1 3 2 3
 3 0 2 2 3 2 1 3 3 2
 3 0 2 2 3 2 2 0 3 3
 3 0 2 2 3 2 2 1 3 3
 3 0 2 2 3 2 2 2 2 3
 3 0 2 2 3 2 2 2 3 2
 3 0 2 2 3 2 2 3 0 3
 3 0 2 2 3 2 2 3 1 3
 3 0 2 2 3 2 2 3 2 2
 3 0 2 2 3 2 2 3 3 0
 3 0 2 2 3 2 2 3 3 1
 3 0 2 2 3 2 3 0 2 3
 3 0 2 2 3 2 3 0 3 2
 3 0 2 2 3 2 3 1 2 3
 3 0 2 2 3 2 3 1 3 2
 3 0 2 2 3 2 3 2 0 3
 3 0 2 2 3 2 3 2 1 3
 3 0 2 2 3 2 3 2 2 2
 3 0 2 2 3 2 3 2 3 0
 3 0 2 2 3 2 3 2 3 1
 3 0 2 2 3 2 3 3 0 2
 3 0 2 2 3 2 3 3 1 2
 3 0 2 2 3 2 3 3 2 0
 3 0 2 2 3 2 3 3 2 1
 3 0 2 2 3 3 0 2 2 3
 3 0 2 2 3 3 0 2 3 2
 3 0 2 2 3 3 0 3 2 2
 3 0 2 2 3 3 1 2 2 3
 3 0 2 2 3 3 1 2 3 2
 3 0 2 2 3 3 1 3 2 2
 3 0 2 2 3 3 2 0 2 3
 3 0 2 2 3 3 2 0 3 2
 3 0 2 2 3 3 2 1 2 3
 3 0 2 2 3 3 2 1 3 2
 3 0 2 2 3 3 2 2 0 3
 3 0 2 2 3 3 2 2 1 3
 3 0 2 2 3 3 2 2 2 2
 3 0 2 2 3 3 2 2 3 0
 3 0 2 2 3 3 2 2 3 1
 3 0 2 2 3 3 2 3 0 2
 3 0 2 2 3 3 2 3 1 2
 3 0 2 2 3 3 2 3 2 0
 3 0 2 2 3 3 2 3 2 1
 3 0 2 2 3 3 3 0 2 2
 3 0 2 2 3 3 3 1 2 2
 3 0 2 2 3 3 3 2 0 2
 3 0 2 2 3 3 3 2 1 2
 3 0 2 2 3 3 3 2 2 0
 3 0 2 2 3 3 3 2 2 1
 3 0 2 3 0 2 2 2 3 3
 3 0 2 3 0 2 2 3 2 3
 3 0 2 3 0 2 2 3 3 2
 3 0 2 3 0 2 3 2 2 3
 3 0 2 3 0 2 3 2 3 2
 3 0 2 3 0 2 3 3 2 2
 3 0 2 3 0 3 2 2 2 3
 3 0 2 3 0 3 2 2 3 2
 3 0 2 3 0 3 2 3 2 2
 3 0 2 3 0 3 3 2 2 2
 3 0 2 3 1 2 2 2 3 3
 3 0 2 3 1 2 2 3 2 3
 3 0 2 3 1 2 2 3 3 2
 3 0 2 3 1 2 3 2 2 3
 3 0 2 3 1 2 3 2 3 2
 3 0 2 3 1 2 3 3 2 2
 3 0 2 3 1 3 2 2 2 3
 3 0 2 3 1 3 2 2 3 2
 3 0 2 3 1 3 2 3 2 2
 3 0 2 3 1 3 3 2 2 2
 3 0 2 3 2 0 2 2 3 3
 3 0 2 3 2 0 2 3 2 3
 3 0 2 3 2 0 2 3 3 2
 3 0 2 3 2 0 3 2 2 3
 3 0 2 3 2 0 3 2 3 2
 3 0 2 3 2 0 3 3 2 2
 3 0 2 3 2 1 2 2 3 3
 3 0 2 3 2 1 2 3 2 3
 3 0 2 3 2 1 2 3 3 2
 3 0 2 3 2 1 3 2 2 3
 3 0 2 3 2 1 3 2 3 2
 3 0 2 3 2 1 3 3 2 2
 3 0 2 3 2 2 0 2 3 3
 3 0 2 3 2 2 0 3 2 3
 3 0 2 3 2 2 0 3 3 2
 3 0 2 3 2 2 1 2 3 3
 3 0 2 3 2 2 1 3 2 3
 3 0 2 3 2 2 1 3 3 2
 3 0 2 3 2 2 2 0 3 3
 3 0 2 3 2 2 2 1 3 3
 3 0 2 3 2 2 2 2 2 3
 3 0 2 3 2 2 2 2 3 2
 3 0 2 3 2 2 2 3 0 3
 3 0 2 3 2 2 2 3 1 3
 3 0 2 3 2 2 2 3 2 2
 3 0 2 3 2 2 2 3 3 0
 3 0 2 3 2 2 2 3 3 1
 3 0 2 3 2 2 3 0 2 3
 3 0 2 3 2 2 3 0 3 2
 3 0 2 3 2 2 3 1 2 3
 3 0 2 3 2 2 3 1 3 2
 3 0 2 3 2 2 3 2 0 3
 3 0 2 3 2 2 3 2 1 3
 3 0 2 3 2 2 3 2 2 2
 3 0 2 3 2 2 3 2 3 0
 3 0 2 3 2 2 3 2 3 1
 3 0 2 3 2 2 3 3 0 2
 3 0 2 3 2 2 3 3 1 2
 3 0 2 3 2 2 3 3 2 0
 3 0 2 3 2 2 3 3 2 1
 3 0 2 3 2 3 0 2 2 3
 3 0 2 3 2 3 0 2 3 2
 3 0 2 3 2 3 0 3 2 2
 3 0 2 3 2 3 1 2 2 3
 3 0 2 3 2 3 1 2 3 2
 3 0 2 3 2 3 1 3 2 2
 3 0 2 3 2 3 2 0 2 3
 3 0 2 3 2 3 2 0 3 2
 3 0 2 3 2 3 2 1 2 3
 3 0 2 3 2 3 2 1 3 2
 3 0 2 3 2 3 2 2 0 3
 3 0 2 3 2 3 2 2 1 3
 3 0 2 3 2 3 2 2 2 2
 3 0 2 3 2 3 2 2 3 0
 3 0 2 3 2 3 2 2 3 1
 3 0 2 3 2 3 2 3 0 2
 3 0 2 3 2 3 2 3 1 2
 3 0 2 3 2 3 2 3 2 0
 3 0 2 3 2 3 2 3 2 1
 3 0 2 3 2 3 3 0 2 2
 3 0 2 3 2 3 3 1 2 2
 3 0 2 3 2 3 3 2 0 2
 3 0 2 3 2 3 3 2 1 2
 3 0 2 3 2 3 3 2 2 0
 3 0 2 3 2 3 3 2 2 1
 3 0 2 3 3 0 2 2 2 3
 3 0 2 3 3 0 2 2 3 2
 3 0 2 3 3 0 2 3 2 2
 3 0 2 3 3 0 3 2 2 2
 3 0 2 3 3 1 2 2 2 3
 3 0 2 3 3 1 2 2 3 2
 3 0 2 3 3 1 2 3 2 2
 3 0 2 3 3 1 3 2 2 2
 3 0 2 3 3 2 0 2 2 3
 3 0 2 3 3 2 0 2 3 2
 3 0 2 3 3 2 0 3 2 2
 3 0 2 3 3 2 1 2 2 3
 3 0 2 3 3 2 1 2 3 2
 3 0 2 3 3 2 1 3 2 2
 3 0 2 3 3 2 2 0 2 3
 3 0 2 3 3 2 2 0 3 2
 3 0 2 3 3 2 2 1 2 3
 3 0 2 3 3 2 2 1 3 2
 3 0 2 3 3 2 2 2 0 3
 3 0 2 3 3 2 2 2 1 3
 3 0 2 3 3 2 2 2 2 2
 3 0 2 3 3 2 2 2 3 0
 3 0 2 3 3 2 2 2 3 1
 3 0 2 3 3 2 2 3 0 2
 3 0 2 3 3 2 2 3 1 2
 3 0 2 3 3 2 2 3 2 0
 3 0 2 3 3 2 2 3 2 1
 3 0 2 3 3 2 3 0 2 2
 3 0 2 3 3 2 3 1 2 2
 3 0 2 3 3 2 3 2 0 2
 3 0 2 3 3 2 3 2 1 2
 3 0 2 3 3 2 3 2 2 0
 3 0 2 3 3 2 3 2 2 1
 3 0 2 3 3 3 0 2 2 2
 3 0 2 3 3 3 1 2 2 2
 3 0 2 3 3 3 2 0 2 2
 3 0 2 3 3 3 2 1 2 2
 3 0 2 3 3 3 2 2 0 2
 3 0 2 3 3 3 2 2 1 2
 3 0 2 3 3 3 2 2 2 0
 3 0 2 3 3 3 2 2 2 1
 3 0 3 0 2 2 2 2 3 3
 3 0 3 0 2 2 2 3 2 3
 3 0 3 0 2 2 2 3 3 2
 3 0 3 0 2 2 3 2 2 3
 3 0 3 0 2 2 3 2 3 2
 3 0 3 0 2 2 3 3 2 2
 3 0 3 0 2 3 2 2 2 3
 3 0 3 0 2 3 2 2 3 2
 3 0 3 0 2 3 2 3 2 2
 3 0 3 0 2 3 3 2 2 2
 3 0 3 0 3 2 2 2 2 3
 3 0 3 0 3 2 2 2 3 2
 3 0 3 0 3 2 2 3 2 2
 3 0 3 0 3 2 3 2 2 2
 3 0 3 0 3 3 2 2 2 2
 3 0 3 1 2 2 2 2 3 3
 3 0 3 1 2 2 2 3 2 3
 3 0 3 1 2 2 2 3 3 2
 3 0 3 1 2 2 3 2 2 3
 3 0 3 1 2 2 3 2 3 2
 3 0 3 1 2 2 3 3 2 2
 3 0 3 1 2 3 2 2 2 3
 3 0 3 1 2 3 2 2 3 2
 3 0 3 1 2 3 2 3 2 2
 3 0 3 1 2 3 3 2 2 2
 3 0 3 1 3 2 2 2 2 3
 3 0 3 1 3 2 2 2 3 2
 3 0 3 1 3 2 2 3 2 2
 3 0 3 1 3 2 3 2 2 2
 3 0 3 1 3 3 2 2 2 2
 3 0 3 2 0 2 2 2 3 3
 3 0 3 2 0 2 2 3 2 3
 3 0 3 2 0 2 2 3 3 2
 3 0 3 2 0 2 3 2 2 3
 3 0 3 2 0 2 3 2 3 2
 3 0 3 2 0 2 3 3 2 2
 3 0 3 2 0 3 2 2 2 3
 3 0 3 2 0 3 2 2 3 2
 3 0 3 2 0 3 2 3 2 2
 3 0 3 2 0 3 3 2 2 2
 3 0 3 2 1 2 2 2 3 3
 3 0 3 2 1 2 2 3 2 3
 3 0 3 2 1 2 2 3 3 2
 3 0 3 2 1 2 3 2 2 3
 3 0 3 2 1 2 3 2 3 2
 3 0 3 2 1 2 3 3 2 2
 3 0 3 2 1 3 2 2 2 3
 3 0 3 2 1 3 2 2 3 2
 3 0 3 2 1 3 2 3 2 2
 3 0 3 2 1 3 3 2 2 2
 3 0 3 2 2 0 2 2 3 3
 3 0 3 2 2 0 2 3 2 3
 3 0 3 2 2 0 2 3 3 2
 3 0 3 2 2 0 3 2 2 3
 3 0 3 2 2 0 3 2 3 2
 3 0 3 2 2 0 3 3 2 2
 3 0 3 2 2 1 2 2 3 3
 3 0 3 2 2 1 2 3 2 3
 3 0 3 2 2 1 2 3 3 2
 3 0 3 2 2 1 3 2 2 3
 3 0 3 2 2 1 3 2 3 2
 3 0 3 2 2 1 3 3 2 2
 3 0 3 2 2 2 0 2 3 3
 3 0 3 2 2 2 0 3 2 3
 3 0 3 2 2 2 0 3 3 2
 3 0 3 2 2 2 1 2 3 3
 3 0 3 2 2 2 1 3 2 3
 3 0 3 2 2 2 1 3 3 2
 3 0 3 2 2 2 2 0 3 3
 3 0 3 2 2 2 2 1 3 3
 3 0 3 2 2 2 2 2 2 3
 3 0 3 2 2 2 2 2 3 2
 3 0 3 2 2 2 2 3 0 3
 3 0 3 2 2 2 2 3 1 3
 3 0 3 2 2 2 2 3 2 2
 3 0 3 2 2 2 2 3 3 0
 3 0 3 2 2 2 2 3 3 1
 3 0 3 2 2 2 3 0 2 3
 3 0 3 2 2 2 3 0 3 2
 3 0 3 2 2 2 3 1 2 3
 3 0 3 2 2 2 3 1 3 2
 3 0 3 2 2 2 3 2 0 3
 3 0 3 2 2 2 3 2 1 3
 3 0 3 2 2 2 3 2 2 2
 3 0 3 2 2 2 3 2 3 0
 3 0 3 2 2 2 3 2 3 1
 3 0 3 2 2 2 3 3 0 2
 3 0 3 2 2 2 3 3 1 2
 3 0 3 2 2 2 3 3 2 0
 3 0 3 2 2 2 3 3 2 1
 3 0 3 2 2 3 0 2 2 3
 3 0 3 2 2 3 0 2 3 2
 3 0 3 2 2 3 0 3 2 2
 3 0 3 2 2 3 1 2 2 3
 3 0 3 2 2 3 1 2 3 2
 3 0 3 2 2 3 1 3 2 2
 3 0 3 2 2 3 2 0 2 3
 3 0 3 2 2 3 2 0 3 2
 3 0 3 2 2 3 2 1 2 3
 3 0 3 2 2 3 2 1 3 2
 3 0 3 2 2 3 2 2 0 3
 3 0 3 2 2 3 2 2 1 3
 3 0 3 2 2 3 2 2 2 2
 3 0 3 2 2 3 2 2 3 0
 3 0 3 2 2 3 2 2 3 1
 3 0 3 2 2 3 2 3 0 2
 3 0 3 2 2 3 2 3 1 2
 3 0 3 2 2 3 2 3 2 0
 3 0 3 2 2 3 2 3 2 1
 3 0 3 2 2 3 3 0 2 2
 3 0 3 2 2 3 3 1 2 2
 3 0 3 2 2 3 3 2 0 2
 3 0 3 2 2 3 3 2 1 2
 3 0 3 2 2 3 3 2 2 0
 3 0 3 2 2 3 3 2 2 1
 3 0 3 2 3 0 2 2 2 3
 3 0 3 2 3 0 2 2 3 2
 3 0 3 2 3 0 2 3 2 2
 3 0 3 2 3 0 3 2 2 2
 3 0 3 2 3 1 2 2 2 3
 3 0 3 2 3 1 2 2 3 2
 3 0 3 2 3 1 2 3 2 2
 3 0 3 2 3 1 3 2 2 2
 3 0 3 2 3 2 0 2 2 3
 3 0 3 2 3 2 0 2 3 2
 3 0 3 2 3 2 0 3 2 2
 3 0 3 2 3 2 1 2 2 3
 3 0 3 2 3 2 1 2 3 2
 3 0 3 2 3 2 1 3 2 2
 3 0 3 2 3 2 2 0 2 3
 3 0 3 2 3 2 2 0 3 2
 3 0 3 2 3 2 2 1 2 3
 3 0 3 2 3 2 2 1 3 2
 3 0 3 2 3 2 2 2 0 3
 3 0 3 2 3 2 2 2 1 3
 3 0 3 2 3 2 2 2 2 2
 3 0 3 2 3 2 2 2 3 0
 3 0 3 2 3 2 2 2 3 1
 3 0 3 2 3 2 2 3 0 2
 3 0 3 2 3 2 2 3 1 2
 3 0 3 2 3 2 2 3 2 0
 3 0 3 2 3 2 2 3 2 1
 3 0 3 2 3 2 3 0 2 2
 3 0 3 2 3 2 3 1 2 2
 3 0 3 2 3 2 3 2 0 2
 3 0 3 2 3 2 3 2 1 2
 3 0 3 2 3 2 3 2 2 0
 3 0 3 2 3 2 3 2 2 1
 3 0 3 2 3 3 0 2 2 2
 3 0 3 2 3 3 1 2 2 2
 3 0 3 2 3 3 2 0 2 2
 3 0 3 2 3 3 2 1 2 2
 3 0 3 2 3 3 2 2 0 2
 3 0 3 2 3 3 2 2 1 2
 3 0 3 2 3 3 2 2 2 0
 3 0 3 2 3 3 2 2 2 1
 3 0 3 3 0 2 2 2 2 3
 3 0 3 3 0 2 2 2 3 2
 3 0 3 3 0 2 2 3 2 2
 3 0 3 3 0 2 3 2 2 2
 3 0 3 3 0 3 2 2 2 2
 3 0 3 3 1 2 2 2 2 3
 3 0 3 3 1 2 2 2 3 2
 3 0 3 3 1 2 2 3 2 2
 3 0 3 3 1 2 3 2 2 2
 3 0 3 3 1 3 2 2 2 2
 3 0 3 3 2 0 2 2 2 3
 3 0 3 3 2 0 2 2 3 2
 3 0 3 3 2 0 2 3 2 2
 3 0 3 3 2 0 3 2 2 2
 3 0 3 3 2 1 2 2 2 3
 3 0 3 3 2 1 2 2 3 2
 3 0 3 3 2 1 2 3 2 2
 3 0 3 3 2 1 3 2 2 2
 3 0 3 3 2 2 0 2 2 3
 3 0 3 3 2 2 0 2 3 2
 3 0 3 3 2 2 0 3 2 2
 3 0 3 3 2 2 1 2 2 3
 3 0 3 3 2 2 1 2 3 2
 3 0 3 3 2 2 1 3 2 2
 3 0 3 3 2 2 2 0 2 3
 3 0 3 3 2 2 2 0 3 2
 3 0 3 3 2 2 2 1 2 3
 3 0 3 3 2 2 2 1 3 2
 3 0 3 3 2 2 2 2 0 3
 3 0 3 3 2 2 2 2 1 3
 3 0 3 3 2 2 2 2 2 2
 3 0 3 3 2 2 2 2 3 0
 3 0 3 3 2 2 2 2 3 1
 3 0 3 3 2 2 2 3 0 2
 3 0 3 3 2 2 2 3 1 2
 3 0 3 3 2 2 2 3 2 0
 3 0 3 3 2 2 2 3 2 1
 3 0 3 3 2 2 3 0 2 2
 3 0 3 3 2 2 3 1 2 2
 3 0 3 3 2 2 3 2 0 2
 3 0 3 3 2 2 3 2 1 2
 3 0 3 3 2 2 3 2 2 0
 3 0 3 3 2 2 3 2 2 1
 3 0 3 3 2 3 0 2 2 2
 3 0 3 3 2 3 1 2 2 2
 3 0 3 3 2 3 2 0 2 2
 3 0 3 3 2 3 2 1 2 2
 3 0 3 3 2 3 2 2 0 2
 3 0 3 3 2 3 2 2 1 2
 3 0 3 3 2 3 2 2 2 0
 3 0 3 3 2 3 2 2 2 1
 3 0 3 3 3 0 2 2 2 2
 3 0 3 3 3 1 2 2 2 2
 3 0 3 3 3 2 0 2 2 2
 3 0 3 3 3 2 1 2 2 2
 3 0 3 3 3 2 2 0 2 2
 3 0 3 3 3 2 2 1 2 2
 3 0 3 3 3 2 2 2 0 2
 3 0 3 3 3 2 2 2 1 2
 3 0 3 3 3 2 2 2 2 0
 3 0 3 3 3 2 2 2 2 1
 3 1 0 3 3 3 3 4 4 4
 3 1 0 3 3 3 4 3 4 4
 3 1 0 3 3 3 4 4 3 4
 3 1 0 3 3 3 4 4 4 3
 3 1 0 3 3 4 3 3 4 4
 3 1 0 3 3 4 3 4 3 4
 3 1 0 3 3 4 3 4 4 3
 3 1 0 3 3 4 4 3 3 4
 3 1 0 3 3 4 4 3 4 3
 3 1 0 3 3 4 4 4 3 3
 3 1 0 3 4 3 3 3 4 4
 3 1 0 3 4 3 3 4 3 4
 3 1 0 3 4 3 3 4 4 3
 3 1 0 3 4 3 4 3 3 4
 3 1 0 3 4 3 4 3 4 3
 3 1 0 3 4 3 4 4 3 3
 3 1 0 3 4 4 3 3 3 4
 3 1 0 3 4 4 3 3 4 3
 3 1 0 3 4 4 3 4 3 3
 3 1 0 3 4 4 4 3 3 3
 3 1 0 4 3 3 3 3 4 4
 3 1 0 4 3 3 3 4 3 4
 3 1 0 4 3 3 3 4 4 3
 3 1 0 4 3 3 4 3 3 4
 3 1 0 4 3 3 4 3 4 3
 3 1 0 4 3 3 4 4 3 3
 3 1 0 4 3 4 3 3 3 4
 3 1 0 4 3 4 3 3 4 3
 3 1 0 4 3 4 3 4 3 3
 3 1 0 4 3 4 4 3 3 3
 3 1 0 4 4 3 3 3 3 4
 3 1 0 4 4 3 3 3 4 3
 3 1 0 4 4 3 3 4 3 3
 3 1 0 4 4 3 4 3 3 3
 3 1 0 4 4 4 3 3 3 3
 3 1 1 3 3 3 3 4 4 4
 3 1 1 3 3 3 4 3 4 4
 3 1 1 3 3 3 4 4 3 4
 3 1 1 3 3 3 4 4 4 3
 3 1 1 3 3 4 3 3 4 4
 3 1 1 3 3 4 3 4 3 4
 3 1 1 3 3 4 3 4 4 3
 3 1 1 3 3 4 4 3 3 4
 3 1 1 3 3 4 4 3 4 3
 3 1 1 3 3 4 4 4 3 3
 3 1 1 3 4 3 3 3 4 4
 3 1 1 3 4 3 3 4 3 4
 3 1 1 3 4 3 3 4 4 3
 3 1 1 3 4 3 4 3 3 4
 3 1 1 3 4 3 4 3 4 3
 3 1 1 3 4 3 4 4 3 3
 3 1 1 3 4 4 3 3 3 4
 3 1 1 3 4 4 3 3 4 3
 3 1 1 3 4 4 3 4 3 3
 3 1 1 3 4 4 4 3 3 3
 3 1 1 4 3 3 3 3 4 4
 3 1 1 4 3 3 3 4 3 4
 3 1 1 4 3 3 3 4 4 3
 3 1 1 4 3 3 4 3 3 4
 3 1 1 4 3 3 4 3 4 3
 3 1 1 4 3 3 4 4 3 3
 3 1 1 4 3 4 3 3 3 4
 3 1 1 4 3 4 3 3 4 3
 3 1 1 4 3 4 3 4 3 3
 3 1 1 4 3 4 4 3 3 3
 3 1 1 4 4 3 3 3 3 4
 3 1 1 4 4 3 3 3 4 3
 3 1 1 4 4 3 3 4 3 3
 3 1 1 4 4 3 4 3 3 3
 3 1 1 4 4 4 3 3 3 3
 3 1 3 0 3 3 3 4 4 4
 3 1 3 0 3 3 4 3 4 4
 3 1 3 0 3 3 4 4 3 4
 3 1 3 0 3 3 4 4 4 3
 3 1 3 0 3 4 3 3 4 4
 3 1 3 0 3 4 3 4 3 4
 3 1 3 0 3 4 3 4 4 3
 3 1 3 0 3 4 4 3 3 4
 3 1 3 0 3 4 4 3 4 3
 3 1 3 0 3 4 4 4 3 3
 3 1 3 0 4 3 3 3 4 4
 3 1 3 0 4 3 3 4 3 4
 3 1 3 0 4 3 3 4 4 3
 3 1 3 0 4 3 4 3 3 4
 3 1 3 0 4 3 4 3 4 3
 3 1 3 0 4 3 4 4 3 3
 3 1 3 0 4 4 3 3 3 4
 3 1 3 0 4 4 3 3 4 3
 3 1 3 0 4 4 3 4 3 3
 3 1 3 0 4 4 4 3 3 3
 3 1 3 1 3 3 3 4 4 4
 3 1 3 1 3 3 4 3 4 4
 3 1 3 1 3 3 4 4 3 4
 3 1 3 1 3 3 4 4 4 3
 3 1 3 1 3 4 3 3 4 4
 3 1 3 1 3 4 3 4 3 4
 3 1 3 1 3 4 3 4 4 3
 3 1 3 1 3 4 4 3 3 4
 3 1 3 1 3 4 4 3 4 3
 3 1 3 1 3 4 4 4 3 3
 3 1 3 1 4 3 3 3 4 4
 3 1 3 1 4 3 3 4 3 4
 3 1 3 1 4 3 3 4 4 3
 3 1 3 1 4 3 4 3 3 4
 3 1 3 1 4 3 4 3 4 3
 3 1 3 1 4 3 4 4 3 3
 3 1 3 1 4 4 3 3 3 4
 3 1 3 1 4 4 3 3 4 3
 3 1 3 1 4 4 3 4 3 3
 3 1 3 1 4 4 4 3 3 3
 3 1 3 3 0 3 3 4 4 4
 3 1 3 3 0 3 4 3 4 4
 3 1 3 3 0 3 4 4 3 4
 3 1 3 3 0 3 4 4 4 3
 3 1 3 3 0 4 3 3 4 4
 3 1 3 3 0 4 3 4 3 4
 3 1 3 3 0 4 3 4 4 3
 3 1 3 3 0 4 4 3 3 4
 3 1 3 3 0 4 4 3 4 3
 3 1 3 3 0 4 4 4 3 3
 3 1 3 3 1 3 3 4 4 4
 3 1 3 3 1 3 4 3 4 4
 3 1 3 3 1 3 4 4 3 4
 3 1 3 3 1 3 4 4 4 3
 3 1 3 3 1 4 3 3 4 4
 3 1 3 3 1 4 3 4 3 4
 3 1 3 3 1 4 3 4 4 3
 3 1 3 3 1 4 4 3 3 4
 3 1 3 3 1 4 4 3 4 3
 3 1 3 3 1 4 4 4 3 3
 3 1 3 3 3 0 3 4 4 4
 3 1 3 3 3 0 4 3 4 4
 3 1 3 3 3 0 4 4 3 4
 3 1 3 3 3 0 4 4 4 3
 3 1 3 3 3 1 3 4 4 4
 3 1 3 3 3 1 4 3 4 4
 3 1 3 3 3 1 4 4 3 4
 3 1 3 3 3 1 4 4 4 3
 3 1 3 3 3 3 0 4 4 4
 3 1 3 3 3 3 1 4 4 4
 3 1 3 3 3 3 4 0 4 4
 3 1 3 3 3 3 4 1 4 4
 3 1 3 3 3 3 4 4 0 4
 3 1 3 3 3 3 4 4 1 4
 3 1 3 3 3 3 4 4 4 0
 3 1 3 3 3 3 4 4 4 1
 3 1 3 3 3 4 0 3 4 4
 3 1 3 3 3 4 0 4 3 4
 3 1 3 3 3 4 0 4 4 3
 3 1 3 3 3 4 1 3 4 4
 3 1 3 3 3 4 1 4 3 4
 3 1 3 3 3 4 1 4 4 3
 3 1 3 3 3 4 3 0 4 4
 3 1 3 3 3 4 3 1 4 4
 3 1 3 3 3 4 3 4 0 4
 3 1 3 3 3 4 3 4 1 4
 3 1 3 3 3 4 3 4 4 0
 3 1 3 3 3 4 3 4 4 1
 3 1 3 3 3 4 4 0 3 4
 3 1 3 3 3 4 4 0 4 3
 3 1 3 3 3 4 4 1 3 4
 3 1 3 3 3 4 4 1 4 3
 3 1 3 3 3 4 4 3 0 4
 3 1 3 3 3 4 4 3 1 4
 3 1 3 3 3 4 4 3 4 0
 3 1 3 3 3 4 4 3 4 1
 3 1 3 3 3 4 4 4 0 3
 3 1 3 3 3 4 4 4 1 3
 3 1 3 3 3 4 4 4 3 0
 3 1 3 3 3 4 4 4 3 1
 3 1 3 3 4 0 3 3 4 4
 3 1 3 3 4 0 3 4 3 4
 3 1 3 3 4 0 3 4 4 3
 3 1 3 3 4 0 4 3 3 4
 3 1 3 3 4 0 4 3 4 3
 3 1 3 3 4 0 4 4 3 3
 3 1 3 3 4 1 3 3 4 4
 3 1 3 3 4 1 3 4 3 4
 3 1 3 3 4 1 3 4 4 3
 3 1 3 3 4 1 4 3 3 4
 3 1 3 3 4 1 4 3 4 3
 3 1 3 3 4 1 4 4 3 3
 3 1 3 3 4 3 0 3 4 4
 3 1 3 3 4 3 0 4 3 4
 3 1 3 3 4 3 0 4 4 3
 3 1 3 3 4 3 1 3 4 4
 3 1 3 3 4 3 1 4 3 4
 3 1 3 3 4 3 1 4 4 3
 3 1 3 3 4 3 3 0 4 4
 3 1 3 3 4 3 3 1 4 4
 3 1 3 3 4 3 3 4 0 4
 3 1 3 3 4 3 3 4 1 4
 3 1 3 3 4 3 3 4 4 0
 3 1 3 3 4 3 3 4 4 1
 3 1 3 3 4 3 4 0 3 4
 3 1 3 3 4 3 4 0 4 3
 3 1 3 3 4 3 4 1 3 4
 3 1 3 3 4 3 4 1 4 3
 3 1 3 3 4 3 4 3 0 4
 3 1 3 3 4 3 4 3 1 4
 3 1 3 3 4 3 4 3 4 0
 3 1 3 3 4 3 4 3 4 1
 3 1 3 3 4 3 4 4 0 3
 3 1 3 3 4 3 4 4 1 3
 3 1 3 3 4 3 4 4 3 0
 3 1 3 3 4 3 4 4 3 1
 3 1 3 3 4 4 0 3 3 4
 3 1 3 3 4 4 0 3 4 3
 3 1 3 3 4 4 0 4 3 3
 3 1 3 3 4 4 1 3 3 4
 3 1 3 3 4 4 1 3 4 3
 3 1 3 3 4 4 1 4 3 3
 3 1 3 3 4 4 3 0 3 4
 3 1 3 3 4 4 3 0 4 3
 3 1 3 3 4 4 3 1 3 4
 3 1 3 3 4 4 3 1 4 3
 3 1 3 3 4 4 3 3 0 4
 3 1 3 3 4 4 3 3 1 4
 3 1 3 3 4 4 3 3 4 0
 3 1 3 3 4 4 3 3 4 1
 3 1 3 3 4 4 3 4 0 3
 3 1 3 3 4 4 3 4 1 3
 3 1 3 3 4 4 3 4 3 0
 3 1 3 3 4 4 3 4 3 1
 3 1 3 3 4 4 4 0 3 3
 3 1 3 3 4 4 4 1 3 3
 3 1 3 3 4 4 4 3 0 3
 3 1 3 3 4 4 4 3 1 3
 3 1 3 3 4 4 4 3 3 0
 3 1 3 3 4 4 4 3 3 1
 3 1 3 4 0 3 3 3 4 4
 3 1 3 4 0 3 3 4 3 4
 3 1 3 4 0 3 3 4 4 3
 3 1 3 4 0 3 4 3 3 4
 3 1 3 4 0 3 4 3 4 3
 3 1 3 4 0 3 4 4 3 3
 3 1 3 4 0 4 3 3 3 4
 3 1 3 4 0 4 3 3 4 3
 3 1 3 4 0 4 3 4 3 3
 3 1 3 4 0 4 4 3 3 3
 3 1 3 4 1 3 3 3 4 4
 3 1 3 4 1 3 3 4 3 4
 3 1 3 4 1 3 3 4 4 3
 3 1 3 4 1 3 4 3 3 4
 3 1 3 4 1 3 4 3 4 3
 3 1 3 4 1 3 4 4 3 3
 3 1 3 4 1 4 3 3 3 4
 3 1 3 4 1 4 3 3 4 3
 3 1 3 4 1 4 3 4 3 3
 3 1 3 4 1 4 4 3 3 3
 3 1 3 4 3 0 3 3 4 4
 3 1 3 4 3 0 3 4 3 4
 3 1 3 4 3 0 3 4 4 3
 3 1 3 4 3 0 4 3 3 4
 3 1 3 4 3 0 4 3 4 3
 3 1 3 4 3 0 4 4 3 3
 3 1 3 4 3 1 3 3 4 4
 3 1 3 4 3 1 3 4 3 4
 3 1 3 4 3 1 3 4 4 3
 3 1 3 4 3 1 4 3 3 4
 3 1 3 4 3 1 4 3 4 3
 3 1 3 4 3 1 4 4 3 3
 3 1 3 4 3 3 0 3 4 4
 3 1 3 4 3 3 0 4 3 4
 3 1 3 4 3 3 0 4 4 3
 3 1 3 4 3 3 1 3 4 4
 3 1 3 4 3 3 1 4 3 4
 3 1 3 4 3 3 1 4 4 3
 3 1 3 4 3 3 3 0 4 4
 3 1 3 4 3 3 3 1 4 4
 3 1 3 4 3 3 3 4 0 4
 3 1 3 4 3 3 3 4 1 4
 3 1 3 4 3 3 3 4 4 0
 3 1 3 4 3 3 3 4 4 1
 3 1 3 4 3 3 4 0 3 4
 3 1 3 4 3 3 4 0 4 3
 3 1 3 4 3 3 4 1 3 4
 3 1 3 4 3 3 4 1 4 3
 3 1 3 4 3 3 4 3 0 4
 3 1 3 4 3 3 4 3 1 4
 3 1 3 4 3 3 4 3 4 0
 3 1 3 4 3 3 4 3 4 1
 3 1 3 4 3 3 4 4 0 3
 3 1 3 4 3 3 4 4 1 3
 3 1 3 4 3 3 4 4 3 0
 3 1 3 4 3 3 4 4 3 1
 3 1 3 4 3 4 0 3 3 4
 3 1 3 4 3 4 0 3 4 3
 3 1 3 4 3 4 0 4 3 3
 3 1 3 4 3 4 1 3 3 4
 3 1 3 4 3 4 1 3 4 3
 3 1 3 4 3 4 1 4 3 3
 3 1 3 4 3 4 3 0 3 4
 3 1 3 4 3 4 3 0 4 3
 3 1 3 4 3 4 3 1 3 4
 3 1 3 4 3 4 3 1 4 3
 3 1 3 4 3 4 3 3 0 4
 3 1 3 4 3 4 3 3 1 4
 3 1 3 4 3 4 3 3 4 0
 3 1 3 4 3 4 3 3 4 1
 3 1 3 4 3 4 3 4 0 3
 3 1 3 4 3 4 3 4 1 3
 3 1 3 4 3 4 3 4 3 0
 3 1 3 4 3 4 3 4 3 1
 3 1 3 4 3 4 4 0 3 3
 3 1 3 4 3 4 4 1 3 3
 3 1 3 4 3 4 4 3 0 3
 3 1 3 4 3 4 4 3 1 3
 3 1 3 4 3 4 4 3 3 0
 3 1 3 4 3 4 4 3 3 1
 3 1 3 4 4 0 3 3 3 4
 3 1 3 4 4 0 3 3 4 3
 3 1 3 4 4 0 3 4 3 3
 3 1 3 4 4 0 4 3 3 3
 3 1 3 4 4 1 3 3 3 4
 3 1 3 4 4 1 3 3 4 3
 3 1 3 4 4 1 3 4 3 3
 3 1 3 4 4 1 4 3 3 3
 3 1 3 4 4 3 0 3 3 4
 3 1 3 4 4 3 0 3 4 3
 3 1 3 4 4 3 0 4 3 3
 3 1 3 4 4 3 1 3 3 4
 3 1 3 4 4 3 1 3 4 3
 3 1 3 4 4 3 1 4 3 3
 3 1 3 4 4 3 3 0 3 4
 3 1 3 4 4 3 3 0 4 3
 3 1 3 4 4 3 3 1 3 4
 3 1 3 4 4 3 3 1 4 3
 3 1 3 4 4 3 3 3 0 4
 3 1 3 4 4 3 3 3 1 4
 3 1 3 4 4 3 3 3 4 0
 3 1 3 4 4 3 3 3 4 1
 3 1 3 4 4 3 3 4 0 3
 3 1 3 4 4 3 3 4 1 3
 3 1 3 4 4 3 3 4 3 0
 3 1 3 4 4 3 3 4 3 1
 3 1 3 4 4 3 4 0 3 3
 3 1 3 4 4 3 4 1 3 3
 3 1 3 4 4 3 4 3 0 3
 3 1 3 4 4 3 4 3 1 3
 3 1 3 4 4 3 4 3 3 0
 3 1 3 4 4 3 4 3 3 1
 3 1 3 4 4 4 0 3 3 3
 3 1 3 4 4 4 1 3 3 3
 3 1 3 4 4 4 3 0 3 3
 3 1 3 4 4 4 3 1 3 3
 3 1 3 4 4 4 3 3 0 3
 3 1 3 4 4 4 3 3 1 3
 3 1 3 4 4 4 3 3 3 0
 3 1 3 4 4 4 3 3 3 1
 3 1 4 0 3 3 3 3 4 4
 3 1 4 0 3 3 3 4 3 4
 3 1 4 0 3 3 3 4 4 3
 3 1 4 0 3 3 4 3 3 4
 3 1 4 0 3 3 4 3 4 3
 3 1 4 0 3 3 4 4 3 3
 3 1 4 0 3 4 3 3 3 4
 3 1 4 0 3 4 3 3 4 3
 3 1 4 0 3 4 3 4 3 3
 3 1 4 0 3 4 4 3 3 3
 3 1 4 0 4 3 3 3 3 4
 3 1 4 0 4 3 3 3 4 3
 3 1 4 0 4 3 3 4 3 3
 3 1 4 0 4 3 4 3 3 3
 3 1 4 0 4 4 3 3 3 3
 3 1 4 1 3 3 3 3 4 4
 3 1 4 1 3 3 3 4 3 4
 3 1 4 1 3 3 3 4 4 3
 3 1 4 1 3 3 4 3 3 4
 3 1 4 1 3 3 4 3 4 3
 3 1 4 1 3 3 4 4 3 3
 3 1 4 1 3 4 3 3 3 4
 3 1 4 1 3 4 3 3 4 3
 3 1 4 1 3 4 3 4 3 3
 3 1 4 1 3 4 4 3 3 3
 3 1 4 1 4 3 3 3 3 4
 3 1 4 1 4 3 3 3 4 3
 3 1 4 1 4 3 3 4 3 3
 3 1 4 1 4 3 4 3 3 3
 3 1 4 1 4 4 3 3 3 3
 3 1 4 3 0 3 3 3 4 4
 3 1 4 3 0 3 3 4 3 4
 3 1 4 3 0 3 3 4 4 3
 3 1 4 3 0 3 4 3 3 4
 3 1 4 3 0 3 4 3 4 3
 3 1 4 3 0 3 4 4 3 3
 3 1 4 3 0 4 3 3 3 4
 3 1 4 3 0 4 3 3 4 3
 3 1 4 3 0 4 3 4 3 3
 3 1 4 3 0 4 4 3 3 3
 3 1 4 3 1 3 3 3 4 4
 3 1 4 3 1 3 3 4 3 4
 3 1 4 3 1 3 3 4 4 3
 3 1 4 3 1 3 4 3 3 4
 3 1 4 3 1 3 4 3 4 3
 3 1 4 3 1 3 4 4 3 3
 3 1 4 3 1 4 3 3 3 4
 3 1 4 3 1 4 3 3 4 3
 3 1 4 3 1 4 3 4 3 3
 3 1 4 3 1 4 4 3 3 3
 3 1 4 3 3 0 3 3 4 4
 3 1 4 3 3 0 3 4 3 4
 3 1 4 3 3 0 3 4 4 3
 3 1 4 3 3 0 4 3 3 4
 3 1 4 3 3 0 4 3 4 3
 3 1 4 3 3 0 4 4 3 3
 3 1 4 3 3 1 3 3 4 4
 3 1 4 3 3 1 3 4 3 4
 3 1 4 3 3 1 3 4 4 3
 3 1 4 3 3 1 4 3 3 4
 3 1 4 3 3 1 4 3 4 3
 3 1 4 3 3 1 4 4 3 3
 3 1 4 3 3 3 0 3 4 4
 3 1 4 3 3 3 0 4 3 4
 3 1 4 3 3 3 0 4 4 3
 3 1 4 3 3 3 1 3 4 4
 3 1 4 3 3 3 1 4 3 4
 3 1 4 3 3 3 1 4 4 3
 3 1 4 3 3 3 3 0 4 4
 3 1 4 3 3 3 3 1 4 4
 3 1 4 3 3 3 3 4 0 4
 3 1 4 3 3 3 3 4 1 4
 3 1 4 3 3 3 3 4 4 0
 3 1 4 3 3 3 3 4 4 1
 3 1 4 3 3 3 4 0 3 4
 3 1 4 3 3 3 4 0 4 3
 3 1 4 3 3 3 4 1 3 4
 3 1 4 3 3 3 4 1 4 3
 3 1 4 3 3 3 4 3 0 4
 3 1 4 3 3 3 4 3 1 4
 3 1 4 3 3 3 4 3 4 0
 3 1 4 3 3 3 4 3 4 1
 3 1 4 3 3 3 4 4 0 3
 3 1 4 3 3 3 4 4 1 3
 3 1 4 3 3 3 4 4 3 0
 3 1 4 3 3 3 4 4 3 1
 3 1 4 3 3 4 0 3 3 4
 3 1 4 3 3 4 0 3 4 3
 3 1 4 3 3 4 0 4 3 3
 3 1 4 3 3 4 1 3 3 4
 3 1 4 3 3 4 1 3 4 3
 3 1 4 3 3 4 1 4 3 3
 3 1 4 3 3 4 3 0 3 4
 3 1 4 3 3 4 3 0 4 3
 3 1 4 3 3 4 3 1 3 4
 3 1 4 3 3 4 3 1 4 3
 3 1 4 3 3 4 3 3 0 4
 3 1 4 3 3 4 3 3 1 4
 3 1 4 3 3 4 3 3 4 0
 3 1 4 3 3 4 3 3 4 1
 3 1 4 3 3 4 3 4 0 3
 3 1 4 3 3 4 3 4 1 3
 3 1 4 3 3 4 3 4 3 0
 3 1 4 3 3 4 3 4 3 1
 3 1 4 3 3 4 4 0 3 3
 3 1 4 3 3 4 4 1 3 3
 3 1 4 3 3 4 4 3 0 3
 3 1 4 3 3 4 4 3 1 3
 3 1 4 3 3 4 4 3 3 0
 3 1 4 3 3 4 4 3 3 1
 3 1 4 3 4 0 3 3 3 4
 3 1 4 3 4 0 3 3 4 3
 3 1 4 3 4 0 3 4 3 3
 3 1 4 3 4 0 4 3 3 3
 3 1 4 3 4 1 3 3 3 4
 3 1 4 3 4 1 3 3 4 3
 3 1 4 3 4 1 3 4 3 3
 3 1 4 3 4 1 4 3 3 3
 3 1 4 3 4 3 0 3 3 4
 3 1 4 3 4 3 0 3 4 3
 3 1 4 3 4 3 0 4 3 3
 3 1 4 3 4 3 1 3 3 4
 3 1 4 3 4 3 1 3 4 3
 3 1 4 3 4 3 1 4 3 3
 3 1 4 3 4 3 3 0 3 4
 3 1 4 3 4 3 3 0 4 3
 3 1 4 3 4 3 3 1 3 4
 3 1 4 3 4 3 3 1 4 3
 3 1 4 3 4 3 3 3 0 4
 3 1 4 3 4 3 3 3 1 4
 3 1 4 3 4 3 3 3 4 0
 3 1 4 3 4 3 3 3 4 1
 3 1 4 3 4 3 3 4 0 3
 3 1 4 3 4 3 3 4 1 3
 3 1 4 3 4 3 3 4 3 0
 3 1 4 3 4 3 3 4 3 1
 3 1 4 3 4 3 4 0 3 3
 3 1 4 3 4 3 4 1 3 3
 3 1 4 3 4 3 4 3 0 3
 3 1 4 3 4 3 4 3 1 3
 3 1 4 3 4 3 4 3 3 0
 3 1 4 3 4 3 4 3 3 1
 3 1 4 3 4 4 0 3 3 3
 3 1 4 3 4 4 1 3 3 3
 3 1 4 3 4 4 3 0 3 3
 3 1 4 3 4 4 3 1 3 3
 3 1 4 3 4 4 3 3 0 3
 3 1 4 3 4 4 3 3 1 3
 3 1 4 3 4 4 3 3 3 0
 3 1 4 3 4 4 3 3 3 1
 3 1 4 4 0 3 3 3 3 4
 3 1 4 4 0 3 3 3 4 3
 3 1 4 4 0 3 3 4 3 3
 3 1 4 4 0 3 4 3 3 3
 3 1 4 4 0 4 3 3 3 3
 3 1 4 4 1 3 3 3 3 4
 3 1 4 4 1 3 3 3 4 3
 3 1 4 4 1 3 3 4 3 3
 3 1 4 4 1 3 4 3 3 3
 3 1 4 4 1 4 3 3 3 3
 3 1 4 4 3 0 3 3 3 4
 3 1 4 4 3 0 3 3 4 3
 3 1 4 4 3 0 3 4 3 3
 3 1 4 4 3 0 4 3 3 3
 3 1 4 4 3 1 3 3 3 4
 3 1 4 4 3 1 3 3 4 3
 3 1 4 4 3 1 3 4 3 3
 3 1 4 4 3 1 4 3 3 3
 3 1 4 4 3 3 0 3 3 4
 3 1 4 4 3 3 0 3 4 3
 3 1 4 4 3 3 0 4 3 3
 3 1 4 4 3 3 1 3 3 4
 3 1 4 4 3 3 1 3 4 3
 3 1 4 4 3 3 1 4 3 3
 3 1 4 4 3 3 3 0 3 4
 3 1 4 4 3 3 3 0 4 3
 3 1 4 4 3 3 3 1 3 4
 3 1 4 4 3 3 3 1 4 3
 3 1 4 4 3 3 3 3 0 4
 3 1 4 4 3 3 3 3 1 4
 3 1 4 4 3 3 3 3 4 0
 3 1 4 4 3 3 3 3 4 1
 3 1 4 4 3 3 3 4 0 3
 3 1 4 4 3 3 3 4 1 3
 3 1 4 4 3 3 3 4 3 0
 3 1 4 4 3 3 3 4 3 1
 3 1 4 4 3 3 4 0 3 3
 3 1 4 4 3 3 4 1 3 3
 3 1 4 4 3 3 4 3 0 3
 3 1 4 4 3 3 4 3 1 3
 3 1 4 4 3 3 4 3 3 0
 3 1 4 4 3 3 4 3 3 1
 3 1 4 4 3 4 0 3 3 3
 3 1 4 4 3 4 1 3 3 3
 3 1 4 4 3 4 3 0 3 3
 3 1 4 4 3 4 3 1 3 3
 3 1 4 4 3 4 3 3 0 3
 3 1 4 4 3 4 3 3 1 3
 3 1 4 4 3 4 3 3 3 0
 3 1 4 4 3 4 3 3 3 1
 3 1 4 4 4 0 3 3 3 3
 3 1 4 4 4 1 3 3 3 3
 3 1 4 4 4 3 0 3 3 3
 3 1 4 4 4 3 1 3 3 3
 3 1 4 4 4 3 3 0 3 3
 3 1 4 4 4 3 3 1 3 3
 3 1 4 4 4 3 3 3 0 3
 3 1 4 4 4 3 3 3 1 3
 3 1 4 4 4 3 3 3 3 0
 3 1 4 4 4 3 3 3 3 1
 4 0 0 3 3 3 3 3 4 4
 4 0 0 3 3 3 3 4 3 4
 4 0 0 3 3 3 3 4 4 3
 4 0 0 3 3 3 4 3 3 4
 4 0 0 3 3 3 4 3 4 3
 4 0 0 3 3 3 4 4 3 3
 4 0 0 3 3 4 3 3 3 4
 4 0 0 3 3 4 3 3 4 3
 4 0 0 3 3 4 3 4 3 3
 4 0 0 3 3 4 4 3 3 3
 4 0 0 3 4 3 3 3 3 4
 4 0 0 3 4 3 3 3 4 3
 4 0 0 3 4 3 3 4 3 3
 4 0 0 3 4 3 4 3 3 3
 4 0 0 3 4 4 3 3 3 3
 4 0 0 4 3 3 3 3 3 4
 4 0 0 4 3 3 3 3 4 3
 4 0 0 4 3 3 3 4 3 3
 4 0 0 4 3 3 4 3 3 3
 4 0 0 4 3 4 3 3 3 3
 4 0 0 4 4 3 3 3 3 3
 4 0 1 3 3 3 3 3 4 4
 4 0 1 3 3 3 3 4 3 4
 4 0 1 3 3 3 3 4 4 3
 4 0 1 3 3 3 4 3 3 4
 4 0 1 3 3 3 4 3 4 3
 4 0 1 3 3 3 4 4 3 3
 4 0 1 3 3 4 3 3 3 4
 4 0 1 3 3 4 3 3 4 3
 4 0 1 3 3 4 3 4 3 3
 4 0 1 3 3 4 4 3 3 3
 4 0 1 3 4 3 3 3 3 4
 4 0 1 3 4 3 3 3 4 3
 4 0 1 3 4 3 3 4 3 3
 4 0 1 3 4 3 4 3 3 3
 4 0 1 3 4 4 3 3 3 3
 4 0 1 4 3 3 3 3 3 4
 4 0 1 4 3 3 3 3 4 3
 4 0 1 4 3 3 3 4 3 3
 4 0 1 4 3 3 4 3 3 3
 4 0 1 4 3 4 3 3 3 3
 4 0 1 4 4 3 3 3 3 3
 4 0 3 0 3 3 3 3 4 4
 4 0 3 0 3 3 3 4 3 4
 4 0 3 0 3 3 3 4 4 3
 4 0 3 0 3 3 4 3 3 4
 4 0 3 0 3 3 4 3 4 3
 4 0 3 0 3 3 4 4 3 3
 4 0 3 0 3 4 3 3 3 4
 4 0 3 0 3 4 3 3 4 3
 4 0 3 0 3 4 3 4 3 3
 4 0 3 0 3 4 4 3 3 3
 4 0 3 0 4 3 3 3 3 4
 4 0 3 0 4 3 3 3 4 3
 4 0 3 0 4 3 3 4 3 3
 4 0 3 0 4 3 4 3 3 3
 4 0 3 0 4 4 3 3 3 3
 4 0 3 1 3 3 3 3 4 4
 4 0 3 1 3 3 3 4 3 4
 4 0 3 1 3 3 3 4 4 3
 4 0 3 1 3 3 4 3 3 4
 4 0 3 1 3 3 4 3 4 3
 4 0 3 1 3 3 4 4 3 3
 4 0 3 1 3 4 3 3 3 4
 4 0 3 1 3 4 3 3 4 3
 4 0 3 1 3 4 3 4 3 3
 4 0 3 1 3 4 4 3 3 3
 4 0 3 1 4 3 3 3 3 4
 4 0 3 1 4 3 3 3 4 3
 4 0 3 1 4 3 3 4 3 3
 4 0 3 1 4 3 4 3 3 3
 4 0 3 1 4 4 3 3 3 3
 4 0 3 3 0 3 3 3 4 4
 4 0 3 3 0 3 3 4 3 4
 4 0 3 3 0 3 3 4 4 3
 4 0 3 3 0 3 4 3 3 4
 4 0 3 3 0 3 4 3 4 3
 4 0 3 3 0 3 4 4 3 3
 4 0 3 3 0 4 3 3 3 4
 4 0 3 3 0 4 3 3 4 3
 4 0 3 3 0 4 3 4 3 3
 4 0 3 3 0 4 4 3 3 3
 4 0 3 3 1 3 3 3 4 4
 4 0 3 3 1 3 3 4 3 4
 4 0 3 3 1 3 3 4 4 3
 4 0 3 3 1 3 4 3 3 4
 4 0 3 3 1 3 4 3 4 3
 4 0 3 3 1 3 4 4 3 3
 4 0 3 3 1 4 3 3 3 4
 4 0 3 3 1 4 3 3 4 3
 4 0 3 3 1 4 3 4 3 3
 4 0 3 3 1 4 4 3 3 3
 4 0 3 3 3 0 3 3 4 4
 4 0 3 3 3 0 3 4 3 4
 4 0 3 3 3 0 3 4 4 3
 4 0 3 3 3 0 4 3 3 4
 4 0 3 3 3 0 4 3 4 3
 4 0 3 3 3 0 4 4 3 3
 4 0 3 3 3 1 3 3 4 4
 4 0 3 3 3 1 3 4 3 4
 4 0 3 3 3 1 3 4 4 3
 4 0 3 3 3 1 4 3 3 4
 4 0 3 3 3 1 4 3 4 3
 4 0 3 3 3 1 4 4 3 3
 4 0 3 3 3 3 0 3 4 4
 4 0 3 3 3 3 0 4 3 4
 4 0 3 3 3 3 0 4 4 3
 4 0 3 3 3 3 1 3 4 4
 4 0 3 3 3 3 1 4 3 4
 4 0 3 3 3 3 1 4 4 3
 4 0 3 3 3 3 3 0 4 4
 4 0 3 3 3 3 3 1 4 4
 4 0 3 3 3 3 3 4 0 4
 4 0 3 3 3 3 3 4 1 4
 4 0 3 3 3 3 3 4 4 0
 4 0 3 3 3 3 3 4 4 1
 4 0 3 3 3 3 4 0 3 4
 4 0 3 3 3 3 4 0 4 3
 4 0 3 3 3 3 4 1 3 4
 4 0 3 3 3 3 4 1 4 3
 4 0 3 3 3 3 4 3 0 4
 4 0 3 3 3 3 4 3 1 4
 4 0 3 3 3 3 4 3 4 0
 4 0 3 3 3 3 4 3 4 1
 4 0 3 3 3 3 4 4 0 3
 4 0 3 3 3 3 4 4 1 3
 4 0 3 3 3 3 4 4 3 0
 4 0 3 3 3 3 4 4 3 1
 4 0 3 3 3 4 0 3 3 4
 4 0 3 3 3 4 0 3 4 3
 4 0 3 3 3 4 0 4 3 3
 4 0 3 3 3 4 1 3 3 4
 4 0 3 3 3 4 1 3 4 3
 4 0 3 3 3 4 1 4 3 3
 4 0 3 3 3 4 3 0 3 4
 4 0 3 3 3 4 3 0 4 3
 4 0 3 3 3 4 3 1 3 4
 4 0 3 3 3 4 3 1 4 3
 4 0 3 3 3 4 3 3 0 4
 4 0 3 3 3 4 3 3 1 4
 4 0 3 3 3 4 3 3 4 0
 4 0 3 3 3 4 3 3 4 1
 4 0 3 3 3 4 3 4 0 3
 4 0 3 3 3 4 3 4 1 3
 4 0 3 3 3 4 3 4 3 0
 4 0 3 3 3 4 3 4 3 1
 4 0 3 3 3 4 4 0 3 3
 4 0 3 3 3 4 4 1 3 3
 4 0 3 3 3 4 4 3 0 3
 4 0 3 3 3 4 4 3 1 3
 4 0 3 3 3 4 4 3 3 0
 4 0 3 3 3 4 4 3 3 1
 4 0 3 3 4 0 3 3 3 4
 4 0 3 3 4 0 3 3 4 3
 4 0 3 3 4 0 3 4 3 3
 4 0 3 3 4 0 4 3 3 3
 4 0 3 3 4 1 3 3 3 4
 4 0 3 3 4 1 3 3 4 3
 4 0 3 3 4 1 3 4 3 3
 4 0 3 3 4 1 4 3 3 3
 4 0 3 3 4 3 0 3 3 4
 4 0 3 3 4 3 0 3 4 3
 4 0 3 3 4 3 0 4 3 3
 4 0 3 3 4 3 1 3 3 4
 4 0 3 3 4 3 1 3 4 3
 4 0 3 3 4 3 1 4 3 3
 4 0 3 3 4 3 3 0 3 4
 4 0 3 3 4 3 3 0 4 3
 4 0 3 3 4 3 3 1 3 4
 4 0 3 3 4 3 3 1 4 3
 4 0 3 3 4 3 3 3 0 4
 4 0 3 3 4 3 3 3 1 4
 4 0 3 3 4 3 3 3 4 0
 4 0 3 3 4 3 3 3 4 1
 4 0 3 3 4 3 3 4 0 3
 4 0 3 3 4 3 3 4 1 3
 4 0 3 3 4 3 3 4 3 0
 4 0 3 3 4 3 3 4 3 1
 4 0 3 3 4 3 4 0 3 3
 4 0 3 3 4 3 4 1 3 3
 4 0 3 3 4 3 4 3 0 3
 4 0 3 3 4 3 4 3 1 3
 4 0 3 3 4 3 4 3 3 0
 4 0 3 3 4 3 4 3 3 1
 4 0 3 3 4 4 0 3 3 3
 4 0 3 3 4 4 1 3 3 3
 4 0 3 3 4 4 3 0 3 3
 4 0 3 3 4 4 3 1 3 3
 4 0 3 3 4 4 3 3 0 3
 4 0 3 3 4 4 3 3 1 3
 4 0 3 3 4 4 3 3 3 0
 4 0 3 3 4 4 3 3 3 1
 4 0 3 4 0 3 3 3 3 4
 4 0 3 4 0 3 3 3 4 3
 4 0 3 4 0 3 3 4 3 3
 4 0 3 4 0 3 4 3 3 3
 4 0 3 4 0 4 3 3 3 3
 4 0 3 4 1 3 3 3 3 4
 4 0 3 4 1 3 3 3 4 3
 4 0 3 4 1 3 3 4 3 3
 4 0 3 4 1 3 4 3 3 3
 4 0 3 4 1 4 3 3 3 3
 4 0 3 4 3 0 3 3 3 4
 4 0 3 4 3 0 3 3 4 3
 4 0 3 4 3 0 3 4 3 3
 4 0 3 4 3 0 4 3 3 3
 4 0 3 4 3 1 3 3 3 4
 4 0 3 4 3 1 3 3 4 3
 4 0 3 4 3 1 3 4 3 3
 4 0 3 4 3 1 4 3 3 3
 4 0 3 4 3 3 0 3 3 4
 4 0 3 4 3 3 0 3 4 3
 4 0 3 4 3 3 0 4 3 3
 4 0 3 4 3 3 1 3 3 4
 4 0 3 4 3 3 1 3 4 3
 4 0 3 4 3 3 1 4 3 3
 4 0 3 4 3 3 3 0 3 4
 4 0 3 4 3 3 3 0 4 3
 4 0 3 4 3 3 3 1 3 4
 4 0 3 4 3 3 3 1 4 3
 4 0 3 4 3 3 3 3 0 4
 4 0 3 4 3 3 3 3 1 4
 4 0 3 4 3 3 3 3 4 0
 4 0 3 4 3 3 3 3 4 1
 4 0 3 4 3 3 3 4 0 3
 4 0 3 4 3 3 3 4 1 3
 4 0 3 4 3 3 3 4 3 0
 4 0 3 4 3 3 3 4 3 1
 4 0 3 4 3 3 4 0 3 3
 4 0 3 4 3 3 4 1 3 3
 4 0 3 4 3 3 4 3 0 3
 4 0 3 4 3 3 4 3 1 3
 4 0 3 4 3 3 4 3 3 0
 4 0 3 4 3 3 4 3 3 1
 4 0 3 4 3 4 0 3 3 3
 4 0 3 4 3 4 1 3 3 3
 4 0 3 4 3 4 3 0 3 3
 4 0 3 4 3 4 3 1 3 3
 4 0 3 4 3 4 3 3 0 3
 4 0 3 4 3 4 3 3 1 3
 4 0 3 4 3 4 3 3 3 0
 4 0 3 4 3 4 3 3 3 1
 4 0 3 4 4 0 3 3 3 3
 4 0 3 4 4 1 3 3 3 3
 4 0 3 4 4 3 0 3 3 3
 4 0 3 4 4 3 1 3 3 3
 4 0 3 4 4 3 3 0 3 3
 4 0 3 4 4 3 3 1 3 3
 4 0 3 4 4 3 3 3 0 3
 4 0 3 4 4 3 3 3 1 3
 4 0 3 4 4 3 3 3 3 0
 4 0 3 4 4 3 3 3 3 1
 4 0 4 0 3 3 3 3 3 4
 4 0 4 0 3 3 3 3 4 3
 4 0 4 0 3 3 3 4 3 3
 4 0 4 0 3 3 4 3 3 3
 4 0 4 0 3 4 3 3 3 3
 4 0 4 0 4 3 3 3 3 3
 4 0 4 1 3 3 3 3 3 4
 4 0 4 1 3 3 3 3 4 3
 4 0 4 1 3 3 3 4 3 3
 4 0 4 1 3 3 4 3 3 3
 4 0 4 1 3 4 3 3 3 3
 4 0 4 1 4 3 3 3 3 3
 4 0 4 3 0 3 3 3 3 4
 4 0 4 3 0 3 3 3 4 3
 4 0 4 3 0 3 3 4 3 3
 4 0 4 3 0 3 4 3 3 3
 4 0 4 3 0 4 3 3 3 3
 4 0 4 3 1 3 3 3 3 4
 4 0 4 3 1 3 3 3 4 3
 4 0 4 3 1 3 3 4 3 3
 4 0 4 3 1 3 4 3 3 3
 4 0 4 3 1 4 3 3 3 3
 4 0 4 3 3 0 3 3 3 4
 4 0 4 3 3 0 3 3 4 3
 4 0 4 3 3 0 3 4 3 3
 4 0 4 3 3 0 4 3 3 3
 4 0 4 3 3 1 3 3 3 4
 4 0 4 3 3 1 3 3 4 3
 4 0 4 3 3 1 3 4 3 3
 4 0 4 3 3 1 4 3 3 3
 4 0 4 3 3 3 0 3 3 4
 4 0 4 3 3 3 0 3 4 3
 4 0 4 3 3 3 0 4 3 3
 4 0 4 3 3 3 1 3 3 4
 4 0 4 3 3 3 1 3 4 3
 4 0 4 3 3 3 1 4 3 3
 4 0 4 3 3 3 3 0 3 4
 4 0 4 3 3 3 3 0 4 3
 4 0 4 3 3 3 3 1 3 4
 4 0 4 3 3 3 3 1 4 3
 4 0 4 3 3 3 3 3 0 4
 4 0 4 3 3 3 3 3 1 4
 4 0 4 3 3 3 3 3 4 0
 4 0 4 3 3 3 3 3 4 1
 4 0 4 3 3 3 3 4 0 3
 4 0 4 3 3 3 3 4 1 3
 4 0 4 3 3 3 3 4 3 0
 4 0 4 3 3 3 3 4 3 1
 4 0 4 3 3 3 4 0 3 3
 4 0 4 3 3 3 4 1 3 3
 4 0 4 3 3 3 4 3 0 3
 4 0 4 3 3 3 4 3 1 3
 4 0 4 3 3 3 4 3 3 0
 4 0 4 3 3 3 4 3 3 1
 4 0 4 3 3 4 0 3 3 3
 4 0 4 3 3 4 1 3 3 3
 4 0 4 3 3 4 3 0 3 3
 4 0 4 3 3 4 3 1 3 3
 4 0 4 3 3 4 3 3 0 3
 4 0 4 3 3 4 3 3 1 3
 4 0 4 3 3 4 3 3 3 0
 4 0 4 3 3 4 3 3 3 1
 4 0 4 3 4 0 3 3 3 3
 4 0 4 3 4 1 3 3 3 3
 4 0 4 3 4 3 0 3 3 3
 4 0 4 3 4 3 1 3 3 3
 4 0 4 3 4 3 3 0 3 3
 4 0 4 3 4 3 3 1 3 3
 4 0 4 3 4 3 3 3 0 3
 4 0 4 3 4 3 3 3 1 3
 4 0 4 3 4 3 3 3 3 0
 4 0 4 3 4 3 3 3 3 1
 4 0 4 4 0 3 3 3 3 3
 4 0 4 4 1 3 3 3 3 3
 4 0 4 4 3 0 3 3 3 3
 4 0 4 4 3 1 3 3 3 3
 4 0 4 4 3 3 0 3 3 3
 4 0 4 4 3 3 1 3 3 3
 4 0 4 4 3 3 3 0 3 3
 4 0 4 4 3 3 3 1 3 3
 4 0 4 4 3 3 3 3 0 3
 4 0 4 4 3 3 3 3 1 3
 4 0 4 4 3 3 3 3 3 0
 4 0 4 4 3 3 3 3 3 1
 4 1 0 4 4 4 4 4 5 5
 4 1 0 4 4 4 4 5 4 5
 4 1 0 4 4 4 4 5 5 4
 4 1 0 4 4 4 5 4 4 5
 4 1 0 4 4 4 5 4 5 4
 4 1 0 4 4 4 5 5 4 4
 4 1 0 4 4 5 4 4 4 5
 4 1 0 4 4 5 4 4 5 4
 4 1 0 4 4 5 4 5 4 4
 4 1 0 4 4 5 5 4 4 4
 4 1 0 4 5 4 4 4 4 5
 4 1 0 4 5 4 4 4 5 4
 4 1 0 4 5 4 4 5 4 4
 4 1 0 4 5 4 5 4 4 4
 4 1 0 4 5 5 4 4 4 4
 4 1 0 5 4 4 4 4 4 5
 4 1 0 5 4 4 4 4 5 4
 4 1 0 5 4 4 4 5 4 4
 4 1 0 5 4 4 5 4 4 4
 4 1 0 5 4 5 4 4 4 4
 4 1 0 5 5 4 4 4 4 4
 4 1 1 4 4 4 4 4 5 5
 4 1 1 4 4 4 4 5 4 5
 4 1 1 4 4 4 4 5 5 4
 4 1 1 4 4 4 5 4 4 5
 4 1 1 4 4 4 5 4 5 4
 4 1 1 4 4 4 5 5 4 4
 4 1 1 4 4 5 4 4 4 5
 4 1 1 4 4 5 4 4 5 4
 4 1 1 4 4 5 4 5 4 4
 4 1 1 4 4 5 5 4 4 4
 4 1 1 4 5 4 4 4 4 5
 4 1 1 4 5 4 4 4 5 4
 4 1 1 4 5 4 4 5 4 4
 4 1 1 4 5 4 5 4 4 4
 4 1 1 4 5 5 4 4 4 4
 4 1 1 5 4 4 4 4 4 5
 4 1 1 5 4 4 4 4 5 4
 4 1 1 5 4 4 4 5 4 4
 4 1 1 5 4 4 5 4 4 4
 4 1 1 5 4 5 4 4 4 4
 4 1 1 5 5 4 4 4 4 4
 4 1 4 0 4 4 4 4 5 5
 4 1 4 0 4 4 4 5 4 5
 4 1 4 0 4 4 4 5 5 4
 4 1 4 0 4 4 5 4 4 5
 4 1 4 0 4 4 5 4 5 4
 4 1 4 0 4 4 5 5 4 4
 4 1 4 0 4 5 4 4 4 5
 4 1 4 0 4 5 4 4 5 4
 4 1 4 0 4 5 4 5 4 4
 4 1 4 0 4 5 5 4 4 4
 4 1 4 0 5 4 4 4 4 5
 4 1 4 0 5 4 4 4 5 4
 4 1 4 0 5 4 4 5 4 4
 4 1 4 0 5 4 5 4 4 4
 4 1 4 0 5 5 4 4 4 4
 4 1 4 1 4 4 4 4 5 5
 4 1 4 1 4 4 4 5 4 5
 4 1 4 1 4 4 4 5 5 4
 4 1 4 1 4 4 5 4 4 5
 4 1 4 1 4 4 5 4 5 4
 4 1 4 1 4 4 5 5 4 4
 4 1 4 1 4 5 4 4 4 5
 4 1 4 1 4 5 4 4 5 4
 4 1 4 1 4 5 4 5 4 4
 4 1 4 1 4 5 5 4 4 4
 4 1 4 1 5 4 4 4 4 5
 4 1 4 1 5 4 4 4 5 4
 4 1 4 1 5 4 4 5 4 4
 4 1 4 1 5 4 5 4 4 4
 4 1 4 1 5 5 4 4 4 4
 4 1 4 4 0 4 4 4 5 5
 4 1 4 4 0 4 4 5 4 5
 4 1 4 4 0 4 4 5 5 4
 4 1 4 4 0 4 5 4 4 5
 4 1 4 4 0 4 5 4 5 4
 4 1 4 4 0 4 5 5 4 4
 4 1 4 4 0 5 4 4 4 5
 4 1 4 4 0 5 4 4 5 4
 4 1 4 4 0 5 4 5 4 4
 4 1 4 4 0 5 5 4 4 4
 4 1 4 4 1 4 4 4 5 5
 4 1 4 4 1 4 4 5 4 5
 4 1 4 4 1 4 4 5 5 4
 4 1 4 4 1 4 5 4 4 5
 4 1 4 4 1 4 5 4 5 4
 4 1 4 4 1 4 5 5 4 4
 4 1 4 4 1 5 4 4 4 5
 4 1 4 4 1 5 4 4 5 4
 4 1 4 4 1 5 4 5 4 4
 4 1 4 4 1 5 5 4 4 4
 4 1 4 4 4 0 4 4 5 5
 4 1 4 4 4 0 4 5 4 5
 4 1 4 4 4 0 4 5 5 4
 4 1 4 4 4 0 5 4 4 5
 4 1 4 4 4 0 5 4 5 4
 4 1 4 4 4 0 5 5 4 4
 4 1 4 4 4 1 4 4 5 5
 4 1 4 4 4 1 4 5 4 5
 4 1 4 4 4 1 4 5 5 4
 4 1 4 4 4 1 5 4 4 5
 4 1 4 4 4 1 5 4 5 4
 4 1 4 4 4 1 5 5 4 4
 4 1 4 4 4 4 0 4 5 5
 4 1 4 4 4 4 0 5 4 5
 4 1 4 4 4 4 0 5 5 4
 4 1 4 4 4 4 1 4 5 5
 4 1 4 4 4 4 1 5 4 5
 4 1 4 4 4 4 1 5 5 4
 4 1 4 4 4 4 4 0 5 5
 4 1 4 4 4 4 4 1 5 5
 4 1 4 4 4 4 4 5 0 5
 4 1 4 4 4 4 4 5 1 5
 4 1 4 4 4 4 4 5 5 0
 4 1 4 4 4 4 4 5 5 1
 4 1 4 4 4 4 5 0 4 5
 4 1 4 4 4 4 5 0 5 4
 4 1 4 4 4 4 5 1 4 5
 4 1 4 4 4 4 5 1 5 4
 4 1 4 4 4 4 5 4 0 5
 4 1 4 4 4 4 5 4 1 5
 4 1 4 4 4 4 5 4 5 0
 4 1 4 4 4 4 5 4 5 1
 4 1 4 4 4 4 5 5 0 4
 4 1 4 4 4 4 5 5 1 4
 4 1 4 4 4 4 5 5 4 0
 4 1 4 4 4 4 5 5 4 1
 4 1 4 4 4 5 0 4 4 5
 4 1 4 4 4 5 0 4 5 4
 4 1 4 4 4 5 0 5 4 4
 4 1 4 4 4 5 1 4 4 5
 4 1 4 4 4 5 1 4 5 4
 4 1 4 4 4 5 1 5 4 4
 4 1 4 4 4 5 4 0 4 5
 4 1 4 4 4 5 4 0 5 4
 4 1 4 4 4 5 4 1 4 5
 4 1 4 4 4 5 4 1 5 4
 4 1 4 4 4 5 4 4 0 5
 4 1 4 4 4 5 4 4 1 5
 4 1 4 4 4 5 4 4 5 0
 4 1 4 4 4 5 4 4 5 1
 4 1 4 4 4 5 4 5 0 4
 4 1 4 4 4 5 4 5 1 4
 4 1 4 4 4 5 4 5 4 0
 4 1 4 4 4 5 4 5 4 1
 4 1 4 4 4 5 5 0 4 4
 4 1 4 4 4 5 5 1 4 4
 4 1 4 4 4 5 5 4 0 4
 4 1 4 4 4 5 5 4 1 4
 4 1 4 4 4 5 5 4 4 0
 4 1 4 4 4 5 5 4 4 1
 4 1 4 4 5 0 4 4 4 5
 4 1 4 4 5 0 4 4 5 4
 4 1 4 4 5 0 4 5 4 4
 4 1 4 4 5 0 5 4 4 4
 4 1 4 4 5 1 4 4 4 5
 4 1 4 4 5 1 4 4 5 4
 4 1 4 4 5 1 4 5 4 4
 4 1 4 4 5 1 5 4 4 4
 4 1 4 4 5 4 0 4 4 5
 4 1 4 4 5 4 0 4 5 4
 4 1 4 4 5 4 0 5 4 4
 4 1 4 4 5 4 1 4 4 5
 4 1 4 4 5 4 1 4 5 4
 4 1 4 4 5 4 1 5 4 4
 4 1 4 4 5 4 4 0 4 5
 4 1 4 4 5 4 4 0 5 4
 4 1 4 4 5 4 4 1 4 5
 4 1 4 4 5 4 4 1 5 4
 4 1 4 4 5 4 4 4 0 5
 4 1 4 4 5 4 4 4 1 5
 4 1 4 4 5 4 4 4 5 0
 4 1 4 4 5 4 4 4 5 1
 4 1 4 4 5 4 4 5 0 4
 4 1 4 4 5 4 4 5 1 4
 4 1 4 4 5 4 4 5 4 0
 4 1 4 4 5 4 4 5 4 1
 4 1 4 4 5 4 5 0 4 4
 4 1 4 4 5 4 5 1 4 4
 4 1 4 4 5 4 5 4 0 4
 4 1 4 4 5 4 5 4 1 4
 4 1 4 4 5 4 5 4 4 0
 4 1 4 4 5 4 5 4 4 1
 4 1 4 4 5 5 0 4 4 4
 4 1 4 4 5 5 1 4 4 4
 4 1 4 4 5 5 4 0 4 4
 4 1 4 4 5 5 4 1 4 4
 4 1 4 4 5 5 4 4 0 4
 4 1 4 4 5 5 4 4 1 4
 4 1 4 4 5 5 4 4 4 0
 4 1 4 4 5 5 4 4 4 1
 4 1 4 5 0 4 4 4 4 5
 4 1 4 5 0 4 4 4 5 4
 4 1 4 5 0 4 4 5 4 4
 4 1 4 5 0 4 5 4 4 4
 4 1 4 5 0 5 4 4 4 4
 4 1 4 5 1 4 4 4 4 5
 4 1 4 5 1 4 4 4 5 4
 4 1 4 5 1 4 4 5 4 4
 4 1 4 5 1 4 5 4 4 4
 4 1 4 5 1 5 4 4 4 4
 4 1 4 5 4 0 4 4 4 5
 4 1 4 5 4 0 4 4 5 4
 4 1 4 5 4 0 4 5 4 4
 4 1 4 5 4 0 5 4 4 4
 4 1 4 5 4 1 4 4 4 5
 4 1 4 5 4 1 4 4 5 4
 4 1 4 5 4 1 4 5 4 4
 4 1 4 5 4 1 5 4 4 4
 4 1 4 5 4 4 0 4 4 5
 4 1 4 5 4 4 0 4 5 4
 4 1 4 5 4 4 0 5 4 4
 4 1 4 5 4 4 1 4 4 5
 4 1 4 5 4 4 1 4 5 4
 4 1 4 5 4 4 1 5 4 4
 4 1 4 5 4 4 4 0 4 5
 4 1 4 5 4 4 4 0 5 4
 4 1 4 5 4 4 4 1 4 5
 4 1 4 5 4 4 4 1 5 4
 4 1 4 5 4 4 4 4 0 5
 4 1 4 5 4 4 4 4 1 5
 4 1 4 5 4 4 4 4 5 0
 4 1 4 5 4 4 4 4 5 1
 4 1 4 5 4 4 4 5 0 4
 4 1 4 5 4 4 4 5 1 4
 4 1 4 5 4 4 4 5 4 0
 4 1 4 5 4 4 4 5 4 1
 4 1 4 5 4 4 5 0 4 4
 4 1 4 5 4 4 5 1 4 4
 4 1 4 5 4 4 5 4 0 4
 4 1 4 5 4 4 5 4 1 4
 4 1 4 5 4 4 5 4 4 0
 4 1 4 5 4 4 5 4 4 1
 4 1 4 5 4 5 0 4 4 4
 4 1 4 5 4 5 1 4 4 4
 4 1 4 5 4 5 4 0 4 4
 4 1 4 5 4 5 4 1 4 4
 4 1 4 5 4 5 4 4 0 4
 4 1 4 5 4 5 4 4 1 4
 4 1 4 5 4 5 4 4 4 0
 4 1 4 5 4 5 4 4 4 1
 4 1 4 5 5 0 4 4 4 4
 4 1 4 5 5 1 4 4 4 4
 4 1 4 5 5 4 0 4 4 4
 4 1 4 5 5 4 1 4 4 4
 4 1 4 5 5 4 4 0 4 4
 4 1 4 5 5 4 4 1 4 4
 4 1 4 5 5 4 4 4 0 4
 4 1 4 5 5 4 4 4 1 4
 4 1 4 5 5 4 4 4 4 0
 4 1 4 5 5 4 4 4 4 1
 4 1 5 0 4 4 4 4 4 5
 4 1 5 0 4 4 4 4 5 4
 4 1 5 0 4 4 4 5 4 4
 4 1 5 0 4 4 5 4 4 4
 4 1 5 0 4 5 4 4 4 4
 4 1 5 0 5 4 4 4 4 4
 4 1 5 1 4 4 4 4 4 5
 4 1 5 1 4 4 4 4 5 4
 4 1 5 1 4 4 4 5 4 4
 4 1 5 1 4 4 5 4 4 4
 4 1 5 1 4 5 4 4 4 4
 4 1 5 1 5 4 4 4 4 4
 4 1 5 4 0 4 4 4 4 5
 4 1 5 4 0 4 4 4 5 4
 4 1 5 4 0 4 4 5 4 4
 4 1 5 4 0 4 5 4 4 4
 4 1 5 4 0 5 4 4 4 4
 4 1 5 4 1 4 4 4 4 5
 4 1 5 4 1 4 4 4 5 4
 4 1 5 4 1 4 4 5 4 4
 4 1 5 4 1 4 5 4 4 4
 4 1 5 4 1 5 4 4 4 4
 4 1 5 4 4 0 4 4 4 5
 4 1 5 4 4 0 4 4 5 4
 4 1 5 4 4 0 4 5 4 4
 4 1 5 4 4 0 5 4 4 4
 4 1 5 4 4 1 4 4 4 5
 4 1 5 4 4 1 4 4 5 4
 4 1 5 4 4 1 4 5 4 4
 4 1 5 4 4 1 5 4 4 4
 4 1 5 4 4 4 0 4 4 5
 4 1 5 4 4 4 0 4 5 4
 4 1 5 4 4 4 0 5 4 4
 4 1 5 4 4 4 1 4 4 5
 4 1 5 4 4 4 1 4 5 4
 4 1 5 4 4 4 1 5 4 4
 4 1 5 4 4 4 4 0 4 5
 4 1 5 4 4 4 4 0 5 4
 4 1 5 4 4 4 4 1 4 5
 4 1 5 4 4 4 4 1 5 4
 4 1 5 4 4 4 4 4 0 5
 4 1 5 4 4 4 4 4 1 5
 4 1 5 4 4 4 4 4 5 0
 4 1 5 4 4 4 4 4 5 1
 4 1 5 4 4 4 4 5 0 4
 4 1 5 4 4 4 4 5 1 4
 4 1 5 4 4 4 4 5 4 0
 4 1 5 4 4 4 4 5 4 1
 4 1 5 4 4 4 5 0 4 4
 4 1 5 4 4 4 5 1 4 4
 4 1 5 4 4 4 5 4 0 4
 4 1 5 4 4 4 5 4 1 4
 4 1 5 4 4 4 5 4 4 0
 4 1 5 4 4 4 5 4 4 1
 4 1 5 4 4 5 0 4 4 4
 4 1 5 4 4 5 1 4 4 4
 4 1 5 4 4 5 4 0 4 4
 4 1 5 4 4 5 4 1 4 4
 4 1 5 4 4 5 4 4 0 4
 4 1 5 4 4 5 4 4 1 4
 4 1 5 4 4 5 4 4 4 0
 4 1 5 4 4 5 4 4 4 1
 4 1 5 4 5 0 4 4 4 4
 4 1 5 4 5 1 4 4 4 4
 4 1 5 4 5 4 0 4 4 4
 4 1 5 4 5 4 1 4 4 4
 4 1 5 4 5 4 4 0 4 4
 4 1 5 4 5 4 4 1 4 4
 4 1 5 4 5 4 4 4 0 4
 4 1 5 4 5 4 4 4 1 4
 4 1 5 4 5 4 4 4 4 0
 4 1 5 4 5 4 4 4 4 1
 4 1 5 5 0 4 4 4 4 4
 4 1 5 5 1 4 4 4 4 4
 4 1 5 5 4 0 4 4 4 4
 4 1 5 5 4 1 4 4 4 4
 4 1 5 5 4 4 0 4 4 4
 4 1 5 5 4 4 1 4 4 4
 4 1 5 5 4 4 4 0 4 4
 4 1 5 5 4 4 4 1 4 4
 4 1 5 5 4 4 4 4 0 4
 4 1 5 5 4 4 4 4 1 4
 4 1 5 5 4 4 4 4 4 0
 4 1 5 5 4 4 4 4 4 1
 5 0 0 4 4 4 4 4 4 5
 5 0 0 4 4 4 4 4 5 4
 5 0 0 4 4 4 4 5 4 4
 5 0 0 4 4 4 5 4 4 4
 5 0 0 4 4 5 4 4 4 4
 5 0 0 4 5 4 4 4 4 4
 5 0 0 5 4 4 4 4 4 4
 5 0 1 4 4 4 4 4 4 5
 5 0 1 4 4 4 4 4 5 4
 5 0 1 4 4 4 4 5 4 4
 5 0 1 4 4 4 5 4 4 4
 5 0 1 4 4 5 4 4 4 4
 5 0 1 4 5 4 4 4 4 4
 5 0 1 5 4 4 4 4 4 4
 5 0 4 0 4 4 4 4 4 5
 5 0 4 0 4 4 4 4 5 4
 5 0 4 0 4 4 4 5 4 4
 5 0 4 0 4 4 5 4 4 4
 5 0 4 0 4 5 4 4 4 4
 5 0 4 0 5 4 4 4 4 4
 5 0 4 1 4 4 4 4 4 5
 5 0 4 1 4 4 4 4 5 4
 5 0 4 1 4 4 4 5 4 4
 5 0 4 1 4 4 5 4 4 4
 5 0 4 1 4 5 4 4 4 4
 5 0 4 1 5 4 4 4 4 4
 5 0 4 4 0 4 4 4 4 5
 5 0 4 4 0 4 4 4 5 4
 5 0 4 4 0 4 4 5 4 4
 5 0 4 4 0 4 5 4 4 4
 5 0 4 4 0 5 4 4 4 4
 5 0 4 4 1 4 4 4 4 5
 5 0 4 4 1 4 4 4 5 4
 5 0 4 4 1 4 4 5 4 4
 5 0 4 4 1 4 5 4 4 4
 5 0 4 4 1 5 4 4 4 4
 5 0 4 4 4 0 4 4 4 5
 5 0 4 4 4 0 4 4 5 4
 5 0 4 4 4 0 4 5 4 4
 5 0 4 4 4 0 5 4 4 4
 5 0 4 4 4 1 4 4 4 5
 5 0 4 4 4 1 4 4 5 4
 5 0 4 4 4 1 4 5 4 4
 5 0 4 4 4 1 5 4 4 4
 5 0 4 4 4 4 0 4 4 5
 5 0 4 4 4 4 0 4 5 4
 5 0 4 4 4 4 0 5 4 4
 5 0 4 4 4 4 1 4 4 5
 5 0 4 4 4 4 1 4 5 4
 5 0 4 4 4 4 1 5 4 4
 5 0 4 4 4 4 4 0 4 5
 5 0 4 4 4 4 4 0 5 4
 5 0 4 4 4 4 4 1 4 5
 5 0 4 4 4 4 4 1 5 4
 5 0 4 4 4 4 4 4 0 5
 5 0 4 4 4 4 4 4 1 5
 5 0 4 4 4 4 4 4 5 0
 5 0 4 4 4 4 4 4 5 1
 5 0 4 4 4 4 4 5 0 4
 5 0 4 4 4 4 4 5 1 4
 5 0 4 4 4 4 4 5 4 0
 5 0 4 4 4 4 4 5 4 1
 5 0 4 4 4 4 5 0 4 4
 5 0 4 4 4 4 5 1 4 4
 5 0 4 4 4 4 5 4 0 4
 5 0 4 4 4 4 5 4 1 4
 5 0 4 4 4 4 5 4 4 0
 5 0 4 4 4 4 5 4 4 1
 5 0 4 4 4 5 0 4 4 4
 5 0 4 4 4 5 1 4 4 4
 5 0 4 4 4 5 4 0 4 4
 5 0 4 4 4 5 4 1 4 4
 5 0 4 4 4 5 4 4 0 4
 5 0 4 4 4 5 4 4 1 4
 5 0 4 4 4 5 4 4 4 0
 5 0 4 4 4 5 4 4 4 1
 5 0 4 4 5 0 4 4 4 4
 5 0 4 4 5 1 4 4 4 4
 5 0 4 4 5 4 0 4 4 4
 5 0 4 4 5 4 1 4 4 4
 5 0 4 4 5 4 4 0 4 4
 5 0 4 4 5 4 4 1 4 4
 5 0 4 4 5 4 4 4 0 4
 5 0 4 4 5 4 4 4 1 4
 5 0 4 4 5 4 4 4 4 0
 5 0 4 4 5 4 4 4 4 1
 5 0 4 5 0 4 4 4 4 4
 5 0 4 5 1 4 4 4 4 4
 5 0 4 5 4 0 4 4 4 4
 5 0 4 5 4 1 4 4 4 4
 5 0 4 5 4 4 0 4 4 4
 5 0 4 5 4 4 1 4 4 4
 5 0 4 5 4 4 4 0 4 4
 5 0 4 5 4 4 4 1 4 4
 5 0 4 5 4 4 4 4 0 4
 5 0 4 5 4 4 4 4 1 4
 5 0 4 5 4 4 4 4 4 0
 5 0 4 5 4 4 4 4 4 1
 5 0 5 0 4 4 4 4 4 4
 5 0 5 1 4 4 4 4 4 4
 5 0 5 4 0 4 4 4 4 4
 5 0 5 4 1 4 4 4 4 4
 5 0 5 4 4 0 4 4 4 4
 5 0 5 4 4 1 4 4 4 4
 5 0 5 4 4 4 0 4 4 4
 5 0 5 4 4 4 1 4 4 4
 5 0 5 4 4 4 4 0 4 4
 5 0 5 4 4 4 4 1 4 4
 5 0 5 4 4 4 4 4 0 4
 5 0 5 4 4 4 4 4 1 4
 5 0 5 4 4 4 4 4 4 0
 5 0 5 4 4 4 4 4 4 1
 5 1 0 5 5 5 5 5 5 6
 5 1 0 5 5 5 5 5 6 5
 5 1 0 5 5 5 5 6 5 5
 5 1 0 5 5 5 6 5 5 5
 5 1 0 5 5 6 5 5 5 5
 5 1 0 5 6 5 5 5 5 5
 5 1 0 6 5 5 5 5 5 5
 5 1 1 5 5 5 5 5 5 6
 5 1 1 5 5 5 5 5 6 5
 5 1 1 5 5 5 5 6 5 5
 5 1 1 5 5 5 6 5 5 5
 5 1 1 5 5 6 5 5 5 5
 5 1 1 5 6 5 5 5 5 5
 5 1 1 6 5 5 5 5 5 5
 5 1 5 0 5 5 5 5 5 6
 5 1 5 0 5 5 5 5 6 5
 5 1 5 0 5 5 5 6 5 5
 5 1 5 0 5 5 6 5 5 5
 5 1 5 0 5 6 5 5 5 5
 5 1 5 0 6 5 5 5 5 5
 5 1 5 1 5 5 5 5 5 6
 5 1 5 1 5 5 5 5 6 5
 5 1 5 1 5 5 5 6 5 5
 5 1 5 1 5 5 6 5 5 5
 5 1 5 1 5 6 5 5 5 5
 5 1 5 1 6 5 5 5 5 5
 5 1 5 5 0 5 5 5 5 6
 5 1 5 5 0 5 5 5 6 5
 5 1 5 5 0 5 5 6 5 5
 5 1 5 5 0 5 6 5 5 5
 5 1 5 5 0 6 5 5 5 5
 5 1 5 5 1 5 5 5 5 6
 5 1 5 5 1 5 5 5 6 5
 5 1 5 5 1 5 5 6 5 5
 5 1 5 5 1 5 6 5 5 5
 5 1 5 5 1 6 5 5 5 5
 5 1 5 5 5 0 5 5 5 6
 5 1 5 5 5 0 5 5 6 5
 5 1 5 5 5 0 5 6 5 5
 5 1 5 5 5 0 6 5 5 5
 5 1 5 5 5 1 5 5 5 6
 5 1 5 5 5 1 5 5 6 5
 5 1 5 5 5 1 5 6 5 5
 5 1 5 5 5 1 6 5 5 5
 5 1 5 5 5 5 0 5 5 6
 5 1 5 5 5 5 0 5 6 5
 5 1 5 5 5 5 0 6 5 5
 5 1 5 5 5 5 1 5 5 6
 5 1 5 5 5 5 1 5 6 5
 5 1 5 5 5 5 1 6 5 5
 5 1 5 5 5 5 5 0 5 6
 5 1 5 5 5 5 5 0 6 5
 5 1 5 5 5 5 5 1 5 6
 5 1 5 5 5 5 5 1 6 5
 5 1 5 5 5 5 5 5 0 6
 5 1 5 5 5 5 5 5 1 6
 5 1 5 5 5 5 5 5 6 0
 5 1 5 5 5 5 5 5 6 1
 5 1 5 5 5 5 5 6 0 5
 5 1 5 5 5 5 5 6 1 5
 5 1 5 5 5 5 5 6 5 0
 5 1 5 5 5 5 5 6 5 1
 5 1 5 5 5 5 6 0 5 5
 5 1 5 5 5 5 6 1 5 5
 5 1 5 5 5 5 6 5 0 5
 5 1 5 5 5 5 6 5 1 5
 5 1 5 5 5 5 6 5 5 0
 5 1 5 5 5 5 6 5 5 1
 5 1 5 5 5 6 0 5 5 5
 5 1 5 5 5 6 1 5 5 5
 5 1 5 5 5 6 5 0 5 5
 5 1 5 5 5 6 5 1 5 5
 5 1 5 5 5 6 5 5 0 5
 5 1 5 5 5 6 5 5 1 5
 5 1 5 5 5 6 5 5 5 0
 5 1 5 5 5 6 5 5 5 1
 5 1 5 5 6 0 5 5 5 5
 5 1 5 5 6 1 5 5 5 5
 5 1 5 5 6 5 0 5 5 5
 5 1 5 5 6 5 1 5 5 5
 5 1 5 5 6 5 5 0 5 5
 5 1 5 5 6 5 5 1 5 5
 5 1 5 5 6 5 5 5 0 5
 5 1 5 5 6 5 5 5 1 5
 5 1 5 5 6 5 5 5 5 0
 5 1 5 5 6 5 5 5 5 1
 5 1 5 6 0 5 5 5 5 5
 5 1 5 6 1 5 5 5 5 5
 5 1 5 6 5 0 5 5 5 5
 5 1 5 6 5 1 5 5 5 5
 5 1 5 6 5 5 0 5 5 5
 5 1 5 6 5 5 1 5 5 5
 5 1 5 6 5 5 5 0 5 5
 5 1 5 6 5 5 5 1 5 5
 5 1 5 6 5 5 5 5 0 5
 5 1 5 6 5 5 5 5 1 5
 5 1 5 6 5 5 5 5 5 0
 5 1 5 6 5 5 5 5 5 1
 5 1 6 0 5 5 5 5 5 5
 5 1 6 1 5 5 5 5 5 5
 5 1 6 5 0 5 5 5 5 5
 5 1 6 5 1 5 5 5 5 5
 5 1 6 5 5 0 5 5 5 5
 5 1 6 5 5 1 5 5 5 5
 5 1 6 5 5 5 0 5 5 5
 5 1 6 5 5 5 1 5 5 5
 5 1 6 5 5 5 5 0 5 5
 5 1 6 5 5 5 5 1 5 5
 5 1 6 5 5 5 5 5 0 5
 5 1 6 5 5 5 5 5 1 5
 5 1 6 5 5 5 5 5 5 0
 5 1 6 5 5 5 5 5 5 1
 6 0 0 5 5 5 5 5 5 5
 6 0 1 5 5 5 5 5 5 5
 6 0 5 0 5 5 5 5 5 5
 6 0 5 1 5 5 5 5 5 5
 6 0 5 5 0 5 5 5 5 5
 6 0 5 5 1 5 5 5 5 5
 6 0 5 5 5 0 5 5 5 5
 6 0 5 5 5 1 5 5 5 5
 6 0 5 5 5 5 0 5 5 5
 6 0 5 5 5 5 1 5 5 5
 6 0 5 5 5 5 5 0 5 5
 6 0 5 5 5 5 5 1 5 5
 6 0 5 5 5 5 5 5 0 5
 6 0 5 5 5 5 5 5 1 5
 6 0 5 5 5 5 5 5 5 0
 6 0 5 5 5 5 5 5 5 1
 6 1 0 6 6 6 6 6 6 6
 6 1 1 6 6 6 6 6 6 6
 6 1 6 0 6 6 6 6 6 6
 6 1 6 1 6 6 6 6 6 6
 6 1 6 6 0 6 6 6 6 6
 6 1 6 6 1 6 6 6 6 6
 6 1 6 6 6 0 6 6 6 6
 6 1 6 6 6 1 6 6 6 6
 6 1 6 6 6 6 0 6 6 6
 6 1 6 6 6 6 1 6 6 6
 6 1 6 6 6 6 6 0 6 6
 6 1 6 6 6 6 6 1 6 6
 6 1 6 6 6 6 6 6 0 6
 6 1 6 6 6 6 6 6 1 6
 6 1 6 6 6 6 6 6 6 0
 6 1 6 6 6 6 6 6 6 1

4030 extreme rays:
 0 1 0 0 0 0 0 0 0 0
 0 1 0 0 0 0 0 0 0 1
 0 1 0 0 0 0 0 0 1 0
 0 1 0 0 0 0 0 0 1 1
 0 1 0 0 0 0 0 1 0 0
 0 1 0 0 0 0 0 1 0 1
 0 1 0 0 0 0 0 1 1 0
 0 1 0 0 0 0 0 1 1 1
 0 1 0 0 0 0 1 0 0 0
 0 1 0 0 0 0 1 0 0 1
 0 1 0 0 0 0 1 0 1 0
 0 1 0 0 0 0 1 0 1 1
 0 1 0 0 0 0 1 1 0 0
 0 1 0 0 0 0 1 1 0 1
 0 1 0 0 0 0 1 1 1 0
 0 1 0 0 0 0 1 1 1 1
 0 1 0 0 0 1 0 0 0 0
 0 1 0 0 0 1 0 0 0 1
 0 1 0 0 0 1 0 0 1 0
 0 1 0 0 0 1 0 0 1 1
 0 1 0 0 0 1 0 1 0 0
 0 1 0 0 0 1 0 1 0 1
 0 1 0 0 0 1 0 1 1 0
 0 1 0 0 0 1 0 1 1 1
 0 1 0 0 0 1 1 0 0 0
 0 1 0 0 0 1 1 0 0 1
 0 1 0 0 0 1 1 0 1 0
 0 1 0 0 0 1 1 0 1 1
 0 1 0 0 0 1 1 1 0 0
 0 1 0 0 0 1 1 1 0 1
 0 1 0 0 0 1 1 1 1 0
 0 1 0 0 0 1 1 1 1 1
 0 1 0 0 1 0 0 0 0 0
 0 1 0 0 1 0 0 0 0 1
 0 1 0 0 1 0 0 0 1 0
 0 1 0 0 1 0 0 0 1 1
 0 1 0 0 1 0 0 1 0 0
 0 1 0 0 1 0 0 1 0 1
 0 1 0 0 1 0 0 1 1 0
 0 1 0 0 1 0 0 1 1 1
 0 1 0 0 1 0 1 0 0 0
 0 1 0 0 1 0 1 0 0 1
 0 1 0 0 1 0 1 0 1 0
 0 1 0 0 1 0 1 0 1 1
 0 1 0 0 1 0 1 1 0 0
 0 1 0 0 1 0 1 1 0 1
 0 1 0 0 1 0 1 1 1 0
 0 1 0 0 1 0 1 1 1 1
 0 1 0 0 1 1 0 0 0 0
 0 1 0 0 1 1 0 0 0 1
 0 1 0 0 1 1 0 0 1 0
 0 1 0 0 1 1 0 0 1 1
 0 1 0 0 1 1 0 1 0 0
 0 1 0 0 1 1 0 1 0 1
 0 1 0 0 1 1 0 1 1 0
 0 1 0 0 1 1 0 1 1 1
 0 1 0 0 1 1 1 0 0 0
 0 1 0 0 1 1 1 0 0 1
 0 1 0 0 1 1 1 0 1 0
 0 1 0 0 1 1 1 0 1 1
 0 1 0 0 1 1 1 1 0 0
 0 1 0 0 1 1 1 1 0 1
 0 1 0 0 1 1 1 1 1 0
 0 1 0 0 1 1 1 1 1 1
 0 1 0 1 0 0 0 0 0 0
 0 1 0 1 0 0 0 0 0 1
 0 1 0 1 0 0 0 0 1 0
 0 1 0 1 0 0 0 0 1 1
 0 1 0 1 0 0 0 1 0 0
 0 1 0 1 0 0 0 1 0 1
 0 1 0 1 0 0 0 1 1 0
 0 1 0 1 0 0 0 1 1 1
 0 1 0 1 0 0 1 0 0 0
 0 1 0 1 0 0 1 0 0 1
 0 1 0 1 0 0 1 0 1 0
 0 1 0 1 0 0 1 0 1 1
 0 1 0 1 0 0 1 1 0 0
 0 1 0 1 0 0 1 1 0 1
 0 1 0 1 0 0 1 1 1 0
 0 1 0 1 0 0 1 1 1 1
 0 1 0 1 0 1 0 0 0 0
 0 1 0 1 0 1 0 0 0 1
 0 1 0 1 0 1 0 0 1 0
 0 1 0 1 0 1 0 0 1 1
 0 1 0 1 0 1 0 1 0 0
 0 1 0 1 0 1 0 1 0 1
 0 1 0 1 0 1 0 1 1 0
 0 1 0 1 0 1 0 1 1 1
 0 1 0 1 0 1 1 0 0 0
 0 1 0 1 0 1 1 0 0 1
 0 1 0 1 0 1 1 0 1 0
 0 1 0 1 0 1 1 0 1 1
 0 1 0 1 0 1 1 1 0 0
 0 1 0 1 0 1 1 1 0 1
 0 1 0 1 0 1 1 1 1 0
 0 1 0 1 0 1 1 1 1 1
 0 1 0 1 1 0 0 0 0 0
 0 1 0 1 1 0 0 0 0 1
 0 1 0 1 1 0 0 0 1 0
 0 1 0 1 1 0 0 0 1 1
 0 1 0 1 1 0 0 1 0 0
 0 1 0 1 1 0 0 1 0 1
 0 1 0 1 1 0 0 1 1 0
 0 1 0 1 1 0 0 1 1 1
 0 1 0 1 1 0 1 0 0 0
 0 1 0 1 1 0 1 0 0 1
 0 1 0 1 1 0 1 0 1 0
 0 1 0 1 1 0 1 0 1 1
 0 1 0 1 1 0 1 1 0 0
 0 1 0 1 1 0 1 1 0 1
 0 1 0 1 1 0 1 1 1 0
 0 1 0 1 1 0 1 1 1 1
 0 1 0 1 1 1 0 0 0 0
 0 1 0 1 1 1 0 0 0 1
 0 1 0 1 1 1 0 0 1 0
 0 1 0 1 1 1 0 0 1 1
 0 1 0 1 1 1 0 1 0 0
 0 1 0 1 1 1 0 1 0 1
 0 1 0 1 1 1 0 1 1 0
 0 1 0 1 1 1 0 1 1 1
 0 1 0 1 1 1 1 0 0 0
 0 1 0 1 1 1 1 0 0 1
 0 1 0 1 1 1 1 0 1 0
 0 1 0 1 1 1 1 0 1 1
 0 1 0 1 1 1 1 1 0 0
 0 1 0 1 1 1 1 1 0 1
 0 1 0 1 1 1 1 1 1 0
 0 1 1 0 0 0 0 0 0 0
 0 1 1 0 0 0 0 0 0 1
 0 1 1 0 0 0 0 0 1 0
 0 1 1 0 0 0 0 0 1 1
 0 1 1 0 0 0 0 1 0 0
 0 1 1 0 0 0 0 1 0 1
 0 1 1 0 0 0 0 1 1 0
 0 1 1 0 0 0 0 1 1 1
 0 1 1 0 0 0 1 0 0 0
 0 1 1 0 0 0 1 0 0 1
 0 1 1 0 0 0 1 0 1 0
 0 1 1 0 0 0 1 0 1 1
 0 1 1 0 0 0 1 1 0 0
 0 1 1 0 0 0 1 1 0 1
 0 1 1 0 0 0 1 1 1 0
 0 1 1 0 0 0 1 1 1 1
 0 1 1 0 0 1 0 0 0 0
 0 1 1 0 0 1 0 0 0 1
 0 1 1 0 0 1 0 0 1 0
 0 1 1 0 0 1 0 0 1 1
 0 1 1 0 0 1 0 1 0 0
 0 1 1 0 0 1 0 1 0 1
 0 1 1 0 0 1 0 1 1 0
 0 1 1 0 0 1 0 1 1 1
 0 1 1 0 0 1 1 0 0 0
 0 1 1 0 0 1 1 0 0 1
 0 1 1 0 0 1 1 0 1 0
 0 1 1 0 0 1 1 0 1 1
 0 1 1 0 0 1 1 1 0 0
 0 1 1 0 0 1 1 1 0 1
 0 1 1 0 0 1 1 1 1 0
 0 1 1 0 0 1 1 1 1 1
 0 1 1 0 1 0 0 0 0 0
 0 1 1 0 1 0 0 0 0 1
 0 1 1 0 1 0 0 0 1 0
 0 1 1 0 1 0 0 0 1 1
 0 1 1 0 1 0 0 1 0 0
 0 1 1 0 1 0 0 1 0 1
 0 1 1 0 1 0 0 1 1 0
 0 1 1 0 1 0 0 1 1 1
 0 1 1 0 1 0 1 0 0 0
 0 1 1 0 1 0 1 0 0 1
 0 1 1 0 1 0 1 0 1 0
 0 1 1 0 1 0 1 0 1 1
 0 1 1 0 1 0 1 1 0 0
 0 1 1 0 1 0 1 1 0 1
 0 1 1 0 1 0 1 1 1 0
 0 1 1 0 1 0 1 1 1 1
 0 1 1 0 1 1 0 0 0 0
 0 1 1 0 1 1 0 0 0 1
 0 1 1 0 1 1 0 0 1 0
 0 1 1 0 1 1 0 0 1 1
 0 1 1 0 1 1 0 1 0 0
 0 1 1 0 1 1 0 1 0 1
 0 1 1 0 1 1 0 1 1 0
 0 1 1 0 1 1 0 1 1 1
 0 1 1 0 1 1 1 0 0 0
 0 1 1 0 1 1 1 0 0 1
 0 1 1 0 1 1 1 0 1 0
 0 1 1 0 1 1 1 0 1 1
 0 1 1 0 1 1 1 1 0 0
 0 1 1 0 1 1 1 1 0 1
 0 1 1 0 1 1 1 1 1 0
 0 1 1 1 0 0 0 0 0 0
 0 1 1 1 0 0 0 0 0 1
 0 1 1 1 0 0 0 0 1 0
 0 1 1 1 0 0 0 0 1 1
 0 1 1 1 0 0 0 1 0 0
 0 1 1 1 0 0 0 1 0 1
 0 1 1 1 0 0 0 1 1 0
 0 1 1 1 0 0 0 1 1 1
 0 1 1 1 0 0 1 0 0 0
 0 1 1 1 0 0 1 0 0 1
 0 1 1 1 0 0 1 0 1 0
 0 1 1 1 0 0 1 0 1 1
 0 1 1 1 0 0 1 1 0 0
 0 1 1 1 0 0 1 1 0 1
 0 1 1 1 0 0 1 1 1 0
 0 1 1 1 0 0 1 1 1 1
 0 1 1 1 0 1 0 0 0 0
 0 1 1 1 0 1 0 0 0 1
 0 1 1 1 0 1 0 0 1 0
 0 1 1 1 0 1 0 0 1 1
 0 1 1 1 0 1 0 1 0 0
 0 1 1 1 0 1 0 1 0 1
 0 1 1 1 0 1 0 1 1 0
 0 1 1 1 0 1 0 1 1 1
 0 1 1 1 0 1 1 0 0 0
 0 1 1 1 0 1 1 0 0 1
 0 1 1 1 0 1 1 0 1 0
 0 1 1 1 0 1 1 0 1 1
 0 1 1 1 0 1 1 1 0 0
 0 1 1 1 0 1 1 1 0 1
 0 1 1 1 0 1 1 1 1 0
 0 1 1 1 1 0 0 0 0 0
 0 1 1 1 1 0 0 0 0 1
 0 1 1 1 1 0 0 0 1 0
 0 1 1 1 1 0 0 0 1 1
 0 1 1 1 1 0 0 1 0 0
 0 1 1 1 1 0 0 1 0 1
 0 1 1 1 1 0 0 1 1 0
 0 1 1 1 1 0 0 1 1 1
 0 1 1 1 1 0 1 0 0 0
 0 1 1 1 1 0 1 0 0 1
 0 1 1 1 1 0 1 0 1 0
 0 1 1 1 1 0 1 0 1 1
 0 1 1 1 1 0 1 1 0 0
 0 1 1 1 1 0 1 1 0 1
 0 1 1 1 1 0 1 1 1 0
 0 1 1 1 1 1 0 0 0 0
 0 1 1 1 1 1 0 0 0 1
 0 1 1 1 1 1 0 0 1 0
 0 1 1 1 1 1 0 0 1 1
 0 1 1 1 1 1 0 1 0 0
 0 1 1 1 1 1 0 1 0 1
 0 1 1 1 1 1 0 1 1 0
 0 1 1 1 1 1 1 0 0 0
 0 1 1 1 1 1 1 0 0 1
 0 1 1 1 1 1 1 0 1 0
 0 1 1 1 1 1 1 1 0 0
 0 2 1 1 1 2 2 2 2 2
 0 2 1 1 2 1 2 2 2 2
 0 2 1 1 2 2 1 2 2 2
 0 2 1 1 2 2 2 1 2 2
 0 2 1 1 2 2 2 2 1 2
 0 2 1 1 2 2 2 2 2 1
 0 2 1 2 1 1 2 2 2 2
 0 2 1 2 1 2 1 2 2 2
 0 2 1 2 1 2 2 1 2 2
 0 2 1 2 1 2 2 2 1 2
 0 2 1 2 1 2 2 2 2 1
 0 2 1 2 2 1 1 2 2 2
 0 2 1 2 2 1 2 1 2 2
 0 2 1 2 2 1 2 2 1 2
 0 2 1 2 2 1 2 2 2 1
 0 2 1 2 2 2 1 1 2 2
 0 2 1 2 2 2 1 2 1 2
 0 2 1 2 2 2 1 2 2 1
 0 2 1 2 2 2 2 1 1 2
 0 2 1 2 2 2 2 1 2 1
 0 2 1 2 2 2 2 2 1 1
 0 2 2 1 1 1 2 2 2 2
 0 2 2 1 1 2 1 2 2 2
 0 2 2 1 1 2 2 1 2 2
 0 2 2 1 1 2 2 2 1 2
 0 2 2 1 1 2 2 2 2 1
 0 2 2 1 2 1 1 2 2 2
 0 2 2 1 2 1 2 1 2 2
 0 2 2 1 2 1 2 2 1 2
 0 2 2 1 2 1 2 2 2 1
 0 2 2 1 2 2 1 1 2 2
 0 2 2 1 2 2 1 2 1 2
 0 2 2 1 2 2 1 2 2 1
 0 2 2 1 2 2 2 1 1 2
 0 2 2 1 2 2 2 1 2 1
 0 2 2 1 2 2 2 2 1 1
 0 2 2 2 1 1 1 2 2 2
 0 2 2 2 1 1 2 1 2 2
 0 2 2 2 1 1 2 2 1 2
 0 2 2 2 1 1 2 2 2 1
 0 2 2 2 1 2 1 1 2 2
 0 2 2 2 1 2 1 2 1 2
 0 2 2 2 1 2 1 2 2 1
 0 2 2 2 1 2 2 1 1 2
 0 2 2 2 1 2 2 1 2 1
 0 2 2 2 1 2 2 2 1 1
 0 2 2 2 2 1 1 1 2 2
 0 2 2 2 2 1 1 2 1 2
 0 2 2 2 2 1 1 2 2 1
 0 2 2 2 2 1 2 1 1 2
 0 2 2 2 2 1 2 1 2 1
 0 2 2 2 2 1 2 2 1 1
 0 2 2 2 2 2 1 1 1 2
 0 2 2 2 2 2 1 1 2 1
 0 2 2 2 2 2 1 2 1 1
 0 2 2 2 2 2 2 1 1 1
 0 3 2 2 2 2 3 3 3 3
 0 3 2 2 2 3 2 3 3 3
 0 3 2 2 2 3 3 2 3 3
 0 3 2 2 2 3 3 3 2 3
 0 3 2 2 2 3 3 3 3 2
 0 3 2 2 3 2 2 3 3 3
 0 3 2 2 3 2 3 2 3 3
 0 3 2 2 3 2 3 3 2 3
 0 3 2 2 3 2 3 3 3 2
 0 3 2 2 3 3 2 2 3 3
 0 3 2 2 3 3 2 3 2 3
 0 3 2 2 3 3 2 3 3 2
 0 3 2 2 3 3 3 2 2 3
 0 3 2 2 3 3 3 2 3 2
 0 3 2 2 3 3 3 3 2 2
 0 3 2 3 2 2 2 3 3 3
 0 3 2 3 2 2 3 2 3 3
 0 3 2 3 2 2 3 3 2 3
 0 3 2 3 2 2 3 3 3 2
 0 3 2 3 2 3 2 2 3 3
 0 3 2 3 2 3 2 3 2 3
 0 3 2 3 2 3 2 3 3 2
 0 3 2 3 2 3 3 2 2 3
 0 3 2 3 2 3 3 2 3 2
 0 3 2 3 2 3 3 3 2 2
 0 3 2 3 3 2 2 2 3 3
 0 3 2 3 3 2 2 3 2 3
 0 3 2 3 3 2 2 3 3 2
 0 3 2 3 3 2 3 2 2 3
 0 3 2 3 3 2 3 2 3 2
 0 3 2 3 3 2 3 3 2 2
 0 3 2 3 3 3 2 2 2 3
 0 3 2 3 3 3 2 2 3 2
 0 3 2 3 3 3 2 3 2 2
 0 3 2 3 3 3 3 2 2 2
 0 3 3 2 2 2 2 3 3 3
 0 3 3 2 2 2 3 2 3 3
 0 3 3 2 2 2 3 3 2 3
 0 3 3 2 2 2 3 3 3 2
 0 3 3 2 2 3 2 2 3 3
 0 3 3 2 2 3 2 3 2 3
 0 3 3 2 2 3 2 3 3 2
 0 3 3 2 2 3 3 2 2 3
 0 3 3 2 2 3 3 2 3 2
 0 3 3 2 2 3 3 3 2 2
 0 3 3 2 3 2 2 2 3 3
 0 3 3 2 3 2 2 3 2 3
 0 3 3 2 3 2 2 3 3 2
 0 3 3 2 3 2 3 2 2 3
 0 3 3 2 3 2 3 2 3 2
 0 3 3 2 3 2 3 3 2 2
 0 3 3 2 3 3 2 2 2 3
 0 3 3 2 3 3 2 2 3 2
 0 3 3 2 3 3 2 3 2 2
 0 3 3 2 3 3 3 2 2 2
 0 3 3 3 2 2 2 2 3 3
 0 3 3 3 2 2 2 3 2 3
 0 3 3 3 2 2 2 3 3 2
 0 3 3 3 2 2 3 2 2 3
 0 3 3 3 2 2 3 2 3 2
 0 3 3 3 2 2 3 3 2 2
 0 3 3 3 2 3 2 2 2 3
 0 3 3 3 2 3 2 2 3 2
 0 3 3 3 2 3 2 3 2 2
 0 3 3 3 2 3 3 2 2 2
 0 3 3 3 3 2 2 2 2 3
 0 3 3 3 3 2 2 2 3 2
 0 3 3 3 3 2 2 3 2 2
 0 3 3 3 3 2 3 2 2 2
 0 3 3 3 3 3 2 2 2 2
 0 4 3 3 3 3 3 4 4 4
 0 4 3 3 3 3 4 3 4 4
 0 4 3 3 3 3 4 4 3 4
 0 4 3 3 3 3 4 4 4 3
 0 4 3 3 3 4 3 3 4 4
 0 4 3 3 3 4 3 4 3 4
 0 4 3 3 3 4 3 4 4 3
 0 4 3 3 3 4 4 3 3 4
 0 4 3 3 3 4 4 3 4 3
 0 4 3 3 3 4 4 4 3 3
 0 4 3 3 4 3 3 3 4 4
 0 4 3 3 4 3 3 4 3 4
 0 4 3 3 4 3 3 4 4 3
 0 4 3 3 4 3 4 3 3 4
 0 4 3 3 4 3 4 3 4 3
 0 4 3 3 4 3 4 4 3 3
 0 4 3 3 4 4 3 3 3 4
 0 4 3 3 4 4 3 3 4 3
 0 4 3 3 4 4 3 4 3 3
 0 4 3 3 4 4 4 3 3 3
 0 4 3 4 3 3 3 3 4 4
 0 4 3 4 3 3 3 4 3 4
 0 4 3 4 3 3 3 4 4 3
 0 4 3 4 3 3 4 3 3 4
 0 4 3 4 3 3 4 3 4 3
 0 4 3 4 3 3 4 4 3 3
 0 4 3 4 3 4 3 3 3 4
 0 4 3 4 3 4 3 3 4 3
 0 4 3 4 3 4 3 4 3 3
 0 4 3 4 3 4 4 3 3 3
 0 4 3 4 4 3 3 3 3 4
 0 4 3 4 4 3 3 3 4 3
 0 4 3 4 4 3 3 4 3 3
 0 4 3 4 4 3 4 3 3 3
 0 4 3 4 4 4 3 3 3 3
 0 4 4 3 3 3 3 3 4 4
 0 4 4 3 3 3 3 4 3 4
 0 4 4 3 3 3 3 4 4 3
 0 4 4 3 3 3 4 3 3 4
 0 4 4 3 3 3 4 3 4 3
 0 4 4 3 3 3 4 4 3 3
 0 4 4 3 3 4 3 3 3 4
 0 4 4 3 3 4 3 3 4 3
 0 4 4 3 3 4 3 4 3 3
 0 4 4 3 3 4 4 3 3 3
 0 4 4 3 4 3 3 3 3 4
 0 4 4 3 4 3 3 3 4 3
 0 4 4 3 4 3 3 4 3 3
 0 4 4 3 4 3 4 3 3 3
 0 4 4 3 4 4 3 3 3 3
 0 4 4 4 3 3 3 3 3 4
 0 4 4 4 3 3 3 3 4 3
 0 4 4 4 3 3 3 4 3 3
 0 4 4 4 3 3 4 3 3 3
 0 4 4 4 3 4 3 3 3 3
 0 4 4 4 4 3 3 3 3 3
 0 5 4 4 4 4 4 4 5 5
 0 5 4 4 4 4 4 5 4 5
 0 5 4 4 4 4 4 5 5 4
 0 5 4 4 4 4 5 4 4 5
 0 5 4 4 4 4 5 4 5 4
 0 5 4 4 4 4 5 5 4 4
 0 5 4 4 4 5 4 4 4 5
 0 5 4 4 4 5 4 4 5 4
 0 5 4 4 4 5 4 5 4 4
 0 5 4 4 4 5 5 4 4 4
 0 5 4 4 5 4 4 4 4 5
 0 5 4 4 5 4 4 4 5 4
 0 5 4 4 5 4 4 5 4 4
 0 5 4 4 5 4 5 4 4 4
 0 5 4 4 5 5 4 4 4 4
 0 5 4 5 4 4 4 4 4 5
 0 5 4 5 4 4 4 4 5 4
 0 5 4 5 4 4 4 5 4 4
 0 5 4 5 4 4 5 4 4 4
 0 5 4 5 4 5 4 4 4 4
 0 5 4 5 5 4 4 4 4 4
 0 5 5 4 4 4 4 4 4 5
 0 5 5 4 4 4 4 4 5 4
 0 5 5 4 4 4 4 5 4 4
 0 5 5 4 4 4 5 4 4 4
 0 5 5 4 4 5 4 4 4 4
 0 5 5 4 5 4 4 4 4 4
 0 5 5 5 4 4 4 4 4 4
 0 6 5 5 5 5 5 5 5 6
 0 6 5 5 5 5 5 5 6 5
 0 6 5 5 5 5 5 6 5 5
 0 6 5 5 5 5 6 5 5 5
 0 6 5 5 5 6 5 5 5 5
 0 6 5 5 6 5 5 5 5 5
 0 6 5 6 5 5 5 5 5 5
 0 6 6 5 5 5 5 5 5 5
 0 7 6 6 6 6 6 6 6 6
 1 0 0 0 0 0 0 0 0 0
 1 0 0 0 0 0 0 0 0 1
 1 0 0 0 0 0 0 0 1 0
 1 0 0 0 0 0 0 0 1 1
 1 0 0 0 0 0 0 1 0 0
 1 0 0 0 0 0 0 1 0 1
 1 0 0 0 0 0 0 1 1 0
 1 0 0 0 0 0 0 1 1 1
 1 0 0 0 0 0 1 0 0 0
 1 0 0 0 0 0 1 0 0 1
 1 0 0 0 0 0 1 0 1 0
 1 0 0 0 0 0 1 0 1 1
 1 0 0 0 0 0 1 1 0 0
 1 0 0 0 0 0 1 1 0 1
 1 0 0 0 0 0 1 1 1 0
 1 0 0 0 0 0 1 1 1 1
 1 0 0 0 0 1 0 0 0 0
 1 0 0 0 0 1 0 0 0 1
 1 0 0 0 0 1 0 0 1 0
 1 0 0 0 0 1 0 0 1 1
 1 0 0 0 0 1 0 1 0 0
 1 0 0 0 0 1 0 1 0 1
 1 0 0 0 0 1 0 1 1 0
 1 0 0 0 0 1 0 1 1 1
 1 0 0 0 0 1 1 0 0 0
 1 0 0 0 0 1 1 0 0 1
 1 0 0 0 0 1 1 0 1 0
 1 0 0 0 0 1 1 0 1 1
 1 0 0 0 0 1 1 1 0 0
 1 0 0 0 0 1 1 1 0 1
 1 0 0 0 0 1 1 1 1 0
 1 0 0 0 0 1 1 1 1 1
 1 0 0 0 1 0 0 0 0 0
 1 0 0 0 1 0 0 0 0 1
 1 0 0 0 1 0 0 0 1 0
 1 0 0 0 1 0 0 0 1 1
 1 0 0 0 1 0 0 1 0 0
 1 0 0 0 1 0 0 1 0 1
 1 0 0 0 1 0 0 1 1 0
 1 0 0 0 1 0 0 1 1 1
 1 0 0 0 1 0 1 0 0 0
 1 0 0 0 1 0 1 0 0 1
 1 0 0 0 1 0 1 0 1 0
 1 0 0 0 1 0 1 0 1 1
 1 0 0 0 1 0 1 1 0 0
 1 0 0 0 1 0 1 1 0 1
 1 0 0 0 1 0 1 1 1 0
 1 0 0 0 1 0 1 1 1 1
 1 0 0 0 1 1 0 0 0 0
 1 0 0 0 1 1 0 0 0 1
 1 0 0 0 1 1 0 0 1 0
 1 0 0 0 1 1 0 0 1 1
 1 0 0 0 1 1 0 1 0 0
 1 0 0 0 1 1 0 1 0 1
 1 0 0 0 1 1 0 1 1 0
 1 0 0 0 1 1 0 1 1 1
 1 0 0 0 1 1 1 0 0 0
 1 0 0 0 1 1 1 0 0 1
 1 0 0 0 1 1 1 0 1 0
 1 0 0 0 1 1 1 0 1 1
 1 0 0 0 1 1 1 1 0 0
 1 0 0 0 1 1 1 1 0 1
 1 0 0 0 1 1 1 1 1 0
 1 0 0 1 0 0 0 0 0 0
 1 0 0 1 0 0 0 0 0 1
 1 0 0 1 0 0 0 0 1 0
 1 0 0 1 0 0 0 0 1 1
 1 0 0 1 0 0 0 1 0 0
 1 0 0 1 0 0 0 1 0 1
 1 0 0 1 0 0 0 1 1 0
 1 0 0 1 0 0 0 1 1 1
 1 0 0 1 0 0 1 0 0 0
 1 0 0 1 0 0 1 0 0 1
 1 0 0 1 0 0 1 0 1 0
 1 0 0 1 0 0 1 0 1 1
 1 0 0 1 0 0 1 1 0 0
 1 0 0 1 0 0 1 1 0 1
 1 0 0 1 0 0 1 1 1 0
 1 0 0 1 0 0 1 1 1 1
 1 0 0 1 0 1 0 0 0 0
 1 0 0 1 0 1 0 0 0 1
 1 0 0 1 0 1 0 0 1 0
 1 0 0 1 0 1 0 0 1 1
 1 0 0 1 0 1 0 1 0 0
 1 0 0 1 0 1 0 1 0 1
 1 0 0 1 0 1 0 1 1 0
 1 0 0 1 0 1 0 1 1 1
 1 0 0 1 0 1 1 0 0 0
 1 0 0 1 0 1 1 0 0 1
 1 0 0 1 0 1 1 0 1 0
 1 0 0 1 0 1 1 0 1 1
 1 0 0 1 0 1 1 1 0 0
 1 0 0 1 0 1 1 1 0 1
 1 0 0 1 0 1 1 1 1 0
 1 0 0 1 1 0 0 0 0 0
 1 0 0 1 1 0 0 0 0 1
 1 0 0 1 1 0 0 0 1 0
 1 0 0 1 1 0 0 0 1 1
 1 0 0 1 1 0 0 1 0 0
 1 0 0 1 1 0 0 1 0 1
 1 0 0 1 1 0 0 1 1 0
 1 0 0 1 1 0 0 1 1 1
 1 0 0 1 1 0 1 0 0 0
 1 0 0 1 1 0 1 0 0 1
 1 0 0 1 1 0 1 0 1 0
 1 0 0 1 1 0 1 0 1 1
 1 0 0 1 1 0 1 1 0 0
 1 0 0 1 1 0 1 1 0 1
 1 0 0 1 1 0 1 1 1 0
 1 0 0 1 1 1 0 0 0 0
 1 0 0 1 1 1 0 0 0 1
 1 0 0 1 1 1 0 0 1 0
 1 0 0 1 1 1 0 0 1 1
 1 0 0 1 1 1 0 1 0 0
 1 0 0 1 1 1 0 1 0 1
 1 0 0 1 1 1 0 1 1 0
 1 0 0 1 1 1 1 0 0 0
 1 0 0 1 1 1 1 0 0 1
 1 0 0 1 1 1 1 0 1 0
 1 0 0 1 1 1 1 1 0 0
 1 0 1 0 0 0 0 0 0 0
 1 0 1 0 0 0 0 0 0 1
 1 0 1 0 0 0 0 0 1 0
 1 0 1 0 0 0 0 0 1 1
 1 0 1 0 0 0 0 1 0 0
 1 0 1 0 0 0 0 1 0 1
 1 0 1 0 0 0 0 1 1 0
 1 0 1 0 0 0 0 1 1 1
 1 0 1 0 0 0 1 0 0 0
 1 0 1 0 0 0 1 0 0 1
 1 0 1 0 0 0 1 0 1 0
 1 0 1 0 0 0 1 0 1 1
 1 0 1 0 0 0 1 1 0 0
 1 0 1 0 0 0 1 1 0 1
 1 0 1 0 0 0 1 1 1 0
 1 0 1 0 0 0 1 1 1 1
 1 0 1 0 0 1 0 0 0 0
 1 0 1 0 0 1 0 0 0 1
 1 0 1 0 0 1 0 0 1 0
 1 0 1 0 0 1 0 0 1 1
 1 0 1 0 0 1 0 1 0 0
 1 0 1 0 0 1 0 1 0 1
 1 0 1 0 0 1 0 1 1 0
 1 0 1 0 0 1 0 1 1 1
 1 0 1 0 0 1 1 0 0 0
 1 0 1 0 0 1 1 0 0 1
 1 0 1 0 0 1 1 0 1 0
 1 0 1 0 0 1 1 0 1 1
 1 0 1 0 0 1 1 1 0 0
 1 0 1 0 0 1 1 1 0 1
 1 0 1 0 0 1 1 1 1 0
 1 0 1 0 1 0 0 0 0 0
 1 0 1 0 1 0 0 0 0 1
 1 0 1 0 1 0 0 0 1 0
 1 0 1 0 1 0 0 0 1 1
 1 0 1 0 1 0 0 1 0 0
 1 0 1 0 1 0 0 1 0 1
 1 0 1 0 1 0 0 1 1 0
 1 0 1 0 1 0 0 1 1 1
 1 0 1 0 1 0 1 0 0 0
 1 0 1 0 1 0 1 0 0 1
 1 0 1 0 1 0 1 0 1 0
 1 0 1 0 1 0 1 0 1 1
 1 0 1 0 1 0 1 1 0 0
 1 0 1 0 1 0 1 1 0 1
 1 0 1 0 1 0 1 1 1 0
 1 0 1 0 1 1 0 0 0 0
 1 0 1 0 1 1 0 0 0 1
 1 0 1 0 1 1 0 0 1 0
 1 0 1 0 1 1 0 0 1 1
 1 0 1 0 1 1 0 1 0 0
 1 0 1 0 1 1 0 1 0 1
 1 0 1 0 1 1 0 1 1 0
 1 0 1 0 1 1 1 0 0 0
 1 0 1 0 1 1 1 0 0 1
 1 0 1 0 1 1 1 0 1 0
 1 0 1 0 1 1 1 1 0 0
 1 0 1 1 0 0 0 0 0 0
 1 0 1 1 0 0 0 0 0 1
 1 0 1 1 0 0 0 0 1 0
 1 0 1 1 0 0 0 0 1 1
 1 0 1 1 0 0 0 1 0 0
 1 0 1 1 0 0 0 1 0 1
 1 0 1 1 0 0 0 1 1 0
 1 0 1 1 0 0 0 1 1 1
 1 0 1 1 0 0 1 0 0 0
 1 0 1 1 0 0 1 0 0 1
 1 0 1 1 0 0 1 0 1 0
 1 0 1 1 0 0 1 0 1 1
 1 0 1 1 0 0 1 1 0 0
 1 0 1 1 0 0 1 1 0 1
 1 0 1 1 0 0 1 1 1 0
 1 0 1 1 0 1 0 0 0 0
 1 0 1 1 0 1 0 0 0 1
 1 0 1 1 0 1 0 0 1 0
 1 0 1 1 0 1 0 0 1 1
 1 0 1 1 0 1 0 1 0 0
 1 0 1 1 0 1 0 1 0 1
 1 0 1 1 0 1 0 1 1 0
 1 0 1 1 0 1 1 0 0 0
 1 0 1 1 0 1 1 0 0 1
 1 0 1 1 0 1 1 0 1 0
 1 0 1 1 0 1 1 1 0 0
 1 0 1 1 1 0 0 0 0 0
 1 0 1 1 1 0 0 0 0 1
 1 0 1 1 1 0 0 0 1 0
 1 0 1 1 1 0 0 0 1 1
 1 0 1 1 1 0 0 1 0 0
 1 0 1 1 1 0 0 1 0 1
 1 0 1 1 1 0 0 1 1 0
 1 0 1 1 1 0 1 0 0 0
 1 0 1 1 1 0 1 0 0 1
 1 0 1 1 1 0 1 0 1 0
 1 0 1 1 1 0 1 1 0 0
 1 0 1 1 1 1 0 0 0 0
 1 0 1 1 1 1 0 0 0 1
 1 0 1 1 1 1 0 0 1 0
 1 0 1 1 1 1 0 1 0 0
 1 0 1 1 1 1 1 0 0 0
 1 1 0 1 1 2 2 2 2 2
 1 1 0 1 2 1 2 2 2 2
 1 1 0 1 2 2 1 2 2 2
 1 1 0 1 2 2 2 1 2 2
 1 1 0 1 2 2 2 2 1 2
 1 1 0 1 2 2 2 2 2 1
 1 1 0 2 1 1 2 2 2 2
 1 1 0 2 1 2 1 2 2 2
 1 1 0 2 1 2 2 1 2 2
 1 1 0 2 1 2 2 2 1 2
 1 1 0 2 1 2 2 2 2 1
 1 1 0 2 2 1 1 2 2 2
 1 1 0 2 2 1 2 1 2 2
 1 1 0 2 2 1 2 2 1 2
 1 1 0 2 2 1 2 2 2 1
 1 1 0 2 2 2 1 1 2 2
 1 1 0 2 2 2 1 2 1 2
 1 1 0 2 2 2 1 2 2 1
 1 1 0 2 2 2 2 1 1 2
 1 1 0 2 2 2 2 1 2 1
 1 1 0 2 2 2 2 2 1 1
 1 1 1 0 1 2 2 2 2 2
 1 1 1 0 2 1 2 2 2 2
 1 1 1 0 2 2 1 2 2 2
 1 1 1 0 2 2 2 1 2 2
 1 1 1 0 2 2 2 2 1 2
 1 1 1 0 2 2 2 2 2 1
 1 1 1 1 0 2 2 2 2 2
 1 1 1 1 1 2 2 2 2 2
 1 1 1 1 2 0 2 2 2 2
 1 1 1 1 2 1 2 2 2 2
 1 1 1 1 2 2 0 2 2 2
 1 1 1 1 2 2 1 2 2 2
 1 1 1 1 2 2 2 0 2 2
 1 1 1 1 2 2 2 1 2 2
 1 1 1 1 2 2 2 2 0 2
 1 1 1 1 2 2 2 2 1 2
 1 1 1 1 2 2 2 2 2 0
 1 1 1 1 2 2 2 2 2 1
 1 1 1 2 0 1 2 2 2 2
 1 1 1 2 0 2 1 2 2 2
 1 1 1 2 0 2 2 1 2 2
 1 1 1 2 0 2 2 2 1 2
 1 1 1 2 0 2 2 2 2 1
 1 1 1 2 1 0 2 2 2 2
 1 1 1 2 1 1 2 2 2 2
 1 1 1 2 1 2 0 2 2 2
 1 1 1 2 1 2 1 2 2 2
 1 1 1 2 1 2 2 0 2 2
 1 1 1 2 1 2 2 1 2 2
 1 1 1 2 1 2 2 2 0 2
 1 1 1 2 1 2 2 2 1 2
 1 1 1 2 1 2 2 2 2 0
 1 1 1 2 1 2 2 2 2 1
 1 1 1 2 2 0 1 2 2 2
 1 1 1 2 2 0 2 1 2 2
 1 1 1 2 2 0 2 2 1 2
 1 1 1 2 2 0 2 2 2 1
 1 1 1 2 2 1 0 2 2 2
 1 1 1 2 2 1 1 2 2 2
 1 1 1 2 2 1 2 0 2 2
 1 1 1 2 2 1 2 1 2 2
 1 1 1 2 2 1 2 2 0 2
 1 1 1 2 2 1 2 2 1 2
 1 1 1 2 2 1 2 2 2 0
 1 1 1 2 2 1 2 2 2 1
 1 1 1 2 2 2 0 1 2 2
 1 1 1 2 2 2 0 2 1 2
 1 1 1 2 2 2 0 2 2 1
 1 1 1 2 2 2 1 0 2 2
 1 1 1 2 2 2 1 1 2 2
 1 1 1 2 2 2 1 2 0 2
 1 1 1 2 2 2 1 2 1 2
 1 1 1 2 2 2 1 2 2 0
 1 1 1 2 2 2 1 2 2 1
 1 1 1 2 2 2 2 0 1 2
 1 1 1 2 2 2 2 0 2 1
 1 1 1 2 2 2 2 1 0 2
 1 1 1 2 2 2 2 1 1 2
 1 1 1 2 2 2 2 1 2 0
 1 1 1 2 2 2 2 1 2 1
 1 1 1 2 2 2 2 2 0 1
 1 1 1 2 2 2 2 2 1 0
 1 1 1 2 2 2 2 2 1 1
 1 1 2 0 1 1 2 2 2 2
 1 1 2 0 1 2 1 2 2 2
 1 1 2 0 1 2 2 1 2 2
 1 1 2 0 1 2 2 2 1 2
 1 1 2 0 1 2 2 2 2 1
 1 1 2 0 2 1 1 2 2 2
 1 1 2 0 2 1 2 1 2 2
 1 1 2 0 2 1 2 2 1 2
 1 1 2 0 2 1 2 2 2 1
 1 1 2 0 2 2 1 1 2 2
 1 1 2 0 2 2 1 2 1 2
 1 1 2 0 2 2 1 2 2 1
 1 1 2 0 2 2 2 1 1 2
 1 1 2 0 2 2 2 1 2 1
 1 1 2 0 2 2 2 2 1 1
 1 1 2 1 0 1 2 2 2 2
 1 1 2 1 0 2 1 2 2 2
 1 1 2 1 0 2 2 1 2 2
 1 1 2 1 0 2 2 2 1 2
 1 1 2 1 0 2 2 2 2 1
 1 1 2 1 1 0 2 2 2 2
 1 1 2 1 1 1 2 2 2 2
 1 1 2 1 1 2 0 2 2 2
 1 1 2 1 1 2 1 2 2 2
 1 1 2 1 1 2 2 0 2 2
 1 1 2 1 1 2 2 1 2 2
 1 1 2 1 1 2 2 2 0 2
 1 1 2 1 1 2 2 2 1 2
 1 1 2 1 1 2 2 2 2 0
 1 1 2 1 1 2 2 2 2 1
 1 1 2 1 2 0 1 2 2 2
 1 1 2 1 2 0 2 1 2 2
 1 1 2 1 2 0 2 2 1 2
 1 1 2 1 2 0 2 2 2 1
 1 1 2 1 2 1 0 2 2 2
 1 1 2 1 2 1 1 2 2 2
 1 1 2 1 2 1 2 0 2 2
 1 1 2 1 2 1 2 1 2 2
 1 1 2 1 2 1 2 2 0 2
 1 1 2 1 2 1 2 2 1 2
 1 1 2 1 2 1 2 2 2 0
 1 1 2 1 2 1 2 2 2 1
 1 1 2 1 2 2 0 1 2 2
 1 1 2 1 2 2 0 2 1 2
 1 1 2 1 2 2 0 2 2 1
 1 1 2 1 2 2 1 0 2 2
 1 1 2 1 2 2 1 1 2 2
 1 1 2 1 2 2 1 2 0 2
 1 1 2 1 2 2 1 2 1 2
 1 1 2 1 2 2 1 2 2 0
 1 1 2 1 2 2 1 2 2 1
 1 1 2 1 2 2 2 0 1 2
 1 1 2 1 2 2 2 0 2 1
 1 1 2 1 2 2 2 1 0 2
 1 1 2 1 2 2 2 1 1 2
 1 1 2 1 2 2 2 1 2 0
 1 1 2 1 2 2 2 1 2 1
 1 1 2 1 2 2 2 2 0 1
 1 1 2 1 2 2 2 2 1 0
 1 1 2 1 2 2 2 2 1 1
 1 1 2 2 0 1 1 2 2 2
 1 1 2 2 0 1 2 1 2 2
 1 1 2 2 0 1 2 2 1 2
 1 1 2 2 0 1 2 2 2 1
 1 1 2 2 0 2 1 1 2 2
 1 1 2 2 0 2 1 2 1 2
 1 1 2 2 0 2 1 2 2 1
 1 1 2 2 0 2 2 1 1 2
 1 1 2 2 0 2 2 1 2 1
 1 1 2 2 0 2 2 2 1 1
 1 1 2 2 1 0 1 2 2 2
 1 1 2 2 1 0 2 1 2 2
 1 1 2 2 1 0 2 2 1 2
 1 1 2 2 1 0 2 2 2 1
 1 1 2 2 1 1 0 2 2 2
 1 1 2 2 1 1 1 2 2 2
 1 1 2 2 1 1 2 0 2 2
 1 1 2 2 1 1 2 1 2 2
 1 1 2 2 1 1 2 2 0 2
 1 1 2 2 1 1 2 2 1 2
 1 1 2 2 1 1 2 2 2 0
 1 1 2 2 1 1 2 2 2 1
 1 1 2 2 1 2 0 1 2 2
 1 1 2 2 1 2 0 2 1 2
 1 1 2 2 1 2 0 2 2 1
 1 1 2 2 1 2 1 0 2 2
 1 1 2 2 1 2 1 1 2 2
 1 1 2 2 1 2 1 2 0 2
 1 1 2 2 1 2 1 2 1 2
 1 1 2 2 1 2 1 2 2 0
 1 1 2 2 1 2 1 2 2 1
 1 1 2 2 1 2 2 0 1 2
 1 1 2 2 1 2 2 0 2 1
 1 1 2 2 1 2 2 1 0 2
 1 1 2 2 1 2 2 1 1 2
 1 1 2 2 1 2 2 1 2 0
 1 1 2 2 1 2 2 1 2 1
 1 1 2 2 1 2 2 2 0 1
 1 1 2 2 1 2 2 2 1 0
 1 1 2 2 1 2 2 2 1 1
 1 1 2 2 2 0 1 1 2 2
 1 1 2 2 2 0 1 2 1 2
 1 1 2 2 2 0 1 2 2 1
 1 1 2 2 2 0 2 1 1 2
 1 1 2 2 2 0 2 1 2 1
 1 1 2 2 2 0 2 2 1 1
 1 1 2 2 2 1 0 1 2 2
 1 1 2 2 2 1 0 2 1 2
 1 1 2 2 2 1 0 2 2 1
 1 1 2 2 2 1 1 0 2 2
 1 1 2 2 2 1 1 1 2 2
 1 1 2 2 2 1 1 2 0 2
 1 1 2 2 2 1 1 2 1 2
 1 1 2 2 2 1 1 2 2 0
 1 1 2 2 2 1 1 2 2 1
 1 1 2 2 2 1 2 0 1 2
 1 1 2 2 2 1 2 0 2 1
 1 1 2 2 2 1 2 1 0 2
 1 1 2 2 2 1 2 1 1 2
 1 1 2 2 2 1 2 1 2 0
 1 1 2 2 2 1 2 1 2 1
 1 1 2 2 2 1 2 2 0 1
 1 1 2 2 2 1 2 2 1 0
 1 1 2 2 2 1 2 2 1 1
 1 1 2 2 2 2 0 1 1 2
 1 1 2 2 2 2 0 1 2 1
 1 1 2 2 2 2 0 2 1 1
 1 1 2 2 2 2 1 0 1 2
 1 1 2 2 2 2 1 0 2 1
 1 1 2 2 2 2 1 1 0 2
 1 1 2 2 2 2 1 1 1 2
 1 1 2 2 2 2 1 1 2 0
 1 1 2 2 2 2 1 1 2 1
 1 1 2 2 2 2 1 2 0 1
 1 1 2 2 2 2 1 2 1 0
 1 1 2 2 2 2 1 2 1 1
 1 1 2 2 2 2 2 0 1 1
 1 1 2 2 2 2 2 1 0 1
 1 1 2 2 2 2 2 1 1 0
 1 1 2 2 2 2 2 1 1 1
 1 2 2 2 2 2 3 3 3 3
 1 2 2 2 2 3 2 3 3 3
 1 2 2 2 2 3 3 2 3 3
 1 2 2 2 2 3 3 3 2 3
 1 2 2 2 2 3 3 3 3 2
 1 2 2 2 3 2 2 3 3 3
 1 2 2 2 3 2 3 2 3 3
 1 2 2 2 3 2 3 3 2 3
 1 2 2 2 3 2 3 3 3 2
 1 2 2 2 3 3 2 2 3 3
 1 2 2 2 3 3 2 3 2 3
 1 2 2 2 3 3 2 3 3 2
 1 2 2 2 3 3 3 2 2 3
 1 2 2 2 3 3 3 2 3 2
 1 2 2 2 3 3 3 3 2 2
 1 2 2 3 2 2 2 3 3 3
 1 2 2 3 2 2 3 2 3 3
 1 2 2 3 2 2 3 3 2 3
 1 2 2 3 2 2 3 3 3 2
 1 2 2 3 2 3 2 2 3 3
 1 2 2 3 2 3 2 3 2 3
 1 2 2 3 2 3 2 3 3 2
 1 2 2 3 2 3 3 2 2 3
 1 2 2 3 2 3 3 2 3 2
 1 2 2 3 2 3 3 3 2 2
 1 2 2 3 3 2 2 2 3 3
 1 2 2 3 3 2 2 3 2 3
 1 2 2 3 3 2 2 3 3 2
 1 2 2 3 3 2 3 2 2 3
 1 2 2 3 3 2 3 2 3 2
 1 2 2 3 3 2 3 3 2 2
 1 2 2 3 3 3 2 2 2 3
 1 2 2 3 3 3 2 2 3 2
 1 2 2 3 3 3 2 3 2 2
 1 2 2 3 3 3 3 2 2 2
 1 2 3 2 2 2 2 3 3 3
 1 2 3 2 2 2 3 2 3 3
 1 2 3 2 2 2 3 3 2 3
 1 2 3 2 2 2 3 3 3 2
 1 2 3 2 2 3 2 2 3 3
 1 2 3 2 2 3 2 3 2 3
 1 2 3 2 2 3 2 3 3 2
 1 2 3 2 2 3 3 2 2 3
 1 2 3 2 2 3 3 2 3 2
 1 2 3 2 2 3 3 3 2 2
 1 2 3 2 3 2 2 2 3 3
 1 2 3 2 3 2 2 3 2 3
 1 2 3 2 3 2 2 3 3 2
 1 2 3 2 3 2 3 2 2 3
 1 2 3 2 3 2 3 2 3 2
 1 2 3 2 3 2 3 3 2 2
 1 2 3 2 3 3 2 2 2 3
 1 2 3 2 3 3 2 2 3 2
 1 2 3 2 3 3 2 3 2 2
 1 2 3 2 3 3 3 2 2 2
 1 2 3 3 2 2 2 2 3 3
 1 2 3 3 2 2 2 3 2 3
 1 2 3 3 2 2 2 3 3 2
 1 2 3 3 2 2 3 2 2 3
 1 2 3 3 2 2 3 2 3 2
 1 2 3 3 2 2 3 3 2 2
 1 2 3 3 2 3 2 2 2 3
 1 2 3 3 2 3 2 2 3 2
 1 2 3 3 2 3 2 3 2 2
 1 2 3 3 2 3 3 2 2 2
 1 2 3 3 3 2 2 2 2 3
 1 2 3 3 3 2 2 2 3 2
 1 2 3 3 3 2 2 3 2 2
 1 2 3 3 3 2 3 2 2 2
 1 2 3 3 3 3 2 2 2 2
 1 3 3 3 3 3 3 4 4 4
 1 3 3 3 3 3 4 3 4 4
 1 3 3 3 3 3 4 4 3 4
 1 3 3 3 3 3 4 4 4 3
 1 3 3 3 3 4 3 3 4 4
 1 3 3 3 3 4 3 4 3 4
 1 3 3 3 3 4 3 4 4 3
 1 3 3 3 3 4 4 3 3 4
 1 3 3 3 3 4 4 3 4 3
 1 3 3 3 3 4 4 4 3 3
 1 3 3 3 4 3 3 3 4 4
 1 3 3 3 4 3 3 4 3 4
 1 3 3 3 4 3 3 4 4 3
 1 3 3 3 4 3 4 3 3 4
 1 3 3 3 4 3 4 3 4 3
 1 3 3 3 4 3 4 4 3 3
 1 3 3 3 4 4 3 3 3 4
 1 3 3 3 4 4 3 3 4 3
 1 3 3 3 4 4 3 4 3 3
 1 3 3 3 4 4 4 3 3 3
 1 3 3 4 3 3 3 3 4 4
 1 3 3 4 3 3 3 4 3 4
 1 3 3 4 3 3 3 4 4 3
 1 3 3 4 3 3 4 3 3 4
 1 3 3 4 3 3 4 3 4 3
 1 3 3 4 3 3 4 4 3 3
 1 3 3 4 3 4 3 3 3 4
 1 3 3 4 3 4 3 3 4 3
 1 3 3 4 3 4 3 4 3 3
 1 3 3 4 3 4 4 3 3 3
 1 3 3 4 4 3 3 3 3 4
 1 3 3 4 4 3 3 3 4 3
 1 3 3 4 4 3 3 4 3 3
 1 3 3 4 4 3 4 3 3 3
 1 3 3 4 4 4 3 3 3 3
 1 3 4 3 3 3 3 3 4 4
 1 3 4 3 3 3 3 4 3 4
 1 3 4 3 3 3 3 4 4 3
 1 3 4 3 3 3 4 3 3 4
 1 3 4 3 3 3 4 3 4 3
 1 3 4 3 3 3 4 4 3 3
 1 3 4 3 3 4 3 3 3 4
 1 3 4 3 3 4 3 3 4 3
 1 3 4 3 3 4 3 4 3 3
 1 3 4 3 3 4 4 3 3 3
 1 3 4 3 4 3 3 3 3 4
 1 3 4 3 4 3 3 3 4 3
 1 3 4 3 4 3 3 4 3 3
 1 3 4 3 4 3 4 3 3 3
 1 3 4 3 4 4 3 3 3 3
 1 3 4 4 3 3 3 3 3 4
 1 3 4 4 3 3 3 3 4 3
 1 3 4 4 3 3 3 4 3 3
 1 3 4 4 3 3 4 3 3 3
 1 3 4 4 3 4 3 3 3 3
 1 3 4 4 4 3 3 3 3 3
 1 4 4 4 4 4 4 4 5 5
 1 4 4 4 4 4 4 5 4 5
 1 4 4 4 4 4 4 5 5 4
 1 4 4 4 4 4 5 4 4 5
 1 4 4 4 4 4 5 4 5 4
 1 4 4 4 4 4 5 5 4 4
 1 4 4 4 4 5 4 4 4 5
 1 4 4 4 4 5 4 4 5 4
 1 4 4 4 4 5 4 5 4 4
 1 4 4 4 4 5 5 4 4 4
 1 4 4 4 5 4 4 4 4 5
 1 4 4 4 5 4 4 4 5 4
 1 4 4 4 5 4 4 5 4 4
 1 4 4 4 5 4 5 4 4 4
 1 4 4 4 5 5 4 4 4 4
 1 4 4 5 4 4 4 4 4 5
 1 4 4 5 4 4 4 4 5 4
 1 4 4 5 4 4 4 5 4 4
 1 4 4 5 4 4 5 4 4 4
 1 4 4 5 4 5 4 4 4 4
 1 4 4 5 5 4 4 4 4 4
 1 4 5 4 4 4 4 4 4 5
 1 4 5 4 4 4 4 4 5 4
 1 4 5 4 4 4 4 5 4 4
 1 4 5 4 4 4 5 4 4 4
 1 4 5 4 4 5 4 4 4 4
 1 4 5 4 5 4 4 4 4 4
 1 4 5 5 4 4 4 4 4 4
 1 5 5 5 5 5 5 5 5 6
 1 5 5 5 5 5 5 5 6 5
 1 5 5 5 5 5 5 6 5 5
 1 5 5 5 5 5 6 5 5 5
 1 5 5 5 5 6 5 5 5 5
 1 5 5 5 6 5 5 5 5 5
 1 5 5 6 5 5 5 5 5 5
 1 5 6 5 5 5 5 5 5 5
 1 6 6 6 6 6 6 6 6 6
 2 0 0 1 1 1 2 2 2 2
 2 0 0 1 1 2 1 2 2 2
 2 0 0 1 1 2 2 1 2 2
 2 0 0 1 1 2 2 2 1 2
 2 0 0 1 1 2 2 2 2 1
 2 0 0 1 2 1 1 2 2 2
 2 0 0 1 2 1 2 1 2 2
 2 0 0 1 2 1 2 2 1 2
 2 0 0 1 2 1 2 2 2 1
 2 0 0 1 2 2 1 1 2 2
 2 0 0 1 2 2 1 2 1 2
 2 0 0 1 2 2 1 2 2 1
 2 0 0 1 2 2 2 1 1 2
 2 0 0 1 2 2 2 1 2 1
 2 0 0 1 2 2 2 2 1 1
 2 0 0 2 1 1 1 2 2 2
 2 0 0 2 1 1 2 1 2 2
 2 0 0 2 1 1 2 2 1 2
 2 0 0 2 1 1 2 2 2 1
 2 0 0 2 1 2 1 1 2 2
 2 0 0 2 1 2 1 2 1 2
 2 0 0 2 1 2 1 2 2 1
 2 0 0 2 1 2 2 1 1 2
 2 0 0 2 1 2 2 1 2 1
 2 0 0 2 1 2 2 2 1 1
 2 0 0 2 2 1 1 1 2 2
 2 0 0 2 2 1 1 2 1 2
 2 0 0 2 2 1 1 2 2 1
 2 0 0 2 2 1 2 1 1 2
 2 0 0 2 2 1 2 1 2 1
 2 0 0 2 2 1 2 2 1 1
 2 0 0 2 2 2 1 1 1 2
 2 0 0 2 2 2 1 1 2 1
 2 0 0 2 2 2 1 2 1 1
 2 0 0 2 2 2 2 1 1 1
 2 0 1 0 1 1 2 2 2 2
 2 0 1 0 1 2 1 2 2 2
 2 0 1 0 1 2 2 1 2 2
 2 0 1 0 1 2 2 2 1 2
 2 0 1 0 1 2 2 2 2 1
 2 0 1 0 2 1 1 2 2 2
 2 0 1 0 2 1 2 1 2 2
 2 0 1 0 2 1 2 2 1 2
 2 0 1 0 2 1 2 2 2 1
 2 0 1 0 2 2 1 1 2 2
 2 0 1 0 2 2 1 2 1 2
 2 0 1 0 2 2 1 2 2 1
 2 0 1 0 2 2 2 1 1 2
 2 0 1 0 2 2 2 1 2 1
 2 0 1 0 2 2 2 2 1 1
 2 0 1 1 0 1 2 2 2 2
 2 0 1 1 0 2 1 2 2 2
 2 0 1 1 0 2 2 1 2 2
 2 0 1 1 0 2 2 2 1 2
 2 0 1 1 0 2 2 2 2 1
 2 0 1 1 1 0 2 2 2 2
 2 0 1 1 1 1 2 2 2 2
 2 0 1 1 1 2 0 2 2 2
 2 0 1 1 1 2 1 2 2 2
 2 0 1 1 1 2 2 0 2 2
 2 0 1 1 1 2 2 1 2 2
 2 0 1 1 1 2 2 2 0 2
 2 0 1 1 1 2 2 2 1 2
 2 0 1 1 1 2 2 2 2 0
 2 0 1 1 1 2 2 2 2 1
 2 0 1 1 2 0 1 2 2 2
 2 0 1 1 2 0 2 1 2 2
 2 0 1 1 2 0 2 2 1 2
 2 0 1 1 2 0 2 2 2 1
 2 0 1 1 2 1 0 2 2 2
 2 0 1 1 2 1 1 2 2 2
 2 0 1 1 2 1 2 0 2 2
 2 0 1 1 2 1 2 1 2 2
 2 0 1 1 2 1 2 2 0 2
 2 0 1 1 2 1 2 2 1 2
 2 0 1 1 2 1 2 2 2 0
 2 0 1 1 2 1 2 2 2 1
 2 0 1 1 2 2 0 1 2 2
 2 0 1 1 2 2 0 2 1 2
 2 0 1 1 2 2 0 2 2 1
 2 0 1 1 2 2 1 0 2 2
 2 0 1 1 2 2 1 1 2 2
 2 0 1 1 2 2 1 2 0 2
 2 0 1 1 2 2 1 2 1 2
 2 0 1 1 2 2 1 2 2 0
 2 0 1 1 2 2 1 2 2 1
 2 0 1 1 2 2 2 0 1 2
 2 0 1 1 2 2 2 0 2 1
 2 0 1 1 2 2 2 1 0 2
 2 0 1 1 2 2 2 1 1 2
 2 0 1 1 2 2 2 1 2 0
 2 0 1 1 2 2 2 1 2 1
 2 0 1 1 2 2 2 2 0 1
 2 0 1 1 2 2 2 2 1 0
 2 0 1 1 2 2 2 2 1 1
 2 0 1 2 0 1 1 2 2 2
 2 0 1 2 0 1 2 1 2 2
 2 0 1 2 0 1 2 2 1 2
 2 0 1 2 0 1 2 2 2 1
 2 0 1 2 0 2 1 1 2 2
 2 0 1 2 0 2 1 2 1 2
 2 0 1 2 0 2 1 2 2 1
 2 0 1 2 0 2 2 1 1 2
 2 0 1 2 0 2 2 1 2 1
 2 0 1 2 0 2 2 2 1 1
 2 0 1 2 1 0 1 2 2 2
 2 0 1 2 1 0 2 1 2 2
 2 0 1 2 1 0 2 2 1 2
 2 0 1 2 1 0 2 2 2 1
 2 0 1 2 1 1 0 2 2 2
 2 0 1 2 1 1 1 2 2 2
 2 0 1 2 1 1 2 0 2 2
 2 0 1 2 1 1 2 1 2 2
 2 0 1 2 1 1 2 2 0 2
 2 0 1 2 1 1 2 2 1 2
 2 0 1 2 1 1 2 2 2 0
 2 0 1 2 1 1 2 2 2 1
 2 0 1 2 1 2 0 1 2 2
 2 0 1 2 1 2 0 2 1 2
 2 0 1 2 1 2 0 2 2 1
 2 0 1 2 1 2 1 0 2 2
 2 0 1 2 1 2 1 1 2 2
 2 0 1 2 1 2 1 2 0 2
 2 0 1 2 1 2 1 2 1 2
 2 0 1 2 1 2 1 2 2 0
 2 0 1 2 1 2 1 2 2 1
 2 0 1 2 1 2 2 0 1 2
 2 0 1 2 1 2 2 0 2 1
 2 0 1 2 1 2 2 1 0 2
 2 0 1 2 1 2 2 1 1 2
 2 0 1 2 1 2 2 1 2 0
 2 0 1 2 1 2 2 1 2 1
 2 0 1 2 1 2 2 2 0 1
 2 0 1 2 1 2 2 2 1 0
 2 0 1 2 1 2 2 2 1 1
 2 0 1 2 2 0 1 1 2 2
 2 0 1 2 2 0 1 2 1 2
 2 0 1 2 2 0 1 2 2 1
 2 0 1 2 2 0 2 1 1 2
 2 0 1 2 2 0 2 1 2 1
 2 0 1 2 2 0 2 2 1 1
 2 0 1 2 2 1 0 1 2 2
 2 0 1 2 2 1 0 2 1 2
 2 0 1 2 2 1 0 2 2 1
 2 0 1 2 2 1 1 0 2 2
 2 0 1 2 2 1 1 1 2 2
 2 0 1 2 2 1 1 2 0 2
 2 0 1 2 2 1 1 2 1 2
 2 0 1 2 2 1 1 2 2 0
 2 0 1 2 2 1 1 2 2 1
 2 0 1 2 2 1 2 0 1 2
 2 0 1 2 2 1 2 0 2 1
 2 0 1 2 2 1 2 1 0 2
 2 0 1 2 2 1 2 1 1 2
 2 0 1 2 2 1 2 1 2 0
 2 0 1 2 2 1 2 1 2 1
 2 0 1 2 2 1 2 2 0 1
 2 0 1 2 2 1 2 2 1 0
 2 0 1 2 2 1 2 2 1 1
 2 0 1 2 2 2 0 1 1 2
 2 0 1 2 2 2 0 1 2 1
 2 0 1 2 2 2 0 2 1 1
 2 0 1 2 2 2 1 0 1 2
 2 0 1 2 2 2 1 0 2 1
 2 0 1 2 2 2 1 1 0 2
 2 0 1 2 2 2 1 1 1 2
 2 0 1 2 2 2 1 1 2 0
 2 0 1 2 2 2 1 1 2 1
 2 0 1 2 2 2 1 2 0 1
 2 0 1 2 2 2 1 2 1 0
 2 0 1 2 2 2 1 2 1 1
 2 0 1 2 2 2 2 0 1 1
 2 0 1 2 2 2 2 1 0 1
 2 0 1 2 2 2 2 1 1 0
 2 0 1 2 2 2 2 1 1 1
 2 0 2 0 1 1 1 2 2 2
 2 0 2 0 1 1 2 1 2 2
 2 0 2 0 1 1 2 2 1 2
 2 0 2 0 1 1 2 2 2 1
 2 0 2 0 1 2 1 1 2 2
 2 0 2 0 1 2 1 2 1 2
 2 0 2 0 1 2 1 2 2 1
 2 0 2 0 1 2 2 1 1 2
 2 0 2 0 1 2 2 1 2 1
 2 0 2 0 1 2 2 2 1 1
 2 0 2 0 2 1 1 1 2 2
 2 0 2 0 2 1 1 2 1 2
 2 0 2 0 2 1 1 2 2 1
 2 0 2 0 2 1 2 1 1 2
 2 0 2 0 2 1 2 1 2 1
 2 0 2 0 2 1 2 2 1 1
 2 0 2 0 2 2 1 1 1 2
 2 0 2 0 2 2 1 1 2 1
 2 0 2 0 2 2 1 2 1 1
 2 0 2 0 2 2 2 1 1 1
 2 0 2 1 0 1 1 2 2 2
 2 0 2 1 0 1 2 1 2 2
 2 0 2 1 0 1 2 2 1 2
 2 0 2 1 0 1 2 2 2 1
 2 0 2 1 0 2 1 1 2 2
 2 0 2 1 0 2 1 2 1 2
 2 0 2 1 0 2 1 2 2 1
 2 0 2 1 0 2 2 1 1 2
 2 0 2 1 0 2 2 1 2 1
 2 0 2 1 0 2 2 2 1 1
 2 0 2 1 1 0 1 2 2 2
 2 0 2 1 1 0 2 1 2 2
 2 0 2 1 1 0 2 2 1 2
 2 0 2 1 1 0 2 2 2 1
 2 0 2 1 1 1 0 2 2 2
 2 0 2 1 1 1 1 2 2 2
 2 0 2 1 1 1 2 0 2 2
 2 0 2 1 1 1 2 1 2 2
 2 0 2 1 1 1 2 2 0 2
 2 0 2 1 1 1 2 2 1 2
 2 0 2 1 1 1 2 2 2 0
 2 0 2 1 1 1 2 2 2 1
 2 0 2 1 1 2 0 1 2 2
 2 0 2 1 1 2 0 2 1 2
 2 0 2 1 1 2 0 2 2 1
 2 0 2 1 1 2 1 0 2 2
 2 0 2 1 1 2 1 1 2 2
 2 0 2 1 1 2 1 2 0 2
 2 0 2 1 1 2 1 2 1 2
 2 0 2 1 1 2 1 2 2 0
 2 0 2 1 1 2 1 2 2 1
 2 0 2 1 1 2 2 0 1 2
 2 0 2 1 1 2 2 0 2 1
 2 0 2 1 1 2 2 1 0 2
 2 0 2 1 1 2 2 1 1 2
 2 0 2 1 1 2 2 1 2 0
 2 0 2 1 1 2 2 1 2 1
 2 0 2 1 1 2 2 2 0 1
 2 0 2 1 1 2 2 2 1 0
 2 0 2 1 1 2 2 2 1 1
 2 0 2 1 2 0 1 1 2 2
 2 0 2 1 2 0 1 2 1 2
 2 0 2 1 2 0 1 2 2 1
 2 0 2 1 2 0 2 1 1 2
 2 0 2 1 2 0 2 1 2 1
 2 0 2 1 2 0 2 2 1 1
 2 0 2 1 2 1 0 1 2 2
 2 0 2 1 2 1 0 2 1 2
 2 0 2 1 2 1 0 2 2 1
 2 0 2 1 2 1 1 0 2 2
 2 0 2 1 2 1 1 1 2 2
 2 0 2 1 2 1 1 2 0 2
 2 0 2 1 2 1 1 2 1 2
 2 0 2 1 2 1 1 2 2 0
 2 0 2 1 2 1 1 2 2 1
 2 0 2 1 2 1 2 0 1 2
 2 0 2 1 2 1 2 0 2 1
 2 0 2 1 2 1 2 1 0 2
 2 0 2 1 2 1 2 1 1 2
 2 0 2 1 2 1 2 1 2 0
 2 0 2 1 2 1 2 1 2 1
 2 0 2 1 2 1 2 2 0 1
 2 0 2 1 2 1 2 2 1 0
 2 0 2 1 2 1 2 2 1 1
 2 0 2 1 2 2 0 1 1 2
 2 0 2 1 2 2 0 1 2 1
 2 0 2 1 2 2 0 2 1 1
 2 0 2 1 2 2 1 0 1 2
 2 0 2 1 2 2 1 0 2 1
 2 0 2 1 2 2 1 1 0 2
 2 0 2 1 2 2 1 1 1 2
 2 0 2 1 2 2 1 1 2 0
 2 0 2 1 2 2 1 1 2 1
 2 0 2 1 2 2 1 2 0 1
 2 0 2 1 2 2 1 2 1 0
 2 0 2 1 2 2 1 2 1 1
 2 0 2 1 2 2 2 0 1 1
 2 0 2 1 2 2 2 1 0 1
 2 0 2 1 2 2 2 1 1 0
 2 0 2 1 2 2 2 1 1 1
 2 0 2 2 0 1 1 1 2 2
 2 0 2 2 0 1 1 2 1 2
 2 0 2 2 0 1 1 2 2 1
 2 0 2 2 0 1 2 1 1 2
 2 0 2 2 0 1 2 1 2 1
 2 0 2 2 0 1 2 2 1 1
 2 0 2 2 0 2 1 1 1 2
 2 0 2 2 0 2 1 1 2 1
 2 0 2 2 0 2 1 2 1 1
 2 0 2 2 0 2 2 1 1 1
 2 0 2 2 1 0 1 1 2 2
 2 0 2 2 1 0 1 2 1 2
 2 0 2 2 1 0 1 2 2 1
 2 0 2 2 1 0 2 1 1 2
 2 0 2 2 1 0 2 1 2 1
 2 0 2 2 1 0 2 2 1 1
 2 0 2 2 1 1 0 1 2 2
 2 0 2 2 1 1 0 2 1 2
 2 0 2 2 1 1 0 2 2 1
 2 0 2 2 1 1 1 0 2 2
 2 0 2 2 1 1 1 1 2 2
 2 0 2 2 1 1 1 2 0 2
 2 0 2 2 1 1 1 2 1 2
 2 0 2 2 1 1 1 2 2 0
 2 0 2 2 1 1 1 2 2 1
 2 0 2 2 1 1 2 0 1 2
 2 0 2 2 1 1 2 0 2 1
 2 0 2 2 1 1 2 1 0 2
 2 0 2 2 1 1 2 1 1 2
 2 0 2 2 1 1 2 1 2 0
 2 0 2 2 1 1 2 1 2 1
 2 0 2 2 1 1 2 2 0 1
 2 0 2 2 1 1 2 2 1 0
 2 0 2 2 1 1 2 2 1 1
 2 0 2 2 1 2 0 1 1 2
 2 0 2 2 1 2 0 1 2 1
 2 0 2 2 1 2 0 2 1 1
 2 0 2 2 1 2 1 0 1 2
 2 0 2 2 1 2 1 0 2 1
 2 0 2 2 1 2 1 1 0 2
 2 0 2 2 1 2 1 1 1 2
 2 0 2 2 1 2 1 1 2 0
 2 0 2 2 1 2 1 1 2 1
 2 0 2 2 1 2 1 2 0 1
 2 0 2 2 1 2 1 2 1 0
 2 0 2 2 1 2 1 2 1 1
 2 0 2 2 1 2 2 0 1 1
 2 0 2 2 1 2 2 1 0 1
 2 0 2 2 1 2 2 1 1 0
 2 0 2 2 1 2 2 1 1 1
 2 0 2 2 2 0 1 1 1 2
 2 0 2 2 2 0 1 1 2 1
 2 0 2 2 2 0 1 2 1 1
 2 0 2 2 2 0 2 1 1 1
 2 0 2 2 2 1 0 1 1 2
 2 0 2 2 2 1 0 1 2 1
 2 0 2 2 2 1 0 2 1 1
 2 0 2 2 2 1 1 0 1 2
 2 0 2 2 2 1 1 0 2 1
 2 0 2 2 2 1 1 1 0 2
 2 0 2 2 2 1 1 1 1 2
 2 0 2 2 2 1 1 1 2 0
 2 0 2 2 2 1 1 1 2 1
 2 0 2 2 2 1 1 2 0 1
 2 0 2 2 2 1 1 2 1 0
 2 0 2 2 2 1 1 2 1 1
 2 0 2 2 2 1 2 0 1 1
 2 0 2 2 2 1 2 1 0 1
 2 0 2 2 2 1 2 1 1 0
 2 0 2 2 2 1 2 1 1 1
 2 0 2 2 2 2 0 1 1 1
 2 0 2 2 2 2 1 0 1 1
 2 0 2 2 2 2 1 1 0 1
 2 0 2 2 2 2 1 1 1 0
 2 0 2 2 2 2 1 1 1 1
 2 1 0 2 2 2 3 3 3 3
 2 1 0 2 2 3 2 3 3 3
 2 1 0 2 2 3 3 2 3 3
 2 1 0 2 2 3 3 3 2 3
 2 1 0 2 2 3 3 3 3 2
 2 1 0 2 3 2 2 3 3 3
 2 1 0 2 3 2 3 2 3 3
 2 1 0 2 3 2 3 3 2 3
 2 1 0 2 3 2 3 3 3 2
 2 1 0 2 3 3 2 2 3 3
 2 1 0 2 3 3 2 3 2 3
 2 1 0 2 3 3 2 3 3 2
 2 1 0 2 3 3 3 2 2 3
 2 1 0 2 3 3 3 2 3 2
 2 1 0 2 3 3 3 3 2 2
 2 1 0 3 2 2 2 3 3 3
 2 1 0 3 2 2 3 2 3 3
 2 1 0 3 2 2 3 3 2 3
 2 1 0 3 2 2 3 3 3 2
 2 1 0 3 2 3 2 2 3 3
 2 1 0 3 2 3 2 3 2 3
 2 1 0 3 2 3 2 3 3 2
 2 1 0 3 2 3 3 2 2 3
 2 1 0 3 2 3 3 2 3 2
 2 1 0 3 2 3 3 3 2 2
 2 1 0 3 3 2 2 2 3 3
 2 1 0 3 3 2 2 3 2 3
 2 1 0 3 3 2 2 3 3 2
 2 1 0 3 3 2 3 2 2 3
 2 1 0 3 3 2 3 2 3 2
 2 1 0 3 3 2 3 3 2 2
 2 1 0 3 3 3 2 2 2 3
 2 1 0 3 3 3 2 2 3 2
 2 1 0 3 3 3 2 3 2 2
 2 1 0 3 3 3 3 2 2 2
 2 1 1 2 2 2 3 3 3 3
 2 1 1 2 2 3 2 3 3 3
 2 1 1 2 2 3 3 2 3 3
 2 1 1 2 2 3 3 3 2 3
 2 1 1 2 2 3 3 3 3 2
 2 1 1 2 3 2 2 3 3 3
 2 1 1 2 3 2 3 2 3 3
 2 1 1 2 3 2 3 3 2 3
 2 1 1 2 3 2 3 3 3 2
 2 1 1 2 3 3 2 2 3 3
 2 1 1 2 3 3 2 3 2 3
 2 1 1 2 3 3 2 3 3 2
 2 1 1 2 3 3 3 2 2 3
 2 1 1 2 3 3 3 2 3 2
 2 1 1 2 3 3 3 3 2 2
 2 1 1 3 2 2 2 3 3 3
 2 1 1 3 2 2 3 2 3 3
 2 1 1 3 2 2 3 3 2 3
 2 1 1 3 2 2 3 3 3 2
 2 1 1 3 2 3 2 2 3 3
 2 1 1 3 2 3 2 3 2 3
 2 1 1 3 2 3 2 3 3 2
 2 1 1 3 2 3 3 2 2 3
 2 1 1 3 2 3 3 2 3 2
 2 1 1 3 2 3 3 3 2 2
 2 1 1 3 3 2 2 2 3 3
 2 1 1 3 3 2 2 3 2 3
 2 1 1 3 3 2 2 3 3 2
 2 1 1 3 3 2 3 2 2 3
 2 1 1 3 3 2 3 2 3 2
 2 1 1 3 3 2 3 3 2 2
 2 1 1 3 3 3 2 2 2 3
 2 1 1 3 3 3 2 2 3 2
 2 1 1 3 3 3 2 3 2 2
 2 1 1 3 3 3 3 2 2 2
 2 1 2 0 2 2 3 3 3 3
 2 1 2 0 2 3 2 3 3 3
 2 1 2 0 2 3 3 2 3 3
 2 1 2 0 2 3 3 3 2 3
 2 1 2 0 2 3 3 3 3 2
 2 1 2 0 3 2 2 3 3 3
 2 1 2 0 3 2 3 2 3 3
 2 1 2 0 3 2 3 3 2 3
 2 1 2 0 3 2 3 3 3 2
 2 1 2 0 3 3 2 2 3 3
 2 1 2 0 3 3 2 3 2 3
 2 1 2 0 3 3 2 3 3 2
 2 1 2 0 3 3 3 2 2 3
 2 1 2 0 3 3 3 2 3 2
 2 1 2 0 3 3 3 3 2 2
 2 1 2 1 2 2 3 3 3 3
 2 1 2 1 2 3 2 3 3 3
 2 1 2 1 2 3 3 2 3 3
 2 1 2 1 2 3 3 3 2 3
 2 1 2 1 2 3 3 3 3 2
 2 1 2 1 3 2 2 3 3 3
 2 1 2 1 3 2 3 2 3 3
 2 1 2 1 3 2 3 3 2 3
 2 1 2 1 3 2 3 3 3 2
 2 1 2 1 3 3 2 2 3 3
 2 1 2 1 3 3 2 3 2 3
 2 1 2 1 3 3 2 3 3 2
 2 1 2 1 3 3 3 2 2 3
 2 1 2 1 3 3 3 2 3 2
 2 1 2 1 3 3 3 3 2 2
 2 1 2 2 0 2 3 3 3 3
 2 1 2 2 0 3 2 3 3 3
 2 1 2 2 0 3 3 2 3 3
 2 1 2 2 0 3 3 3 2 3
 2 1 2 2 0 3 3 3 3 2
 2 1 2 2 1 2 3 3 3 3
 2 1 2 2 1 3 2 3 3 3
 2 1 2 2 1 3 3 2 3 3
 2 1 2 2 1 3 3 3 2 3
 2 1 2 2 1 3 3 3 3 2
 2 1 2 2 2 0 3 3 3 3
 2 1 2 2 2 1 3 3 3 3
 2 1 2 2 2 3 0 3 3 3
 2 1 2 2 2 3 1 3 3 3
 2 1 2 2 2 3 3 0 3 3
 2 1 2 2 2 3 3 1 3 3
 2 1 2 2 2 3 3 3 0 3
 2 1 2 2 2 3 3 3 1 3
 2 1 2 2 2 3 3 3 3 0
 2 1 2 2 2 3 3 3 3 1
 2 1 2 2 3 0 2 3 3 3
 2 1 2 2 3 0 3 2 3 3
 2 1 2 2 3 0 3 3 2 3
 2 1 2 2 3 0 3 3 3 2
 2 1 2 2 3 1 2 3 3 3
 2 1 2 2 3 1 3 2 3 3
 2 1 2 2 3 1 3 3 2 3
 2 1 2 2 3 1 3 3 3 2
 2 1 2 2 3 2 0 3 3 3
 2 1 2 2 3 2 1 3 3 3
 2 1 2 2 3 2 3 0 3 3
 2 1 2 2 3 2 3 1 3 3
 2 1 2 2 3 2 3 3 0 3
 2 1 2 2 3 2 3 3 1 3
 2 1 2 2 3 2 3 3 3 0
 2 1 2 2 3 2 3 3 3 1
 2 1 2 2 3 3 0 2 3 3
 2 1 2 2 3 3 0 3 2 3
 2 1 2 2 3 3 0 3 3 2
 2 1 2 2 3 3 1 2 3 3
 2 1 2 2 3 3 1 3 2 3
 2 1 2 2 3 3 1 3 3 2
 2 1 2 2 3 3 2 0 3 3
 2 1 2 2 3 3 2 1 3 3
 2 1 2 2 3 3 2 3 0 3
 2 1 2 2 3 3 2 3 1 3
 2 1 2 2 3 3 2 3 3 0
 2 1 2 2 3 3 2 3 3 1
 2 1 2 2 3 3 3 0 2 3
 2 1 2 2 3 3 3 0 3 2
 2 1 2 2 3 3 3 1 2 3
 2 1 2 2 3 3 3 1 3 2
 2 1 2 2 3 3 3 2 0 3
 2 1 2 2 3 3 3 2 1 3
 2 1 2 2 3 3 3 2 3 0
 2 1 2 2 3 3 3 2 3 1
 2 1 2 2 3 3 3 3 0 2
 2 1 2 2 3 3 3 3 1 2
 2 1 2 2 3 3 3 3 2 0
 2 1 2 2 3 3 3 3 2 1
 2 1 2 3 0 2 2 3 3 3
 2 1 2 3 0 2 3 2 3 3
 2 1 2 3 0 2 3 3 2 3
 2 1 2 3 0 2 3 3 3 2
 2 1 2 3 0 3 2 2 3 3
 2 1 2 3 0 3 2 3 2 3
 2 1 2 3 0 3 2 3 3 2
 2 1 2 3 0 3 3 2 2 3
 2 1 2 3 0 3 3 2 3 2
 2 1 2 3 0 3 3 3 2 2
 2 1 2 3 1 2 2 3 3 3
 2 1 2 3 1 2 3 2 3 3
 2 1 2 3 1 2 3 3 2 3
 2 1 2 3 1 2 3 3 3 2
 2 1 2 3 1 3 2 2 3 3
 2 1 2 3 1 3 2 3 2 3
 2 1 2 3 1 3 2 3 3 2
 2 1 2 3 1 3 3 2 2 3
 2 1 2 3 1 3 3 2 3 2
 2 1 2 3 1 3 3 3 2 2
 2 1 2 3 2 0 2 3 3 3
 2 1 2 3 2 0 3 2 3 3
 2 1 2 3 2 0 3 3 2 3
 2 1 2 3 2 0 3 3 3 2
 2 1 2 3 2 1 2 3 3 3
 2 1 2 3 2 1 3 2 3 3
 2 1 2 3 2 1 3 3 2 3
 2 1 2 3 2 1 3 3 3 2
 2 1 2 3 2 2 0 3 3 3
 2 1 2 3 2 2 1 3 3 3
 2 1 2 3 2 2 3 0 3 3
 2 1 2 3 2 2 3 1 3 3
 2 1 2 3 2 2 3 3 0 3
 2 1 2 3 2 2 3 3 1 3
 2 1 2 3 2 2 3 3 3 0
 2 1 2 3 2 2 3 3 3 1
 2 1 2 3 2 3 0 2 3 3
 2 1 2 3 2 3 0 3 2 3
 2 1 2 3 2 3 0 3 3 2
 2 1 2 3 2 3 1 2 3 3
 2 1 2 3 2 3 1 3 2 3
 2 1 2 3 2 3 1 3 3 2
 2 1 2 3 2 3 2 0 3 3
 2 1 2 3 2 3 2 1 3 3
 2 1 2 3 2 3 2 3 0 3
 2 1 2 3 2 3 2 3 1 3
 2 1 2 3 2 3 2 3 3 0
 2 1 2 3 2 3 2 3 3 1
 2 1 2 3 2 3 3 0 2 3
 2 1 2 3 2 3 3 0 3 2
 2 1 2 3 2 3 3 1 2 3
 2 1 2 3 2 3 3 1 3 2
 2 1 2 3 2 3 3 2 0 3
 2 1 2 3 2 3 3 2 1 3
 2 1 2 3 2 3 3 2 3 0
 2 1 2 3 2 3 3 2 3 1
 2 1 2 3 2 3 3 3 0 2
 2 1 2 3 2 3 3 3 1 2
 2 1 2 3 2 3 3 3 2 0
 2 1 2 3 2 3 3 3 2 1
 2 1 2 3 3 0 2 2 3 3
 2 1 2 3 3 0 2 3 2 3
 2 1 2 3 3 0 2 3 3 2
 2 1 2 3 3 0 3 2 2 3
 2 1 2 3 3 0 3 2 3 2
 2 1 2 3 3 0 3 3 2 2
 2 1 2 3 3 1 2 2 3 3
 2 1 2 3 3 1 2 3 2 3
 2 1 2 3 3 1 2 3 3 2
 2 1 2 3 3 1 3 2 2 3
 2 1 2 3 3 1 3 2 3 2
 2 1 2 3 3 1 3 3 2 2
 2 1 2 3 3 2 0 2 3 3
 2 1 2 3 3 2 0 3 2 3
 2 1 2 3 3 2 0 3 3 2
 2 1 2 3 3 2 1 2 3 3
 2 1 2 3 3 2 1 3 2 3
 2 1 2 3 3 2 1 3 3 2
 2 1 2 3 3 2 2 0 3 3
 2 1 2 3 3 2 2 1 3 3
 2 1 2 3 3 2 2 3 0 3
 2 1 2 3 3 2 2 3 1 3
 2 1 2 3 3 2 2 3 3 0
 2 1 2 3 3 2 2 3 3 1
 2 1 2 3 3 2 3 0 2 3
 2 1 2 3 3 2 3 0 3 2
 2 1 2 3 3 2 3 1 2 3
 2 1 2 3 3 2 3 1 3 2
 2 1 2 3 3 2 3 2 0 3
 2 1 2 3 3 2 3 2 1 3
 2 1 2 3 3 2 3 2 3 0
 2 1 2 3 3 2 3 2 3 1
 2 1 2 3 3 2 3 3 0 2
 2 1 2 3 3 2 3 3 1 2
 2 1 2 3 3 2 3 3 2 0
 2 1 2 3 3 2 3 3 2 1
 2 1 2 3 3 3 0 2 2 3
 2 1 2 3 3 3 0 2 3 2
 2 1 2 3 3 3 0 3 2 2
 2 1 2 3 3 3 1 2 2 3
 2 1 2 3 3 3 1 2 3 2
 2 1 2 3 3 3 1 3 2 2
 2 1 2 3 3 3 2 0 2 3
 2 1 2 3 3 3 2 0 3 2
 2 1 2 3 3 3 2 1 2 3
 2 1 2 3 3 3 2 1 3 2
 2 1 2 3 3 3 2 2 0 3
 2 1 2 3 3 3 2 2 1 3
 2 1 2 3 3 3 2 2 3 0
 2 1 2 3 3 3 2 2 3 1
 2 1 2 3 3 3 2 3 0 2
 2 1 2 3 3 3 2 3 1 2
 2 1 2 3 3 3 2 3 2 0
 2 1 2 3 3 3 2 3 2 1
 2 1 2 3 3 3 3 0 2 2
 2 1 2 3 3 3 3 1 2 2
 2 1 2 3 3 3 3 2 0 2
 2 1 2 3 3 3 3 2 1 2
 2 1 2 3 3 3 3 2 2 0
 2 1 2 3 3 3 3 2 2 1
 2 1 3 0 2 2 2 3 3 3
 2 1 3 0 2 2 3 2 3 3
 2 1 3 0 2 2 3 3 2 3
 2 1 3 0 2 2 3 3 3 2
 2 1 3 0 2 3 2 2 3 3
 2 1 3 0 2 3 2 3 2 3
 2 1 3 0 2 3 2 3 3 2
 2 1 3 0 2 3 3 2 2 3
 2 1 3 0 2 3 3 2 3 2
 2 1 3 0 2 3 3 3 2 2
 2 1 3 0 3 2 2 2 3 3
 2 1 3 0 3 2 2 3 2 3
 2 1 3 0 3 2 2 3 3 2
 2 1 3 0 3 2 3 2 2 3
 2 1 3 0 3 2 3 2 3 2
 2 1 3 0 3 2 3 3 2 2
 2 1 3 0 3 3 2 2 2 3
 2 1 3 0 3 3 2 2 3 2
 2 1 3 0 3 3 2 3 2 2
 2 1 3 0 3 3 3 2 2 2
 2 1 3 1 2 2 2 3 3 3
 2 1 3 1 2 2 3 2 3 3
 2 1 3 1 2 2 3 3 2 3
 2 1 3 1 2 2 3 3 3 2
 2 1 3 1 2 3 2 2 3 3
 2 1 3 1 2 3 2 3 2 3
 2 1 3 1 2 3 2 3 3 2
 2 1 3 1 2 3 3 2 2 3
 2 1 3 1 2 3 3 2 3 2
 2 1 3 1 2 3 3 3 2 2
 2 1 3 1 3 2 2 2 3 3
 2 1 3 1 3 2 2 3 2 3
 2 1 3 1 3 2 2 3 3 2
 2 1 3 1 3 2 3 2 2 3
 2 1 3 1 3 2 3 2 3 2
 2 1 3 1 3 2 3 3 2 2
 2 1 3 1 3 3 2 2 2 3
 2 1 3 1 3 3 2 2 3 2
 2 1 3 1 3 3 2 3 2 2
 2 1 3 1 3 3 3 2 2 2
 2 1 3 2 0 2 2 3 3 3
 2 1 3 2 0 2 3 2 3 3
 2 1 3 2 0 2 3 3 2 3
 2 1 3 2 0 2 3 3 3 2
 2 1 3 2 0 3 2 2 3 3
 2 1 3 2 0 3 2 3 2 3
 2 1 3 2 0 3 2 3 3 2
 2 1 3 2 0 3 3 2 2 3
 2 1 3 2 0 3 3 2 3 2
 2 1 3 2 0 3 3 3 2 2
 2 1 3 2 1 2 2 3 3 3
 2 1 3 2 1 2 3 2 3 3
 2 1 3 2 1 2 3 3 2 3
 2 1 3 2 1 2 3 3 3 2
 2 1 3 2 1 3 2 2 3 3
 2 1 3 2 1 3 2 3 2 3
 2 1 3 2 1 3 2 3 3 2
 2 1 3 2 1 3 3 2 2 3
 2 1 3 2 1 3 3 2 3 2
 2 1 3 2 1 3 3 3 2 2
 2 1 3 2 2 0 2 3 3 3
 2 1 3 2 2 0 3 2 3 3
 2 1 3 2 2 0 3 3 2 3
 2 1 3 2 2 0 3 3 3 2
 2 1 3 2 2 1 2 3 3 3
 2 1 3 2 2 1 3 2 3 3
 2 1 3 2 2 1 3 3 2 3
 2 1 3 2 2 1 3 3 3 2
 2 1 3 2 2 2 0 3 3 3
 2 1 3 2 2 2 1 3 3 3
 2 1 3 2 2 2 3 0 3 3
 2 1 3 2 2 2 3 1 3 3
 2 1 3 2 2 2 3 3 0 3
 2 1 3 2 2 2 3 3 1 3
 2 1 3 2 2 2 3 3 3 0
 2 1 3 2 2 2 3 3 3 1
 2 1 3 2 2 3 0 2 3 3
 2 1 3 2 2 3 0 3 2 3
 2 1 3 2 2 3 0 3 3 2
 2 1 3 2 2 3 1 2 3 3
 2 1 3 2 2 3 1 3 2 3
 2 1 3 2 2 3 1 3 3 2
 2 1 3 2 2 3 2 0 3 3
 2 1 3 2 2 3 2 1 3 3
 2 1 3 2 2 3 2 3 0 3
 2 1 3 2 2 3 2 3 1 3
 2 1 3 2 2 3 2 3 3 0
 2 1 3 2 2 3 2 3 3 1
 2 1 3 2 2 3 3 0 2 3
 2 1 3 2 2 3 3 0 3 2
 2 1 3 2 2 3 3 1 2 3
 2 1 3 2 2 3 3 1 3 2
 2 1 3 2 2 3 3 2 0 3
 2 1 3 2 2 3 3 2 1 3
 2 1 3 2 2 3 3 2 3 0
 2 1 3 2 2 3 3 2 3 1
 2 1 3 2 2 3 3 3 0 2
 2 1 3 2 2 3 3 3 1 2
 2 1 3 2 2 3 3 3 2 0
 2 1 3 2 2 3 3 3 2 1
 2 1 3 2 3 0 2 2 3 3
 2 1 3 2 3 0 2 3 2 3
 2 1 3 2 3 0 2 3 3 2
 2 1 3 2 3 0 3 2 2 3
 2 1 3 2 3 0 3 2 3 2
 2 1 3 2 3 0 3 3 2 2
 2 1 3 2 3 1 2 2 3 3
 2 1 3 2 3 1 2 3 2 3
 2 1 3 2 3 1 2 3 3 2
 2 1 3 2 3 1 3 2 2 3
 2 1 3 2 3 1 3 2 3 2
 2 1 3 2 3 1 3 3 2 2
 2 1 3 2 3 2 0 2 3 3
 2 1 3 2 3 2 0 3 2 3
 2 1 3 2 3 2 0 3 3 2
 2 1 3 2 3 2 1 2 3 3
 2 1 3 2 3 2 1 3 2 3
 2 1 3 2 3 2 1 3 3 2
 2 1 3 2 3 2 2 0 3 3
 2 1 3 2 3 2 2 1 3 3
 2 1 3 2 3 2 2 3 0 3
 2 1 3 2 3 2 2 3 1 3
 2 1 3 2 3 2 2 3 3 0
 2 1 3 2 3 2 2 3 3 1
 2 1 3 2 3 2 3 0 2 3
 2 1 3 2 3 2 3 0 3 2
 2 1 3 2 3 2 3 1 2 3
 2 1 3 2 3 2 3 1 3 2
 2 1 3 2 3 2 3 2 0 3
 2 1 3 2 3 2 3 2 1 3
 2 1 3 2 3 2 3 2 3 0
 2 1 3 2 3 2 3 2 3 1
 2 1 3 2 3 2 3 3 0 2
 2 1 3 2 3 2 3 3 1 2
 2 1 3 2 3 2 3 3 2 0
 2 1 3 2 3 2 3 3 2 1
 2 1 3 2 3 3 0 2 2 3
 2 1 3 2 3 3 0 2 3 2
 2 1 3 2 3 3 0 3 2 2
 2 1 3 2 3 3 1 2 2 3
 2 1 3 2 3 3 1 2 3 2
 2 1 3 2 3 3 1 3 2 2
 2 1 3 2 3 3 2 0 2 3
 2 1 3 2 3 3 2 0 3 2
 2 1 3 2 3 3 2 1 2 3
 2 1 3 2 3 3 2 1 3 2
 2 1 3 2 3 3 2 2 0 3
 2 1 3 2 3 3 2 2 1 3
 2 1 3 2 3 3 2 2 3 0
 2 1 3 2 3 3 2 2 3 1
 2 1 3 2 3 3 2 3 0 2
 2 1 3 2 3 3 2 3 1 2
 2 1 3 2 3 3 2 3 2 0
 2 1 3 2 3 3 2 3 2 1
 2 1 3 2 3 3 3 0 2 2
 2 1 3 2 3 3 3 1 2 2
 2 1 3 2 3 3 3 2 0 2
 2 1 3 2 3 3 3 2 1 2
 2 1 3 2 3 3 3 2 2 0
 2 1 3 2 3 3 3 2 2 1
 2 1 3 3 0 2 2 2 3 3
 2 1 3 3 0 2 2 3 2 3
 2 1 3 3 0 2 2 3 3 2
 2 1 3 3 0 2 3 2 2 3
 2 1 3 3 0 2 3 2 3 2
 2 1 3 3 0 2 3 3 2 2
 2 1 3 3 0 3 2 2 2 3
 2 1 3 3 0 3 2 2 3 2
 2 1 3 3 0 3 2 3 2 2
 2 1 3 3 0 3 3 2 2 2
 2 1 3 3 1 2 2 2 3 3
 2 1 3 3 1 2 2 3 2 3
 2 1 3 3 1 2 2 3 3 2
 2 1 3 3 1 2 3 2 2 3
 2 1 3 3 1 2 3 2 3 2
 2 1 3 3 1 2 3 3 2 2
 2 1 3 3 1 3 2 2 2 3
 2 1 3 3 1 3 2 2 3 2
 2 1 3 3 1 3 2 3 2 2
 2 1 3 3 1 3 3 2 2 2
 2 1 3 3 2 0 2 2 3 3
 2 1 3 3 2 0 2 3 2 3
 2 1 3 3 2 0 2 3 3 2
 2 1 3 3 2 0 3 2 2 3
 2 1 3 3 2 0 3 2 3 2
 2 1 3 3 2 0 3 3 2 2
 2 1 3 3 2 1 2 2 3 3
 2 1 3 3 2 1 2 3 2 3
 2 1 3 3 2 1 2 3 3 2
 2 1 3 3 2 1 3 2 2 3
 2 1 3 3 2 1 3 2 3 2
 2 1 3 3 2 1 3 3 2 2
 2 1 3 3 2 2 0 2 3 3
 2 1 3 3 2 2 0 3 2 3
 2 1 3 3 2 2 0 3 3 2
 2 1 3 3 2 2 1 2 3 3
 2 1 3 3 2 2 1 3 2 3
 2 1 3 3 2 2 1 3 3 2
 2 1 3 3 2 2 2 0 3 3
 2 1 3 3 2 2 2 1 3 3
 2 1 3 3 2 2 2 3 0 3
 2 1 3 3 2 2 2 3 1 3
 2 1 3 3 2 2 2 3 3 0
 2 1 3 3 2 2 2 3 3 1
 2 1 3 3 2 2 3 0 2 3
 2 1 3 3 2 2 3 0 3 2
 2 1 3 3 2 2 3 1 2 3
 2 1 3 3 2 2 3 1 3 2
 2 1 3 3 2 2 3 2 0 3
 2 1 3 3 2 2 3 2 1 3
 2 1 3 3 2 2 3 2 3 0
 2 1 3 3 2 2 3 2 3 1
 2 1 3 3 2 2 3 3 0 2
 2 1 3 3 2 2 3 3 1 2
 2 1 3 3 2 2 3 3 2 0
 2 1 3 3 2 2 3 3 2 1
 2 1 3 3 2 3 0 2 2 3
 2 1 3 3 2 3 0 2 3 2
 2 1 3 3 2 3 0 3 2 2
 2 1 3 3 2 3 1 2 2 3
 2 1 3 3 2 3 1 2 3 2
 2 1 3 3 2 3 1 3 2 2
 2 1 3 3 2 3 2 0 2 3
 2 1 3 3 2 3 2 0 3 2
 2 1 3 3 2 3 2 1 2 3
 2 1 3 3 2 3 2 1 3 2
 2 1 3 3 2 3 2 2 0 3
 2 1 3 3 2 3 2 2 1 3
 2 1 3 3 2 3 2 2 3 0
 2 1 3 3 2 3 2 2 3 1
 2 1 3 3 2 3 2 3 0 2
 2 1 3 3 2 3 2 3 1 2
 2 1 3 3 2 3 2 3 2 0
 2 1 3 3 2 3 2 3 2 1
 2 1 3 3 2 3 3 0 2 2
 2 1 3 3 2 3 3 1 2 2
 2 1 3 3 2 3 3 2 0 2
 2 1 3 3 2 3 3 2 1 2
 2 1 3 3 2 3 3 2 2 0
 2 1 3 3 2 3 3 2 2 1
 2 1 3 3 3 0 2 2 2 3
 2 1 3 3 3 0 2 2 3 2
 2 1 3 3 3 0 2 3 2 2
 2 1 3 3 3 0 3 2 2 2
 2 1 3 3 3 1 2 2 2 3
 2 1 3 3 3 1 2 2 3 2
 2 1 3 3 3 1 2 3 2 2
 2 1 3 3 3 1 3 2 2 2
 2 1 3 3 3 2 0 2 2 3
 2 1 3 3 3 2 0 2 3 2
 2 1 3 3 3 2 0 3 2 2
 2 1 3 3 3 2 1 2 2 3
 2 1 3 3 3 2 1 2 3 2
 2 1 3 3 3 2 1 3 2 2
 2 1 3 3 3 2 2 0 2 3
 2 1 3 3 3 2 2 0 3 2
 2 1 3 3 3 2 2 1 2 3
 2 1 3 3 3 2 2 1 3 2
 2 1 3 3 3 2 2 2 0 3
 2 1 3 3 3 2 2 2 1 3
 2 1 3 3 3 2 2 2 3 0
 2 1 3 3 3 2 2 2 3 1
 2 1 3 3 3 2 2 3 0 2
 2 1 3 3 3 2 2 3 1 2
 2 1 3 3 3 2 2 3 2 0
 2 1 3 3 3 2 2 3 2 1
 2 1 3 3 3 2 3 0 2 2
 2 1 3 3 3 2 3 1 2 2
 2 1 3 3 3 2 3 2 0 2
 2 1 3 3 3 2 3 2 1 2
 2 1 3 3 3 2 3 2 2 0
 2 1 3 3 3 2 3 2 2 1
 2 1 3 3 3 3 0 2 2 2
 2 1 3 3 3 3 1 2 2 2
 2 1 3 3 3 3 2 0 2 2
 2 1 3 3 3 3 2 1 2 2
 2 1 3 3 3 3 2 2 0 2
 2 1 3 3 3 3 2 2 1 2
 2 1 3 3 3 3 2 2 2 0
 2 1 3 3 3 3 2 2 2 1
 3 0 0 2 2 2 2 3 3 3
 3 0 0 2 2 2 3 2 3 3
 3 0 0 2 2 2 3 3 2 3
 3 0 0 2 2 2 3 3 3 2
 3 0 0 2 2 3 2 2 3 3
 3 0 0 2 2 3 2 3 2 3
 3 0 0 2 2 3 2 3 3 2
 3 0 0 2 2 3 3 2 2 3
 3 0 0 2 2 3 3 2 3 2
 3 0 0 2 2 3 3 3 2 2
 3 0 0 2 3 2 2 2 3 3
 3 0 0 2 3 2 2 3 2 3
 3 0 0 2 3 2 2 3 3 2
 3 0 0 2 3 2 3 2 2 3
 3 0 0 2 3 2 3 2 3 2
 3 0 0 2 3 2 3 3 2 2
 3 0 0 2 3 3 2 2 2 3
 3 0 0 2 3 3 2 2 3 2
 3 0 0 2 3 3 2 3 2 2
 3 0 0 2 3 3 3 2 2 2
 3 0 0 3 2 2 2 2 3 3
 3 0 0 3 2 2 2 3 2 3
 3 0 0 3 2 2 2 3 3 2
 3 0 0 3 2 2 3 2 2 3
 3 0 0 3 2 2 3 2 3 2
 3 0 0 3 2 2 3 3 2 2
 3 0 0 3 2 3 2 2 2 3
 3 0 0 3 2 3 2 2 3 2
 3 0 0 3 2 3 2 3 2 2
 3 0 0 3 2 3 3 2 2 2
 3 0 0 3 3 2 2 2 2 3
 3 0 0 3 3 2 2 2 3 2
 3 0 0 3 3 2 2 3 2 2
 3 0 0 3 3 2 3 2 2 2
 3 0 0 3 3 3 2 2 2 2
 3 0 1 2 2 2 2 3 3 3
 3 0 1 2 2 2 3 2 3 3
 3 0 1 2 2 2 3 3 2 3
 3 0 1 2 2 2 3 3 3 2
 3 0 1 2 2 3 2 2 3 3
 3 0 1 2 2 3 2 3 2 3
 3 0 1 2 2 3 2 3 3 2
 3 0 1 2 2 3 3 2 2 3
 3 0 1 2 2 3 3 2 3 2
 3 0 1 2 2 3 3 3 2 2
 3 0 1 2 3 2 2 2 3 3
 3 0 1 2 3 2 2 3 2 3
 3 0 1 2 3 2 2 3 3 2
 3 0 1 2 3 2 3 2 2 3
 3 0 1 2 3 2 3 2 3 2
 3 0 1 2 3 2 3 3 2 2
 3 0 1 2 3 3 2 2 2 3
 3 0 1 2 3 3 2 2 3 2
 3 0 1 2 3 3 2 3 2 2
 3 0 1 2 3 3 3 2 2 2
 3 0 1 3 2 2 2 2 3 3
 3 0 1 3 2 2 2 3 2 3
 3 0 1 3 2 2 2 3 3 2
 3 0 1 3 2 2 3 2 2 3
 3 0 1 3 2 2 3 2 3 2
 3 0 1 3 2 2 3 3 2 2
 3 0 1 3 2 3 2 2 2 3
 3 0 1 3 2 3 2 2 3 2
 3 0 1 3 2 3 2 3 2 2
 3 0 1 3 2 3 3 2 2 2
 3 0 1 3 3 2 2 2 2 3
 3 0 1 3 3 2 2 2 3 2
 3 0 1 3 3 2 2 3 2 2
 3 0 1 3 3 2 3 2 2 2
 3 0 1 3 3 3 2 2 2 2
 3 0 2 0 2 2 2 3 3 3
 3 0 2 0 2 2 3 2 3 3
 3 0 2 0 2 2 3 3 2 3
 3 0 2 0 2 2 3 3 3 2
 3 0 2 0 2 3 2 2 3 3
 3 0 2 0 2 3 2 3 2 3
 3 0 2 0 2 3 2 3 3 2
 3 0 2 0 2 3 3 2 2 3
 3 0 2 0 2 3 3 2 3 2
 3 0 2 0 2 3 3 3 2 2
 3 0 2 0 3 2 2 2 3 3
 3 0 2 0 3 2 2 3 2 3
 3 0 2 0 3 2 2 3 3 2
 3 0 2 0 3 2 3 2 2 3
 3 0 2 0 3 2 3 2 3 2
 3 0 2 0 3 2 3 3 2 2
 3 0 2 0 3 3 2 2 2 3
 3 0 2 0 3 3 2 2 3 2
 3 0 2 0 3 3 2 3 2 2
 3 0 2 0 3 3 3 2 2 2
 3 0 2 1 2 2 2 3 3 3
 3 0 2 1 2 2 3 2 3 3
 3 0 2 1 2 2 3 3 2 3
 3 0 2 1 2 2 3 3 3 2
 3 0 2 1 2 3 2 2 3 3
 3 0 2 1 2 3 2 3 2 3
 3 0 2 1 2 3 2 3 3 2
 3 0 2 1 2 3 3 2 2 3
 3 0 2 1 2 3 3 2 3 2
 3 0 2 1 2 3 3 3 2 2
 3 0 2 1 3 2 2 2 3 3
 3 0 2 1 3 2 2 3 2 3
 3 0 2 1 3 2 2 3 3 2
 3 0 2 1 3 2 3 2 2 3
 3 0 2 1 3 2 3 2 3 2
 3 0 2 1 3 2 3 3 2 2
 3 0 2 1 3 3 2 2 2 3
 3 0 2 1 3 3 2 2 3 2
 3 0 2 1 3 3 2 3 2 2
 3 0 2 1 3 3 3 2 2 2
 3 0 2 2 0 2 2 3 3 3
 3 0 2 2 0 2 3 2 3 3
 3 0 2 2 0 2 3 3 2 3
 3 0 2 2 0 2 3 3 3 2
 3 0 2 2 0 3 2 2 3 3
 3 0 2 2 0 3 2 3 2 3
 3 0 2 2 0 3 2 3 3 2
 3 0 2 2 0 3 3 2 2 3
 3 0 2 2 0 3 3 2 3 2
 3 0 2 2 0 3 3 3 2 2
 3 0 2 2 1 2 2 3 3 3
 3 0 2 2 1 2 3 2 3 3
 3 0 2 2 1 2 3 3 2 3
 3 0 2 2 1 2 3 3 3 2
 3 0 2 2 1 3 2 2 3 3
 3 0 2 2 1 3 2 3 2 3
 3 0 2 2 1 3 2 3 3 2
 3 0 2 2 1 3 3 2 2 3
 3 0 2 2 1 3 3 2 3 2
 3 0 2 2 1 3 3 3 2 2
 3 0 2 2 2 0 2 3 3 3
 3 0 2 2 2 0 3 2 3 3
 3 0 2 2 2 0 3 3 2 3
 3 0 2 2 2 0 3 3 3 2
 3 0 2 2 2 1 2 3 3 3
 3 0 2 2 2 1 3 2 3 3
 3 0 2 2 2 1 3 3 2 3
 3 0 2 2 2 1 3 3 3 2
 3 0 2 2 2 2 0 3 3 3
 3 0 2 2 2 2 1 3 3 3
 3 0 2 2 2 2 3 0 3 3
 3 0 2 2 2 2 3 1 3 3
 3 0 2 2 2 2 3 3 0 3
 3 0 2 2 2 2 3 3 1 3
 3 0 2 2 2 2 3 3 3 0
 3 0 2 2 2 2 3 3 3 1
 3 0 2 2 2 3 0 2 3 3
 3 0 2 2 2 3 0 3 2 3
 3 0 2 2 2 3 0 3 3 2
 3 0 2 2 2 3 1 2 3 3
 3 0 2 2 2 3 1 3 2 3
 3 0 2 2 2 3 1 3 3 2
 3 0 2 2 2 3 2 0 3 3
 3 0 2 2 2 3 2 1 3 3
 3 0 2 2 2 3 2 3 0 3
 3 0 2 2 2 3 2 3 1 3
 3 0 2 2 2 3 2 3 3 0
 3 0 2 2 2 3 2 3 3 1
 3 0 2 2 2 3 3 0 2 3
 3 0 2 2 2 3 3 0 3 2
 3 0 2 2 2 3 3 1 2 3
 3 0 2 2 2 3 3 1 3 2
 3 0 2 2 2 3 3 2 0 3
 3 0 2 2 2 3 3 2 1 3
 3 0 2 2 2 3 3 2 3 0
 3 0 2 2 2 3 3 2 3 1
 3 0 2 2 2 3 3 3 0 2
 3 0 2 2 2 3 3 3 1 2
 3 0 2 2 2 3 3 3 2 0
 3 0 2 2 2 3 3 3 2 1
 3 0 2 2 3 0 2 2 3 3
 3 0 2 2 3 0 2 3 2 3
 3 0 2 2 3 0 2 3 3 2
 3 0 2 2 3 0 3 2 2 3
 3 0 2 2 3 0 3 2 3 2
 3 0 2 2 3 0 3 3 2 2
 3 0 2 2 3 1 2 2 3 3
 3 0 2 2 3 1 2 3 2 3
 3 0 2 2 3 1 2 3 3 2
 3 0 2 2 3 1 3 2 2 3
 3 0 2 2 3 1 3 2 3 2
 3 0 2 2 3 1 3 3 2 2
 3 0 2 2 3 2 0 2 3 3
 3 0 2 2 3 2 0 3 2 3
 3 0 2 2 3 2 0 3 3 2
 3 0 2 2 3 2 1 2 3 3
 3 0 2 2 3 2 1 3 2 3
 3 0 2 2 3 2 1 3 3 2
 3 0 2 2 3 2 2 0 3 3
 3 0 2 2 3 2 2 1 3 3
 3 0 2 2 3 2 2 3 0 3
 3 0 2 2 3 2 2 3 1 3
 3 0 2 2 3 2 2 3 3 0
 3 0 2 2 3 2 2 3 3 1
 3 0 2 2 3 2 3 0 2 3
 3 0 2 2 3 2 3 0 3 2
 3 0 2 2 3 2 3 1 2 3
 3 0 2 2 3 2 3 1 3 2
 3 0 2 2 3 2 3 2 0 3
 3 0 2 2 3 2 3 2 1 3
 3 0 2 2 3 2 3 2 3 0
 3 0 2 2 3 2 3 2 3 1
 3 0 2 2 3 2 3 3 0 2
 3 0 2 2 3 2 3 3 1 2
 3 0 2 2 3 2 3 3 2 0
 3 0 2 2 3 2 3 3 2 1
 3 0 2 2 3 3 0 2 2 3
 3 0 2 2 3 3 0 2 3 2
 3 0 2 2 3 3 0 3 2 2
 3 0 2 2 3 3 1 2 2 3
 3 0 2 2 3 3 1 2 3 2
 3 0 2 2 3 3 1 3 2 2
 3 0 2 2 3 3 2 0 2 3
 3 0 2 2 3 3 2 0 3 2
 3 0 2 2 3 3 2 1 2 3
 3 0 2 2 3 3 2 1 3 2
 3 0 2 2 3 3 2 2 0 3
 3 0 2 2 3 3 2 2 1 3
 3 0 2 2 3 3 2 2 3 0
 3 0 2 2 3 3 2 2 3 1
 3 0 2 2 3 3 2 3 0 2
 3 0 2 2 3 3 2 3 1 2
 3 0 2 2 3 3 2 3 2 0
 3 0 2 2 3 3 2 3 2 1
 3 0 2 2 3 3 3 0 2 2
 3 0 2 2 3 3 3 1 2 2
 3 0 2 2 3 3 3 2 0 2
 3 0 2 2 3 3 3 2 1 2
 3 0 2 2 3 3 3 2 2 0
 3 0 2 2 3 3 3 2 2 1
 3 0 2 3 0 2 2 2 3 3
 3 0 2 3 0 2 2 3 2 3
 3 0 2 3 0 2 2 3 3 2
 3 0 2 3 0 2 3 2 2 3
 3 0 2 3 0 2 3 2 3 2
 3 0 2 3 0 2 3 3 2 2
 3 0 2 3 0 3 2 2 2 3
 3 0 2 3 0 3 2 2 3 2
 3 0 2 3 0 3 2 3 2 2
 3 0 2 3 0 3 3 2 2 2
 3 0 2 3 1 2 2 2 3 3
 3 0 2 3 1 2 2 3 2 3
 3 0 2 3 1 2 2 3 3 2
 3 0 2 3 1 2 3 2 2 3
 3 0 2 3 1 2 3 2 3 2
 3 0 2 3 1 2 3 3 2 2
 3 0 2 3 1 3 2 2 2 3
 3 0 2 3 1 3 2 2 3 2
 3 0 2 3 1 3 2 3 2 2
 3 0 2 3 1 3 3 2 2 2
 3 0 2 3 2 0 2 2 3 3
 3 0 2 3 2 0 2 3 2 3
 3 0 2 3 2 0 2 3 3 2
 3 0 2 3 2 0 3 2 2 3
 3 0 2 3 2 0 3 2 3 2
 3 0 2 3 2 0 3 3 2 2
 3 0 2 3 2 1 2 2 3 3
 3 0 2 3 2 1 2 3 2 3
 3 0 2 3 2 1 2 3 3 2
 3 0 2 3 2 1 3 2 2 3
 3 0 2 3 2 1 3 2 3 2
 3 0 2 3 2 1 3 3 2 2
 3 0 2 3 2 2 0 2 3 3
 3 0 2 3 2 2 0 3 2 3
 3 0 2 3 2 2 0 3 3 2
 3 0 2 3 2 2 1 2 3 3
 3 0 2 3 2 2 1 3 2 3
 3 0 2 3 2 2 1 3 3 2
 3 0 2 3 2 2 2 0 3 3
 3 0 2 3 2 2 2 1 3 3
 3 0 2 3 2 2 2 3 0 3
 3 0 2 3 2 2 2 3 1 3
 3 0 2 3 2 2 2 3 3 0
 3 0 2 3 2 2 2 3 3 1
 3 0 2 3 2 2 3 0 2 3
 3 0 2 3 2 2 3 0 3 2
 3 0 2 3 2 2 3 1 2 3
 3 0 2 3 2 2 3 1 3 2
 3 0 2 3 2 2 3 2 0 3
 3 0 2 3 2 2 3 2 1 3
 3 0 2 3 2 2 3 2 3 0
 3 0 2 3 2 2 3 2 3 1
 3 0 2 3 2 2 3 3 0 2
 3 0 2 3 2 2 3 3 1 2
 3 0 2 3 2 2 3 3 2 0
 3 0 2 3 2 2 3 3 2 1
 3 0 2 3 2 3 0 2 2 3
 3 0 2 3 2 3 0 2 3 2
 3 0 2 3 2 3 0 3 2 2
 3 0 2 3 2 3 1 2 2 3
 3 0 2 3 2 3 1 2 3 2
 3 0 2 3 2 3 1 3 2 2
 3 0 2 3 2 3 2 0 2 3
 3 0 2 3 2 3 2 0 3 2
 3 0 2 3 2 3 2 1 2 3
 3 0 2 3 2 3 2 1 3 2
 3 0 2 3 2 3 2 2 0 3
 3 0 2 3 2 3 2 2 1 3
 3 0 2 3 2 3 2 2 3 0
 3 0 2 3 2 3 2 2 3 1
 3 0 2 3 2 3 2 3 0 2
 3 0 2 3 2 3 2 3 1 2
 3 0 2 3 2 3 2 3 2 0
 3 0 2 3 2 3 2 3 2 1
 3 0 2 3 2 3 3 0 2 2
 3 0 2 3 2 3 3 1 2 2
 3 0 2 3 2 3 3 2 0 2
 3 0 2 3 2 3 3 2 1 2
 3 0 2 3 2 3 3 2 2 0
 3 0 2 3 2 3 3 2 2 1
 3 0 2 3 3 0 2 2 2 3
 3 0 2 3 3 0 2 2 3 2
 3 0 2 3 3 0 2 3 2 2
 3 0 2 3 3 0 3 2 2 2
 3 0 2 3 3 1 2 2 2 3
 3 0 2 3 3 1 2 2 3 2
 3 0 2 3 3 1 2 3 2 2
 3 0 2 3 3 1 3 2 2 2
 3 0 2 3 3 2 0 2 2 3
 3 0 2 3 3 2 0 2 3 2
 3 0 2 3 3 2 0 3 2 2
 3 0 2 3 3 2 1 2 2 3
 3 0 2 3 3 2 1 2 3 2
 3 0 2 3 3 2 1 3 2 2
 3 0 2 3 3 2 2 0 2 3
 3 0 2 3 3 2 2 0 3 2
 3 0 2 3 3 2 2 1 2 3
 3 0 2 3 3 2 2 1 3 2
 3 0 2 3 3 2 2 2 0 3
 3 0 2 3 3 2 2 2 1 3
 3 0 2 3 3 2 2 2 3 0
 3 0 2 3 3 2 2 2 3 1
 3 0 2 3 3 2 2 3 0 2
 3 0 2 3 3 2 2 3 1 2
 3 0 2 3 3 2 2 3 2 0
 3 0 2 3 3 2 2 3 2 1
 3 0 2 3 3 2 3 0 2 2
 3 0 2 3 3 2 3 1 2 2
 3 0 2 3 3 2 3 2 0 2
 3 0 2 3 3 2 3 2 1 2
 3 0 2 3 3 2 3 2 2 0
 3 0 2 3 3 2 3 2 2 1
 3 0 2 3 3 3 0 2 2 2
 3 0 2 3 3 3 1 2 2 2
 3 0 2 3 3 3 2 0 2 2
 3 0 2 3 3 3 2 1 2 2
 3 0 2 3 3 3 2 2 0 2
 3 0 2 3 3 3 2 2 1 2
 3 0 2 3 3 3 2 2 2 0
 3 0 2 3 3 3 2 2 2 1
 3 0 3 0 2 2 2 2 3 3
 3 0 3 0 2 2 2 3 2 3
 3 0 3 0 2 2 2 3 3 2
 3 0 3 0 2 2 3 2 2 3
 3 0 3 0 2 2 3 2 3 2
 3 0 3 0 2 2 3 3 2 2
 3 0 3 0 2 3 2 2 2 3
 3 0 3 0 2 3 2 2 3 2
 3 0 3 0 2 3 2 3 2 2
 3 0 3 0 2 3 3 2 2 2
 3 0 3 0 3 2 2 2 2 3
 3 0 3 0 3 2 2 2 3 2
 3 0 3 0 3 2 2 3 2 2
 3 0 3 0 3 2 3 2 2 2
 3 0 3 0 3 3 2 2 2 2
 3 0 3 1 2 2 2 2 3 3
 3 0 3 1 2 2 2 3 2 3
 3 0 3 1 2 2 2 3 3 2
 3 0 3 1 2 2 3 2 2 3
 3 0 3 1 2 2 3 2 3 2
 3 0 3 1 2 2 3 3 2 2
 3 0 3 1 2 3 2 2 2 3
 3 0 3 1 2 3 2 2 3 2
 3 0 3 1 2 3 2 3 2 2
 3 0 3 1 2 3 3 2 2 2
 3 0 3 1 3 2 2 2 2 3
 3 0 3 1 3 2 2 2 3 2
 3 0 3 1 3 2 2 3 2 2
 3 0 3 1 3 2 3 2 2 2
 3 0 3 1 3 3 2 2 2 2
 3 0 3 2 0 2 2 2 3 3
 3 0 3 2 0 2 2 3 2 3
 3 0 3 2 0 2 2 3 3 2
 3 0 3 2 0 2 3 2 2 3
 3 0 3 2 0 2 3 2 3 2
 3 0 3 2 0 2 3 3 2 2
 3 0 3 2 0 3 2 2 2 3
 3 0 3 2 0 3 2 2 3 2
 3 0 3 2 0 3 2 3 2 2
 3 0 3 2 0 3 3 2 2 2
 3 0 3 2 1 2 2 2 3 3
 3 0 3 2 1 2 2 3 2 3
 3 0 3 2 1 2 2 3 3 2
 3 0 3 2 1 2 3 2 2 3
 3 0 3 2 1 2 3 2 3 2
 3 0 3 2 1 2 3 3 2 2
 3 0 3 2 1 3 2 2 2 3
 3 0 3 2 1 3 2 2 3 2
 3 0 3 2 1 3 2 3 2 2
 3 0 3 2 1 3 3 2 2 2
 3 0 3 2 2 0 2 2 3 3
 3 0 3 2 2 0 2 3 2 3
 3 0 3 2 2 0 2 3 3 2
 3 0 3 2 2 0 3 2 2 3
 3 0 3 2 2 0 3 2 3 2
 3 0 3 2 2 0 3 3 2 2
 3 0 3 2 2 1 2 2 3 3
 3 0 3 2 2 1 2 3 2 3
 3 0 3 2 2 1 2 3 3 2
 3 0 3 2 2 1 3 2 2 3
 3 0 3 2 2 1 3 2 3 2
 3 0 3 2 2 1 3 3 2 2
 3 0 3 2 2 2 0 2 3 3
 3 0 3 2 2 2 0 3 2 3
 3 0 3 2 2 2 0 3 3 2
 3 0 3 2 2 2 1 2 3 3
 3 0 3 2 2 2 1 3 2 3
 3 0 3 2 2 2 1 3 3 2
 3 0 3 2 2 2 2 0 3 3
 3 0 3 2 2 2 2 1 3 3
 3 0 3 2 2 2 2 3 0 3
 3 0 3 2 2 2 2 3 1 3
 3 0 3 2 2 2 2 3 3 0
 3 0 3 2 2 2 2 3 3 1
 3 0 3 2 2 2 3 0 2 3
 3 0 3 2 2 2 3 0 3 2
 3 0 3 2 2 2 3 1 2 3
 3 0 3 2 2 2 3 1 3 2
 3 0 3 2 2 2 3 2 0 3
 3 0 3 2 2 2 3 2 1 3
 3 0 3 2 2 2 3 2 3 0
 3 0 3 2 2 2 3 2 3 1
 3 0 3 2 2 2 3 3 0 2
 3 0 3 2 2 2 3 3 1 2
 3 0 3 2 2 2 3 3 2 0
 3 0 3 2 2 2 3 3 2 1
 3 0 3 2 2 3 0 2 2 3
 3 0 3 2 2 3 0 2 3 2
 3 0 3 2 2 3 0 3 2 2
 3 0 3 2 2 3 1 2 2 3
 3 0 3 2 2 3 1 2 3 2
 3 0 3 2 2 3 1 3 2 2
 3 0 3 2 2 3 2 0 2 3
 3 0 3 2 2 3 2 0 3 2
 3 0 3 2 2 3 2 1 2 3
 3 0 3 2 2 3 2 1 3 2
 3 0 3 2 2 3 2 2 0 3
 3 0 3 2 2 3 2 2 1 3
 3 0 3 2 2 3 2 2 3 0
 3 0 3 2 2 3 2 2 3 1
 3 0 3 2 2 3 2 3 0 2
 3 0 3 2 2 3 2 3 1 2
 3 0 3 2 2 3 2 3 2 0
 3 0 3 2 2 3 2 3 2 1
 3 0 3 2 2 3 3 0 2 2
 3 0 3 2 2 3 3 1 2 2
 3 0 3 2 2 3 3 2 0 2
 3 0 3 2 2 3 3 2 1 2
 3 0 3 2 2 3 3 2 2 0
 3 0 3 2 2 3 3 2 2 1
 3 0 3 2 3 0 2 2 2 3
 3 0 3 2 3 0 2 2 3 2
 3 0 3 2 3 0 2 3 2 2
 3 0 3 2 3 0 3 2 2 2
 3 0 3 2 3 1 2 2 2 3
 3 0 3 2 3 1 2 2 3 2
 3 0 3 2 3 1 2 3 2 2
 3 0 3 2 3 1 3 2 2 2
 3 0 3 2 3 2 0 2 2 3
 3 0 3 2 3 2 0 2 3 2
 3 0 3 2 3 2 0 3 2 2
 3 0 3 2 3 2 1 2 2 3
 3 0 3 2 3 2 1 2 3 2
 3 0 3 2 3 2 1 3 2 2
 3 0 3 2 3 2 2 0 2 3
 3 0 3 2 3 2 2 0 3 2
 3 0 3 2 3 2 2 1 2 3
 3 0 3 2 3 2 2 1 3 2
 3 0 3 2 3 2 2 2 0 3
 3 0 3 2 3 2 2 2 1 3
 3 0 3 2 3 2 2 2 3 0
 3 0 3 2 3 2 2 2 3 1
 3 0 3 2 3 2 2 3 0 2
 3 0 3 2 3 2 2 3 1 2
 3 0 3 2 3 2 2 3 2 0
 3 0 3 2 3 2 2 3 2 1
 3 0 3 2 3 2 3 0 2 2
 3 0 3 2 3 2 3 1 2 2
 3 0 3 2 3 2 3 2 0 2
 3 0 3 2 3 2 3 2 1 2
 3 0 3 2 3 2 3 2 2 0
 3 0 3 2 3 2 3 2 2 1
 3 0 3 2 3 3 0 2 2 2
 3 0 3 2 3 3 1 2 2 2
 3 0 3 2 3 3 2 0 2 2
 3 0 3 2 3 3 2 1 2 2
 3 0 3 2 3 3 2 2 0 2
 3 0 3 2 3 3 2 2 1 2
 3 0 3 2 3 3 2 2 2 0
 3 0 3 2 3 3 2 2 2 1
 3 0 3 3 0 2 2 2 2 3
 3 0 3 3 0 2 2 2 3 2
 3 0 3 3 0 2 2 3 2 2
 3 0 3 3 0 2 3 2 2 2
 3 0 3 3 0 3 2 2 2 2
 3 0 3 3 1 2 2 2 2 3
 3 0 3 3 1 2 2 2 3 2
 3 0 3 3 1 2 2 3 2 2
 3 0 3 3 1 2 3 2 2 2
 3 0 3 3 1 3 2 2 2 2
 3 0 3 3 2 0 2 2 2 3
 3 0 3 3 2 0 2 2 3 2
 3 0 3 3 2 0 2 3 2 2
 3 0 3 3 2 0 3 2 2 2
 3 0 3 3 2 1 2 2 2 3
 3 0 3 3 2 1 2 2 3 2
 3 0 3 3 2 1 2 3 2 2
 3 0 3 3 2 1 3 2 2 2
 3 0 3 3 2 2 0 2 2 3
 3 0 3 3 2 2 0 2 3 2
 3 0 3 3 2 2 0 3 2 2
 3 0 3 3 2 2 1 2 2 3
 3 0 3 3 2 2 1 2 3 2
 3 0 3 3 2 2 1 3 2 2
 3 0 3 3 2 2 2 0 2 3
 3 0 3 3 2 2 2 0 3 2
 3 0 3 3 2 2 2 1 2 3
 3 0 3 3 2 2 2 1 3 2
 3 0 3 3 2 2 2 2 0 3
 3 0 3 3 2 2 2 2 1 3
 3 0 3 3 2 2 2 2 3 0
 3 0 3 3 2 2 2 2 3 1
 3 0 3 3 2 2 2 3 0 2
 3 0 3 3 2 2 2 3 1 2
 3 0 3 3 2 2 2 3 2 0
 3 0 3 3 2 2 2 3 2 1
 3 0 3 3 2 2 3 0 2 2
 3 0 3 3 2 2 3 1 2 2
 3 0 3 3 2 2 3 2 0 2
 3 0 3 3 2 2 3 2 1 2
 3 0 3 3 2 2 3 2 2 0
 3 0 3 3 2 2 3 2 2 1
 3 0 3 3 2 3 0 2 2 2
 3 0 3 3 2 3 1 2 2 2
 3 0 3 3 2 3 2 0 2 2
 3 0 3 3 2 3 2 1 2 2
 3 0 3 3 2 3 2 2 0 2
 3 0 3 3 2 3 2 2 1 2
 3 0 3 3 2 3 2 2 2 0
 3 0 3 3 2 3 2 2 2 1
 3 0 3 3 3 0 2 2 2 2
 3 0 3 3 3 1 2 2 2 2
 3 0 3 3 3 2 0 2 2 2
 3 0 3 3 3 2 1 2 2 2
 3 0 3 3 3 2 2 0 2 2
 3 0 3 3 3 2 2 1 2 2
 3 0 3 3 3 2 2 2 0 2
 3 0 3 3 3 2 2 2 1 2
 3 0 3 3 3 2 2 2 2 0
 3 0 3 3 3 2 2 2 2 1
 3 1 0 3 3 3 3 4 4 4
 3 1 0 3 3 3 4 3 4 4
 3 1 0 3 3 3 4 4 3 4
 3 1 0 3 3 3 4 4 4 3
 3 1 0 3 3 4 3 3 4 4
 3 1 0 3 3 4 3 4 3 4
 3 1 0 3 3 4 3 4 4 3
 3 1 0 3 3 4 4 3 3 4
 3 1 0 3 3 4 4 3 4 3
 3 1 0 3 3 4 4 4 3 3
 3 1 0 3 4 3 3 3 4 4
 3 1 0 3 4 3 3 4 3 4
 3 1 0 3 4 3 3 4 4 3
 3 1 0 3 4 3 4 3 3 4
 3 1 0 3 4 3 4 3 4 3
 3 1 0 3 4 3 4 4 3 3
 3 1 0 3 4 4 3 3 3 4
 3 1 0 3 4 4 3 3 4 3
 3 1 0 3 4 4 3 4 3 3
 3 1 0 3 4 4 4 3 3 3
 3 1 0 4 3 3 3 3 4 4
 3 1 0 4 3 3 3 4 3 4
 3 1 0 4 3 3 3 4 4 3
 3 1 0 4 3 3 4 3 3 4
 3 1 0 4 3 3 4 3 4 3
 3 1 0 4 3 3 4 4 3 3
 3 1 0 4 3 4 3 3 3 4
 3 1 0 4 3 4 3 3 4 3
 3 1 0 4 3 4 3 4 3 3
 3 1 0 4 3 4 4 3 3 3
 3 1 0 4 4 3 3 3 3 4
 3 1 0 4 4 3 3 3 4 3
 3 1 0 4 4 3 3 4 3 3
 3 1 0 4 4 3 4 3 3 3
 3 1 0 4 4 4 3 3 3 3
 3 1 1 3 3 3 3 4 4 4
 3 1 1 3 3 3 4 3 4 4
 3 1 1 3 3 3 4 4 3 4
 3 1 1 3 3 3 4 4 4 3
 3 1 1 3 3 4 3 3 4 4
 3 1 1 3 3 4 3 4 3 4
 3 1 1 3 3 4 3 4 4 3
 3 1 1 3 3 4 4 3 3 4
 3 1 1 3 3 4 4 3 4 3
 3 1 1 3 3 4 4 4 3 3
 3 1 1 3 4 3 3 3 4 4
 3 1 1 3 4 3 3 4 3 4
 3 1 1 3 4 3 3 4 4 3
 3 1 1 3 4 3 4 3 3 4
 3 1 1 3 4 3 4 3 4 3
 3 1 1 3 4 3 4 4 3 3
 3 1 1 3 4 4 3 3 3 4
 3 1 1 3 4 4 3 3 4 3
 3 1 1 3 4 4 3 4 3 3
 3 1 1 3 4 4 4 3 3 3
 3 1 1 4 3 3 3 3 4 4
 3 1 1 4 3 3 3 4 3 4
 3 1 1 4 3 3 3 4 4 3
 3 1 1 4 3 3 4 3 3 4
 3 1 1 4 3 3 4 3 4 3
 3 1 1 4 3 3 4 4 3 3
 3 1 1 4 3 4 3 3 3 4
 3 1 1 4 3 4 3 3 4 3
 3 1 1 4 3 4 3 4 3 3
 3 1 1 4 3 4 4 3 3 3
 3 1 1 4 4 3 3 3 3 4
 3 1 1 4 4 3 3 3 4 3
 3 1 1 4 4 3 3 4 3 3
 3 1 1 4 4 3 4 3 3 3
 3 1 1 4 4 4 3 3 3 3
 3 1 3 0 3 3 3 4 4 4
 3 1 3 0 3 3 4 3 4 4
 3 1 3 0 3 3 4 4 3 4
 3 1 3 0 3 3 4 4 4 3
 3 1 3 0 3 4 3 3 4 4
 3 1 3 0 3 4 3 4 3 4
 3 1 3 0 3 4 3 4 4 3
 3 1 3 0 3 4 4 3 3 4
 3 1 3 0 3 4 4 3 4 3
 3 1 3 0 3 4 4 4 3 3
 3 1 3 0 4 3 3 3 4 4
 3 1 3 0 4 3 3 4 3 4
 3 1 3 0 4 3 3 4 4 3
 3 1 3 0 4 3 4 3 3 4
 3 1 3 0 4 3 4 3 4 3
 3 1 3 0 4 3 4 4 3 3
 3 1 3 0 4 4 3 3 3 4
 3 1 3 0 4 4 3 3 4 3
 3 1 3 0 4 4 3 4 3 3
 3 1 3 0 4 4 4 3 3 3
 3 1 3 1 3 3 3 4 4 4
 3 1 3 1 3 3 4 3 4 4
 3 1 3 1 3 3 4 4 3 4
 3 1 3 1 3 3 4 4 4 3
 3 1 3 1 3 4 3 3 4 4
 3 1 3 1 3 4 3 4 3 4
 3 1 3 1 3 4 3 4 4 3
 3 1 3 1 3 4 4 3 3 4
 3 1 3 1 3 4 4 3 4 3
 3 1 3 1 3 4 4 4 3 3
 3 1 3 1 4 3 3 3 4 4
 3 1 3 1 4 3 3 4 3 4
 3 1 3 1 4 3 3 4 4 3
 3 1 3 1 4 3 4 3 3 4
 3 1 3 1 4 3 4 3 4 3
 3 1 3 1 4 3 4 4 3 3
 3 1 3 1 4 4 3 3 3 4
 3 1 3 1 4 4 3 3 4 3
 3 1 3 1 4 4 3 4 3 3
 3 1 3 1 4 4 4 3 3 3
 3 1 3 3 0 3 3 4 4 4
 3 1 3 3 0 3 4 3 4 4
 3 1 3 3 0 3 4 4 3 4
 3 1 3 3 0 3 4 4 4 3
 3 1 3 3 0 4 3 3 4 4
 3 1 3 3 0 4 3 4 3 4
 3 1 3 3 0 4 3 4 4 3
 3 1 3 3 0 4 4 3 3 4
 3 1 3 3 0 4 4 3 4 3
 3 1 3 3 0 4 4 4 3 3
 3 1 3 3 1 3 3 4 4 4
 3 1 3 3 1 3 4 3 4 4
 3 1 3 3 1 3 4 4 3 4
 3 1 3 3 1 3 4 4 4 3
 3 1 3 3 1 4 3 3 4 4
 3 1 3 3 1 4 3 4 3 4
 3 1 3 3 1 4 3 4 4 3
 3 1 3 3 1 4 4 3 3 4
 3 1 3 3 1 4 4 3 4 3
 3 1 3 3 1 4 4 4 3 3
 3 1 3 3 3 0 3 4 4 4
 3 1 3 3 3 0 4 3 4 4
 3 1 3 3 3 0 4 4 3 4
 3 1 3 3 3 0 4 4 4 3
 3 1 3 3 3 1 3 4 4 4
 3 1 3 3 3 1 4 3 4 4
 3 1 3 3 3 1 4 4 3 4
 3 1 3 3 3 1 4 4 4 3
 3 1 3 3 3 3 0 4 4 4
 3 1 3 3 3 3 1 4 4 4
 3 1 3 3 3 3 4 0 4 4
 3 1 3 3 3 3 4 1 4 4
 3 1 3 3 3 3 4 4 0 4
 3 1 3 3 3 3 4 4 1 4
 3 1 3 3 3 3 4 4 4 0
 3 1 3 3 3 3 4 4 4 1
 3 1 3 3 3 4 0 3 4 4
 3 1 3 3 3 4 0 4 3 4
 3 1 3 3 3 4 0 4 4 3
 3 1 3 3 3 4 1 3 4 4
 3 1 3 3 3 4 1 4 3 4
 3 1 3 3 3 4 1 4 4 3
 3 1 3 3 3 4 3 0 4 4
 3 1 3 3 3 4 3 1 4 4
 3 1 3 3 3 4 3 4 0 4
 3 1 3 3 3 4 3 4 1 4
 3 1 3 3 3 4 3 4 4 0
 3 1 3 3 3 4 3 4 4 1
 3 1 3 3 3 4 4 0 3 4
 3 1 3 3 3 4 4 0 4 3
 3 1 3 3 3 4 4 1 3 4
 3 1 3 3 3 4 4 1 4 3
 3 1 3 3 3 4 4 3 0 4
 3 1 3 3 3 4 4 3 1 4
 3 1 3 3 3 4 4 3 4 0
 3 1 3 3 3 4 4 3 4 1
 3 1 3 3 3 4 4 4 0 3
 3 1 3 3 3 4 4 4 1 3
 3 1 3 3 3 4 4 4 3 0
 3 1 3 3 3 4 4 4 3 1
 3 1 3 3 4 0 3 3 4 4
 3 1 3 3 4 0 3 4 3 4
 3 1 3 3 4 0 3 4 4 3
 3 1 3 3 4 0 4 3 3 4
 3 1 3 3 4 0 4 3 4 3
 3 1 3 3 4 0 4 4 3 3
 3 1 3 3 4 1 3 3 4 4
 3 1 3 3 4 1 3 4 3 4
 3 1 3 3 4 1 3 4 4 3
 3 1 3 3 4 1 4 3 3 4
 3 1 3 3 4 1 4 3 4 3
 3 1 3 3 4 1 4 4 3 3
 3 1 3 3 4 3 0 3 4 4
 3 1 3 3 4 3 0 4 3 4
 3 1 3 3 4 3 0 4 4 3
 3 1 3 3 4 3 1 3 4 4
 3 1 3 3 4 3 1 4 3 4
 3 1 3 3 4 3 1 4 4 3
 3 1 3 3 4 3 3 0 4 4
 3 1 3 3 4 3 3 1 4 4
 3 1 3 3 4 3 3 4 0 4
 3 1 3 3 4 3 3 4 1 4
 3 1 3 3 4 3 3 4 4 0
 3 1 3 3 4 3 3 4 4 1
 3 1 3 3 4 3 4 0 3 4
 3 1 3 3 4 3 4 0 4 3
 3 1 3 3 4 3 4 1 3 4
 3 1 3 3 4 3 4 1 4 3
 3 1 3 3 4 3 4 3 0 4
 3 1 3 3 4 3 4 3 1 4
 3 1 3 3 4 3 4 3 4 0
 3 1 3 3 4 3 4 3 4 1
 3 1 3 3 4 3 4 4 0 3
 3 1 3 3 4 3 4 4 1 3
 3 1 3 3 4 3 4 4 3 0
 3 1 3 3 4 3 4 4 3 1
 3 1 3 3 4 4 0 3 3 4
 3 1 3 3 4 4 0 3 4 3
 3 1 3 3 4 4 0 4 3 3
 3 1 3 3 4 4 1 3 3 4
 3 1 3 3 4 4 1 3 4 3
 3 1 3 3 4 4 1 4 3 3
 3 1 3 3 4 4 3 0 3 4
 3 1 3 3 4 4 3 0 4 3
 3 1 3 3 4 4 3 1 3 4
 3 1 3 3 4 4 3 1 4 3
 3 1 3 3 4 4 3 3 0 4
 3 1 3 3 4 4 3 3 1 4
 3 1 3 3 4 4 3 3 4 0
 3 1 3 3 4 4 3 3 4 1
 3 1 3 3 4 4 3 4 0 3
 3 1 3 3 4 4 3 4 1 3
 3 1 3 3 4 4 3 4 3 0
 3 1 3 3 4 4 3 4 3 1
 3 1 3 3 4 4 4 0 3 3
 3 1 3 3 4 4 4 1 3 3
 3 1 3 3 4 4 4 3 0 3
 3 1 3 3 4 4 4 3 1 3
 3 1 3 3 4 4 4 3 3 0
 3 1 3 3 4 4 4 3 3 1
 3 1 3 4 0 3 3 3 4 4
 3 1 3 4 0 3 3 4 3 4
 3 1 3 4 0 3 3 4 4 3
 3 1 3 4 0 3 4 3 3 4
 3 1 3 4 0 3 4 3 4 3
 3 1 3 4 0 3 4 4 3 3
 3 1 3 4 0 4 3 3 3 4
 3 1 3 4 0 4 3 3 4 3
 3 1 3 4 0 4 3 4 3 3
 3 1 3 4 0 4 4 3 3 3
 3 1 3 4 1 3 3 3 4 4
 3 1 3 4 1 3 3 4 3 4
 3 1 3 4 1 3 3 4 4 3
 3 1 3 4 1 3 4 3 3 4
 3 1 3 4 1 3 4 3 4 3
 3 1 3 4 1 3 4 4 3 3
 3 1 3 4 1 4 3 3 3 4
 3 1 3 4 1 4 3 3 4 3
 3 1 3 4 1 4 3 4 3 3
 3 1 3 4 1 4 4 3 3 3
 3 1 3 4 3 0 3 3 4 4
 3 1 3 4 3 0 3 4 3 4
 3 1 3 4 3 0 3 4 4 3
 3 1 3 4 3 0 4 3 3 4
 3 1 3 4 3 0 4 3 4 3
 3 1 3 4 3 0 4 4 3 3
 3 1 3 4 3 1 3 3 4 4
 3 1 3 4 3 1 3 4 3 4
 3 1 3 4 3 1 3 4 4 3
 3 1 3 4 3 1 4 3 3 4
 3 1 3 4 3 1 4 3 4 3
 3 1 3 4 3 1 4 4 3 3
 3 1 3 4 3 3 0 3 4 4
 3 1 3 4 3 3 0 4 3 4
 3 1 3 4 3 3 0 4 4 3
 3 1 3 4 3 3 1 3 4 4
 3 1 3 4 3 3 1 4 3 4
 3 1 3 4 3 3 1 4 4 3
 3 1 3 4 3 3 3 0 4 4
 3 1 3 4 3 3 3 1 4 4
 3 1 3 4 3 3 3 4 0 4
 3 1 3 4 3 3 3 4 1 4
 3 1 3 4 3 3 3 4 4 0
 3 1 3 4 3 3 3 4 4 1
 3 1 3 4 3 3 4 0 3 4
 3 1 3 4 3 3 4 0 4 3
 3 1 3 4 3 3 4 1 3 4
 3 1 3 4 3 3 4 1 4 3
 3 1 3 4 3 3 4 3 0 4
 3 1 3 4 3 3 4 3 1 4
 3 1 3 4 3 3 4 3 4 0
 3 1 3 4 3 3 4 3 4 1
 3 1 3 4 3 3 4 4 0 3
 3 1 3 4 3 3 4 4 1 3
 3 1 3 4 3 3 4 4 3 0
 3 1 3 4 3 3 4 4 3 1
 3 1 3 4 3 4 0 3 3 4
 3 1 3 4 3 4 0 3 4 3
 3 1 3 4 3 4 0 4 3 3
 3 1 3 4 3 4 1 3 3 4
 3 1 3 4 3 4 1 3 4 3
 3 1 3 4 3 4 1 4 3 3
 3 1 3 4 3 4 3 0 3 4
 3 1 3 4 3 4 3 0 4 3
 3 1 3 4 3 4 3 1 3 4
 3 1 3 4 3 4 3 1 4 3
 3 1 3 4 3 4 3 3 0 4
 3 1 3 4 3 4 3 3 1 4
 3 1 3 4 3 4 3 3 4 0
 3 1 3 4 3 4 3 3 4 1
 3 1 3 4 3 4 3 4 0 3
 3 1 3 4 3 4 3 4 1 3
 3 1 3 4 3 4 3 4 3 0
 3 1 3 4 3 4 3 4 3 1
 3 1 3 4 3 4 4 0 3 3
 3 1 3 4 3 4 4 1 3 3
 3 1 3 4 3 4 4 3 0 3
 3 1 3 4 3 4 4 3 1 3
 3 1 3 4 3 4 4 3 3 0
 3 1 3 4 3 4 4 3 3 1
 3 1 3 4 4 0 3 3 3 4
 3 1 3 4 4 0 3 3 4 3
 3 1 3 4 4 0 3 4 3 3
 3 1 3 4 4 0 4 3 3 3
 3 1 3 4 4 1 3 3 3 4
 3 1 3 4 4 1 3 3 4 3
 3 1 3 4 4 1 3 4 3 3
 3 1 3 4 4 1 4 3 3 3
 3 1 3 4 4 3 0 3 3 4
 3 1 3 4 4 3 0 3 4 3
 3 1 3 4 4 3 0 4 3 3
 3 1 3 4 4 3 1 3 3 4
 3 1 3 4 4 3 1 3 4 3
 3 1 3 4 4 3 1 4 3 3
 3 1 3 4 4 3 3 0 3 4
 3 1 3 4 4 3 3 0 4 3
 3 1 3 4 4 3 3 1 3 4
 3 1 3 4 4 3 3 1 4 3
 3 1 3 4 4 3 3 3 0 4
 3 1 3 4 4 3 3 3 1 4
 3 1 3 4 4 3 3 3 4 0
 3 1 3 4 4 3 3 3 4 1
 3 1 3 4 4 3 3 4 0 3
 3 1 3 4 4 3 3 4 1 3
 3 1 3 4 4 3 3 4 3 0
 3 1 3 4 4 3 3 4 3 1
 3 1 3 4 4 3 4 0 3 3
 3 1 3 4 4 3 4 1 3 3
 3 1 3 4 4 3 4 3 0 3
 3 1 3 4 4 3 4 3 1 3
 3 1 3 4 4 3 4 3 3 0
 3 1 3 4 4 3 4 3 3 1
 3 1 3 4 4 4 0 3 3 3
 3 1 3 4 4 4 1 3 3 3
 3 1 3 4 4 4 3 0 3 3
 3 1 3 4 4 4 3 1 3 3
 3 1 3 4 4 4 3 3 0 3
 3 1 3 4 4 4 3 3 1 3
 3 1 3 4 4 4 3 3 3 0
 3 1 3 4 4 4 3 3 3 1
 3 1 4 0 3 3 3 3 4 4
 3 1 4 0 3 3 3 4 3 4
 3 1 4 0 3 3 3 4 4 3
 3 1 4 0 3 3 4 3 3 4
 3 1 4 0 3 3 4 3 4 3
 3 1 4 0 3 3 4 4 3 3
 3 1 4 0 3 4 3 3 3 4
 3 1 4 0 3 4 3 3 4 3
 3 1 4 0 3 4 3 4 3 3
 3 1 4 0 3 4 4 3 3 3
 3 1 4 0 4 3 3 3 3 4
 3 1 4 0 4 3 3 3 4 3
 3 1 4 0 4 3 3 4 3 3
 3 1 4 0 4 3 4 3 3 3
 3 1 4 0 4 4 3 3 3 3
 3 1 4 1 3 3 3 3 4 4
 3 1 4 1 3 3 3 4 3 4
 3 1 4 1 3 3 3 4 4 3
 3 1 4 1 3 3 4 3 3 4
 3 1 4 1 3 3 4 3 4 3
 3 1 4 1 3 3 4 4 3 3
 3 1 4 1 3 4 3 3 3 4
 3 1 4 1 3 4 3 3 4 3
 3 1 4 1 3 4 3 4 3 3
 3 1 4 1 3 4 4 3 3 3
 3 1 4 1 4 3 3 3 3 4
 3 1 4 1 4 3 3 3 4 3
 3 1 4 1 4 3 3 4 3 3
 3 1 4 1 4 3 4 3 3 3
 3 1 4 1 4 4 3 3 3 3
 3 1 4 3 0 3 3 3 4 4
 3 1 4 3 0 3 3 4 3 4
 3 1 4 3 0 3 3 4 4 3
 3 1 4 3 0 3 4 3 3 4
 3 1 4 3 0 3 4 3 4 3
 3 1 4 3 0 3 4 4 3 3
 3 1 4 3 0 4 3 3 3 4
 3 1 4 3 0 4 3 3 4 3
 3 1 4 3 0 4 3 4 3 3
 3 1 4 3 0 4 4 3 3 3
 3 1 4 3 1 3 3 3 4 4
 3 1 4 3 1 3 3 4 3 4
 3 1 4 3 1 3 3 4 4 3
 3 1 4 3 1 3 4 3 3 4
 3 1 4 3 1 3 4 3 4 3
 3 1 4 3 1 3 4 4 3 3
 3 1 4 3 1 4 3 3 3 4
 3 1 4 3 1 4 3 3 4 3
 3 1 4 3 1 4 3 4 3 3
 3 1 4 3 1 4 4 3 3 3
 3 1 4 3 3 0 3 3 4 4
 3 1 4 3 3 0 3 4 3 4
 3 1 4 3 3 0 3 4 4 3
 3 1 4 3 3 0 4 3 3 4
 3 1 4 3 3 0 4 3 4 3
 3 1 4 3 3 0 4 4 3 3
 3 1 4 3 3 1 3 3 4 4
 3 1 4 3 3 1 3 4 3 4
 3 1 4 3 3 1 3 4 4 3
 3 1 4 3 3 1 4 3 3 4
 3 1 4 3 3 1 4 3 4 3
 3 1 4 3 3 1 4 4 3 3
 3 1 4 3 3 3 0 3 4 4
 3 1 4 3 3 3 0 4 3 4
 3 1 4 3 3 3 0 4 4 3
 3 1 4 3 3 3 1 3 4 4
 3 1 4 3 3 3 1 4 3 4
 3 1 4 3 3 3 1 4 4 3
 3 1 4 3 3 3 3 0 4 4
 3 1 4 3 3 3 3 1 4 4
 3 1 4 3 3 3 3 4 0 4
 3 1 4 3 3 3 3 4 1 4
 3 1 4 3 3 3 3 4 4 0
 3 1 4 3 3 3 3 4 4 1
 3 1 4 3 3 3 4 0 3 4
 3 1 4 3 3 3 4 0 4 3
 3 1 4 3 3 3 4 1 3 4
 3 1 4 3 3 3 4 1 4 3
 3 1 4 3 3 3 4 3 0 4
 3 1 4 3 3 3 4 3 1 4
 3 1 4 3 3 3 4 3 4 0
 3 1 4 3 3 3 4 3 4 1
 3 1 4 3 3 3 4 4 0 3
 3 1 4 3 3 3 4 4 1 3
 3 1 4 3 3 3 4 4 3 0
 3 1 4 3 3 3 4 4 3 1
 3 1 4 3 3 4 0 3 3 4
 3 1 4 3 3 4 0 3 4 3
 3 1 4 3 3 4 0 4 3 3
 3 1 4 3 3 4 1 3 3 4
 3 1 4 3 3 4 1 3 4 3
 3 1 4 3 3 4 1 4 3 3
 3 1 4 3 3 4 3 0 3 4
 3 1 4 3 3 4 3 0 4 3
 3 1 4 3 3 4 3 1 3 4
 3 1 4 3 3 4 3 1 4 3
 3 1 4 3 3 4 3 3 0 4
 3 1 4 3 3 4 3 3 1 4
 3 1 4 3 3 4 3 3 4 0
 3 1 4 3 3 4 3 3 4 1
 3 1 4 3 3 4 3 4 0 3
 3 1 4 3 3 4 3 4 1 3
 3 1 4 3 3 4 3 4 3 0
 3 1 4 3 3 4 3 4 3 1
 3 1 4 3 3 4 4 0 3 3
 3 1 4 3 3 4 4 1 3 3
 3 1 4 3 3 4 4 3 0 3
 3 1 4 3 3 4 4 3 1 3
 3 1 4 3 3 4 4 3 3 0
 3 1 4 3 3 4 4 3 3 1
 3 1 4 3 4 0 3 3 3 4
 3 1 4 3 4 0 3 3 4 3
 3 1 4 3 4 0 3 4 3 3
 3 1 4 3 4 0 4 3 3 3
 3 1 4 3 4 1 3 3 3 4
 3 1 4 3 4 1 3 3 4 3
 3 1 4 3 4 1 3 4 3 3
 3 1 4 3 4 1 4 3 3 3
 3 1 4 3 4 3 0 3 3 4
 3 1 4 3 4 3 0 3 4 3
 3 1 4 3 4 3 0 4 3 3
 3 1 4 3 4 3 1 3 3 4
 3 1 4 3 4 3 1 3 4 3
 3 1 4 3 4 3 1 4 3 3
 3 1 4 3 4 3 3 0 3 4
 3 1 4 3 4 3 3 0 4 3
 3 1 4 3 4 3 3 1 3 4
 3 1 4 3 4 3 3 1 4 3
 3 1 4 3 4 3 3 3 0 4
 3 1 4 3 4 3 3 3 1 4
 3 1 4 3 4 3 3 3 4 0
 3 1 4 3 4 3 3 3 4 1
 3 1 4 3 4 3 3 4 0 3
 3 1 4 3 4 3 3 4 1 3
 3 1 4 3 4 3 3 4 3 0
 3 1 4 3 4 3 3 4 3 1
 3 1 4 3 4 3 4 0 3 3
 3 1 4 3 4 3 4 1 3 3
 3 1 4 3 4 3 4 3 0 3
 3 1 4 3 4 3 4 3 1 3
 3 1 4 3 4 3 4 3 3 0
 3 1 4 3 4 3 4 3 3 1
 3 1 4 3 4 4 0 3 3 3
 3 1 4 3 4 4 1 3 3 3
 3 1 4 3 4 4 3 0 3 3
 3 1 4 3 4 4 3 1 3 3
 3 1 4 3 4 4 3 3 0 3
 3 1 4 3 4 4 3 3 1 3
 3 1 4 3 4 4 3 3 3 0
 3 1 4 3 4 4 3 3 3 1
 3 1 4 4 0 3 3 3 3 4
 3 1 4 4 0 3 3 3 4 3
 3 1 4 4 0 3 3 4 3 3
 3 1 4 4 0 3 4 3 3 3
 3 1 4 4 0 4 3 3 3 3
 3 1 4 4 1 3 3 3 3 4
 3 1 4 4 1 3 3 3 4 3
 3 1 4 4 1 3 3 4 3 3
 3 1 4 4 1 3 4 3 3 3
 3 1 4 4 1 4 3 3 3 3
 3 1 4 4 3 0 3 3 3 4
 3 1 4 4 3 0 3 3 4 3
 3 1 4 4 3 0 3 4 3 3
 3 1 4 4 3 0 4 3 3 3
 3 1 4 4 3 1 3 3 3 4
 3 1 4 4 3 1 3 3 4 3
 3 1 4 4 3 1 3 4 3 3
 3 1 4 4 3 1 4 3 3 3
 3 1 4 4 3 3 0 3 3 4
 3 1 4 4 3 3 0 3 4 3
 3 1 4 4 3 3 0 4 3 3
 3 1 4 4 3 3 1 3 3 4
 3 1 4 4 3 3 1 3 4 3
 3 1 4 4 3 3 1 4 3 3
 3 1 4 4 3 3 3 0 3 4
 3 1 4 4 3 3 3 0 4 3
 3 1 4 4 3 3 3 1 3 4
 3 1 4 4 3 3 3 1 4 3
 3 1 4 4 3 3 3 3 0 4
 3 1 4 4 3 3 3 3 1 4
 3 1 4 4 3 3 3 3 4 0
 3 1 4 4 3 3 3 3 4 1
 3 1 4 4 3 3 3 4 0 3
 3 1 4 4 3 3 3 4 1 3
 3 1 4 4 3 3 3 4 3 0
 3 1 4 4 3 3 3 4 3 1
 3 1 4 4 3 3 4 0 3 3
 3 1 4 4 3 3 4 1 3 3
 3 1 4 4 3 3 4 3 0 3
 3 1 4 4 3 3 4 3 1 3
 3 1 4 4 3 3 4 3 3 0
 3 1 4 4 3 3 4 3 3 1
 3 1 4 4 3 4 0 3 3 3
 3 1 4 4 3 4 1 3 3 3
 3 1 4 4 3 4 3 0 3 3
 3 1 4 4 3 4 3 1 3 3
 3 1 4 4 3 4 3 3 0 3
 3 1 4 4 3 4 3 3 1 3
 3 1 4 4 3 4 3 3 3 0
 3 1 4 4 3 4 3 3 3 1
 3 1 4 4 4 0 3 3 3 3
 3 1 4 4 4 1 3 3 3 3
 3 1 4 4 4 3 0 3 3 3
 3 1 4 4 4 3 1 3 3 3
 3 1 4 4 4 3 3 0 3 3
 3 1 4 4 4 3 3 1 3 3
 3 1 4 4 4 3 3 3 0 3
 3 1 4 4 4 3 3 3 1 3
 3 1 4 4 4 3 3 3 3 0
 3 1 4 4 4 3 3 3 3 1
 4 0 0 3 3 3 3 3 4 4
 4 0 0 3 3 3 3 4 3 4
 4 0 0 3 3 3 3 4 4 3
 4 0 0 3 3 3 4 3 3 4
 4 0 0 3 3 3 4 3 4 3
 4 0 0 3 3 3 4 4 3 3
 4 0 0 3 3 4 3 3 3 4
 4 0 0 3 3 4 3 3 4 3
 4 0 0 3 3 4 3 4 3 3
 4 0 0 3 3 4 4 3 3 3
 4 0 0 3 4 3 3 3 3 4
 4 0 0 3 4 3 3 3 4 3
 4 0 0 3 4 3 3 4 3 3
 4 0 0 3 4 3 4 3 3 3
 4 0 0 3 4 4 3 3 3 3
 4 0 0 4 3 3 3 3 3 4
 4 0 0 4 3 3 3 3 4 3
 4 0 0 4 3 3 3 4 3 3
 4 0 0 4 3 3 4 3 3 3
 4 0 0 4 3 4 3 3 3 3
 4 0 0 4 4 3 3 3 3 3
 4 0 1 3 3 3 3 3 4 4
 4 0 1 3 3 3 3 4 3 4
 4 0 1 3 3 3 3 4 4 3
 4 0 1 3 3 3 4 3 3 4
 4 0 1 3 3 3 4 3 4 3
 4 0 1 3 3 3 4 4 3 3
 4 0 1 3 3 4 3 3 3 4
 4 0 1 3 3 4 3 3 4 3
 4 0 1 3 3 4 3 4 3 3
 4 0 1 3 3 4 4 3 3 3
 4 0 1 3 4 3 3 3 3 4
 4 0 1 3 4 3 3 3 4 3
 4 0 1 3 4 3 3 4 3 3
 4 0 1 3 4 3 4 3 3 3
 4 0 1 3 4 4 3 3 3 3
 4 0 1 4 3 3 3 3 3 4
 4 0 1 4 3 3 3 3 4 3
 4 0 1 4 3 3 3 4 3 3
 4 0 1 4 3 3 4 3 3 3
 4 0 1 4 3 4 3 3 3 3
 4 0 1 4 4 3 3 3 3 3
 4 0 3 0 3 3 3 3 4 4
 4 0 3 0 3 3 3 4 3 4
 4 0 3 0 3 3 3 4 4 3
 4 0 3 0 3 3 4 3 3 4
 4 0 3 0 3 3 4 3 4 3
 4 0 3 0 3 3 4 4 3 3
 4 0 3 0 3 4 3 3 3 4
 4 0 3 0 3 4 3 3 4 3
 4 0 3 0 3 4 3 4 3 3
 4 0 3 0 3 4 4 3 3 3
 4 0 3 0 4 3 3 3 3 4
 4 0 3 0 4 3 3 3 4 3
 4 0 3 0 4 3 3 4 3 3
 4 0 3 0 4 3 4 3 3 3
 4 0 3 0 4 4 3 3 3 3
 4 0 3 1 3 3 3 3 4 4
 4 0 3 1 3 3 3 4 3 4
 4 0 3 1 3 3 3 4 4 3
 4 0 3 1 3 3 4 3 3 4
 4 0 3 1 3 3 4 3 4 3
 4 0 3 1 3 3 4 4 3 3
 4 0 3 1 3 4 3 3 3 4
 4 0 3 1 3 4 3 3 4 3
 4 0 3 1 3 4 3 4 3 3
 4 0 3 1 3 4 4 3 3 3
 4 0 3 1 4 3 3 3 3 4
 4 0 3 1 4 3 3 3 4 3
 4 0 3 1 4 3 3 4 3 3
 4 0 3 1 4 3 4 3 3 3
 4 0 3 1 4 4 3 3 3 3
 4 0 3 3 0 3 3 3 4 4
 4 0 3 3 0 3 3 4 3 4
 4 0 3 3 0 3 3 4 4 3
 4 0 3 3 0 3 4 3 3 4
 4 0 3 3 0 3 4 3 4 3
 4 0 3 3 0 3 4 4 3 3
 4 0 3 3 0 4 3 3 3 4
 4 0 3 3 0 4 3 3 4 3
 4 0 3 3 0 4 3 4 3 3
 4 0 3 3 0 4 4 3 3 3
 4 0 3 3 1 3 3 3 4 4
 4 0 3 3 1 3 3 4 3 4
 4 0 3 3 1 3 3 4 4 3
 4 0 3 3 1 3 4 3 3 4
 4 0 3 3 1 3 4 3 4 3
 4 0 3 3 1 3 4 4 3 3
 4 0 3 3 1 4 3 3 3 4
 4 0 3 3 1 4 3 3 4 3
 4 0 3 3 1 4 3 4 3 3
 4 0 3 3 1 4 4 3 3 3
 4 0 3 3 3 0 3 3 4 4
 4 0 3 3 3 0 3 4 3 4
 4 0 3 3 3 0 3 4 4 3
 4 0 3 3 3 0 4 3 3 4
 4 0 3 3 3 0 4 3 4 3
 4 0 3 3 3 0 4 4 3 3
 4 0 3 3 3 1 3 3 4 4
 4 0 3 3 3 1 3 4 3 4
 4 0 3 3 3 1 3 4 4 3
 4 0 3 3 3 1 4 3 3 4
 4 0 3 3 3 1 4 3 4 3
 4 0 3 3 3 1 4 4 3 3
 4 0 3 3 3 3 0 3 4 4
 4 0 3 3 3 3 0 4 3 4
 4 0 3 3 3 3 0 4 4 3
 4 0 3 3 3 3 1 3 4 4
 4 0 3 3 3 3 1 4 3 4
 4 0 3 3 3 3 1 4 4 3
 4 0 3 3 3 3 3 0 4 4
 4 0 3 3 3 3 3 1 4 4
 4 0 3 3 3 3 3 4 0 4
 4 0 3 3 3 3 3 4 1 4
 4 0 3 3 3 3 3 4 4 0
 4 0 3 3 3 3 3 4 4 1
 4 0 3 3 3 3 4 0 3 4
 4 0 3 3 3 3 4 0 4 3
 4 0 3 3 3 3 4 1 3 4
 4 0 3 3 3 3 4 1 4 3
 4 0 3 3 3 3 4 3 0 4
 4 0 3 3 3 3 4 3 1 4
 4 0 3 3 3 3 4 3 4 0
 4 0 3 3 3 3 4 3 4 1
 4 0 3 3 3 3 4 4 0 3
 4 0 3 3 3 3 4 4 1 3
 4 0 3 3 3 3 4 4 3 0
 4 0 3 3 3 3 4 4 3 1
 4 0 3 3 3 4 0 3 3 4
 4 0 3 3 3 4 0 3 4 3
 4 0 3 3 3 4 0 4 3 3
 4 0 3 3 3 4 1 3 3 4
 4 0 3 3 3 4 1 3 4 3
 4 0 3 3 3 4 1 4 3 3
 4 0 3 3 3 4 3 0 3 4
 4 0 3 3 3 4 3 0 4 3
 4 0 3 3 3 4 3 1 3 4
 4 0 3 3 3 4 3 1 4 3
 4 0 3 3 3 4 3 3 0 4
 4 0 3 3 3 4 3 3 1 4
 4 0 3 3 3 4 3 3 4 0
 4 0 3 3 3 4 3 3 4 1
 4 0 3 3 3 4 3 4 0 3
 4 0 3 3 3 4 3 4 1 3
 4 0 3 3 3 4 3 4 3 0
 4 0 3 3 3 4 3 4 3 1
 4 0 3 3 3 4 4 0 3 3
 4 0 3 3 3 4 4 1 3 3
 4 0 3 3 3 4 4 3 0 3
 4 0 3 3 3 4 4 3 1 3
 4 0 3 3 3 4 4 3 3 0
 4 0 3 3 3 4 4 3 3 1
 4 0 3 3 4 0 3 3 3 4
 4 0 3 3 4 0 3 3 4 3
 4 0 3 3 4 0 3 4 3 3
 4 0 3 3 4 0 4 3 3 3
 4 0 3 3 4 1 3 3 3 4
 4 0 3 3 4 1 3 3 4 3
 4 0 3 3 4 1 3 4 3 3
 4 0 3 3 4 1 4 3 3 3
 4 0 3 3 4 3 0 3 3 4
 4 0 3 3 4 3 0 3 4 3
 4 0 3 3 4 3 0 4 3 3
 4 0 3 3 4 3 1 3 3 4
 4 0 3 3 4 3 1 3 4 3
 4 0 3 3 4 3 1 4 3 3
 4 0 3 3 4 3 3 0 3 4
 4 0 3 3 4 3 3 0 4 3
 4 0 3 3 4 3 3 1 3 4
 4 0 3 3 4 3 3 1 4 3
 4 0 3 3 4 3 3 3 0 4
 4 0 3 3 4 3 3 3 1 4
 4 0 3 3 4 3 3 3 4 0
 4 0 3 3 4 3 3 3 4 1
 4 0 3 3 4 3 3 4 0 3
 4 0 3 3 4 3 3 4 1 3
 4 0 3 3 4 3 3 4 3 0
 4 0 3 3 4 3 3 4 3 1
 4 0 3 3 4 3 4 0 3 3
 4 0 3 3 4 3 4 1 3 3
 4 0 3 3 4 3 4 3 0 3
 4 0 3 3 4 3 4 3 1 3
 4 0 3 3 4 3 4 3 3 0
 4 0 3 3 4 3 4 3 3 1
 4 0 3 3 4 4 0 3 3 3
 4 0 3 3 4 4 1 3 3 3
 4 0 3 3 4 4 3 0 3 3
 4 0 3 3 4 4 3 1 3 3
 4 0 3 3 4 4 3 3 0 3
 4 0 3 3 4 4 3 3 1 3
 4 0 3 3 4 4 3 3 3 0
 4 0 3 3 4 4 3 3 3 1
 4 0 3 4 0 3 3 3 3 4
 4 0 3 4 0 3 3 3 4 3
 4 0 3 4 0 3 3 4 3 3
 4 0 3 4 0 3 4 3 3 3
 4 0 3 4 0 4 3 3 3 3
 4 0 3 4 1 3 3 3 3 4
 4 0 3 4 1 3 3 3 4 3
 4 0 3 4 1 3 3 4 3 3
 4 0 3 4 1 3 4 3 3 3
 4 0 3 4 1 4 3 3 3 3
 4 0 3 4 3 0 3 3 3 4
 4 0 3 4 3 0 3 3 4 3
 4 0 3 4 3 0 3 4 3 3
 4 0 3 4 3 0 4 3 3 3
 4 0 3 4 3 1 3 3 3 4
 4 0 3 4 3 1 3 3 4 3
 4 0 3 4 3 1 3 4 3 3
 4 0 3 4 3 1 4 3 3 3
 4 0 3 4 3 3 0 3 3 4
 4 0 3 4 3 3 0 3 4 3
 4 0 3 4 3 3 0 4 3 3
 4 0 3 4 3 3 1 3 3 4
 4 0 3 4 3 3 1 3 4 3
 4 0 3 4 3 3 1 4 3 3
 4 0 3 4 3 3 3 0 3 4
 4 0 3 4 3 3 3 0 4 3
 4 0 3 4 3 3 3 1 3 4
 4 0 3 4 3 3 3 1 4 3
 4 0 3 4 3 3 3 3 0 4
 4 0 3 4 3 3 3 3 1 4
 4 0 3 4 3 3 3 3 4 0
 4 0 3 4 3 3 3 3 4 1
 4 0 3 4 3 3 3 4 0 3
 4 0 3 4 3 3 3 4 1 3
 4 0 3 4 3 3 3 4 3 0
 4 0 3 4 3 3 3 4 3 1
 4 0 3 4 3 3 4 0 3 3
 4 0 3 4 3 3 4 1 3 3
 4 0 3 4 3 3 4 3 0 3
 4 0 3 4 3 3 4 3 1 3
 4 0 3 4 3 3 4 3 3 0
 4 0 3 4 3 3 4 3 3 1
 4 0 3 4 3 4 0 3 3 3
 4 0 3 4 3 4 1 3 3 3
 4 0 3 4 3 4 3 0 3 3
 4 0 3 4 3 4 3 1 3 3
 4 0 3 4 3 4 3 3 0 3
 4 0 3 4 3 4 3 3 1 3
 4 0 3 4 3 4 3 3 3 0
 4 0 3 4 3 4 3 3 3 1
 4 0 3 4 4 0 3 3 3 3
 4 0 3 4 4 1 3 3 3 3
 4 0 3 4 4 3 0 3 3 3
 4 0 3 4 4 3 1 3 3 3
 4 0 3 4 4 3 3 0 3 3
 4 0 3 4 4 3 3 1 3 3
 4 0 3 4 4 3 3 3 0 3
 4 0 3 4 4 3 3 3 1 3
 4 0 3 4 4 3 3 3 3 0
 4 0 3 4 4 3 3 3 3 1
 4 0 4 0 3 3 3 3 3 4
 4 0 4 0 3 3 3 3 4 3
 4 0 4 0 3 3 3 4 3 3
 4 0 4 0 3 3 4 3 3 3
 4 0 4 0 3 4 3 3 3 3
 4 0 4 0 4 3 3 3 3 3
 4 0 4 1 3 3 3 3 3 4
 4 0 4 1 3 3 3 3 4 3
 4 0 4 1 3 3 3 4 3 3
 4 0 4 1 3 3 4 3 3 3
 4 0 4 1 3 4 3 3 3 3
 4 0 4 1 4 3 3 3 3 3
 4 0 4 3 0 3 3 3 3 4
 4 0 4 3 0 3 3 3 4 3
 4 0 4 3 0 3 3 4 3 3
 4 0 4 3 0 3 4 3 3 3
 4 0 4 3 0 4 3 3 3 3
 4 0 4 3 1 3 3 3 3 4
 4 0 4 3 1 3 3 3 4 3
 4 0 4 3 1 3 3 4 3 3
 4 0 4 3 1 3 4 3 3 3
 4 0 4 3 1 4 3 3 3 3
 4 0 4 3 3 0 3 3 3 4
 4 0 4 3 3 0 3 3 4 3
 4 0 4 3 3 0 3 4 3 3
 4 0 4 3 3 0 4 3 3 3
 4 0 4 3 3 1 3 3 3 4
 4 0 4 3 3 1 3 3 4 3
 4 0 4 3 3 1 3 4 3 3
 4 0 4 3 3 1 4 3 3 3
 4 0 4 3 3 3 0 3 3 4
 4 0 4 3 3 3 0 3 4 3
 4 0 4 3 3 3 0 4 3 3
 4 0 4 3 3 3 1 3 3 4
 4 0 4 3 3 3 1 3 4 3
 4 0 4 3 3 3 1 4 3 3
 4 0 4 3 3 3 3 0 3 4
 4 0 4 3 3 3 3 0 4 3
 4 0 4 3 3 3 3 1 3 4
 4 0 4 3 3 3 3 1 4 3
 4 0 4 3 3 3 3 3 0 4
 4 0 4 3 3 3 3 3 1 4
 4 0 4 3 3 3 3 3 4 0
 4 0 4 3 3 3 3 3 4 1
 4 0 4 3 3 3 3 4 0 3
 4 0 4 3 3 3 3 4 1 3
 4 0 4 3 3 3 3 4 3 0
 4 0 4 3 3 3 3 4 3 1
 4 0 4 3 3 3 4 0 3 3
 4 0 4 3 3 3 4 1 3 3
 4 0 4 3 3 3 4 3 0 3
 4 0 4 3 3 3 4 3 1 3
 4 0 4 3 3 3 4 3 3 0
 4 0 4 3 3 3 4 3 3 1
 4 0 4 3 3 4 0 3 3 3
 4 0 4 3 3 4 1 3 3 3
 4 0 4 3 3 4 3 0 3 3
 4 0 4 3 3 4 3 1 3 3
 4 0 4 3 3 4 3 3 0 3
 4 0 4 3 3 4 3 3 1 3
 4 0 4 3 3 4 3 3 3 0
 4 0 4 3 3 4 3 3 3 1
 4 0 4 3 4 0 3 3 3 3
 4 0 4 3 4 1 3 3 3 3
 4 0 4 3 4 3 0 3 3 3
 4 0 4 3 4 3 1 3 3 3
 4 0 4 3 4 3 3 0 3 3
 4 0 4 3 4 3 3 1 3 3
 4 0 4 3 4 3 3 3 0 3
 4 0 4 3 4 3 3 3 1 3
 4 0 4 3 4 3 3 3 3 0
 4 0 4 3 4 3 3 3 3 1
 4 0 4 4 0 3 3 3 3 3
 4 0 4 4 1 3 3 3 3 3
 4 0 4 4 3 0 3 3 3 3
 4 0 4 4 3 1 3 3 3 3
 4 0 4 4 3 3 0 3 3 3
 4 0 4 4 3 3 1 3 3 3
 4 0 4 4 3 3 3 0 3 3
 4 0 4 4 3 3 3 1 3 3
 4 0 4 4 3 3 3 3 0 3
 4 0 4 4 3 3 3 3 1 3
 4 0 4 4 3 3 3 3 3 0
 4 0 4 4 3 3 3 3 3 1
 4 1 0 4 4 4 4 4 5 5
 4 1 0 4 4 4 4 5 4 5
 4 1 0 4 4 4 4 5 5 4
 4 1 0 4 4 4 5 4 4 5
 4 1 0 4 4 4 5 4 5 4
 4 1 0 4 4 4 5 5 4 4
 4 1 0 4 4 5 4 4 4 5
 4 1 0 4 4 5 4 4 5 4
 4 1 0 4 4 5 4 5 4 4
 4 1 0 4 4 5 5 4 4 4
 4 1 0 4 5 4 4 4 4 5
 4 1 0 4 5 4 4 4 5 4
 4 1 0 4 5 4 4 5 4 4
 4 1 0 4 5 4 5 4 4 4
 4 1 0 4 5 5 4 4 4 4
 4 1 0 5 4 4 4 4 4 5
 4 1 0 5 4 4 4 4 5 4
 4 1 0 5 4 4 4 5 4 4
 4 1 0 5 4 4 5 4 4 4
 4 1 0 5 4 5 4 4 4 4
 4 1 0 5 5 4 4 4 4 4
 4 1 1 4 4 4 4 4 5 5
 4 1 1 4 4 4 4 5 4 5
 4 1 1 4 4 4 4 5 5 4
 4 1 1 4 4 4 5 4 4 5
 4 1 1 4 4 4 5 4 5 4
 4 1 1 4 4 4 5 5 4 4
 4 1 1 4 4 5 4 4 4 5
 4 1 1 4 4 5 4 4 5 4
 4 1 1 4 4 5 4 5 4 4
 4 1 1 4 4 5 5 4 4 4
 4 1 1 4 5 4 4 4 4 5
 4 1 1 4 5 4 4 4 5 4
 4 1 1 4 5 4 4 5 4 4
 4 1 1 4 5 4 5 4 4 4
 4 1 1 4 5 5 4 4 4 4
 4 1 1 5 4 4 4 4 4 5
 4 1 1 5 4 4 4 4 5 4
 4 1 1 5 4 4 4 5 4 4
 4 1 1 5 4 4 5 4 4 4
 4 1 1 5 4 5 4 4 4 4
 4 1 1 5 5 4 4 4 4 4
 4 1 4 0 4 4 4 4 5 5
 4 1 4 0 4 4 4 5 4 5
 4 1 4 0 4 4 4 5 5 4
 4 1 4 0 4 4 5 4 4 5
 4 1 4 0 4 4 5 4 5 4
 4 1 4 0 4 4 5 5 4 4
 4 1 4 0 4 5 4 4 4 5
 4 1 4 0 4 5 4 4 5 4
 4 1 4 0 4 5 4 5 4 4
 4 1 4 0 4 5 5 4 4 4
 4 1 4 0 5 4 4 4 4 5
 4 1 4 0 5 4 4 4 5 4
 4 1 4 0 5 4 4 5 4 4
 4 1 4 0 5 4 5 4 4 4
 4 1 4 0 5 5 4 4 4 4
 4 1 4 1 4 4 4 4 5 5
 4 1 4 1 4 4 4 5 4 5
 4 1 4 1 4 4 4 5 5 4
 4 1 4 1 4 4 5 4 4 5
 4 1 4 1 4 4 5 4 5 4
 4 1 4 1 4 4 5 5 4 4
 4 1 4 1 4 5 4 4 4 5
 4 1 4 1 4 5 4 4 5 4
 4 1 4 1 4 5 4 5 4 4
 4 1 4 1 4 5 5 4 4 4
 4 1 4 1 5 4 4 4 4 5
 4 1 4 1 5 4 4 4 5 4
 4 1 4 1 5 4 4 5 4 4
 4 1 4 1 5 4 5 4 4 4
 4 1 4 1 5 5 4 4 4 4
 4 1 4 4 0 4 4 4 5 5
 4 1 4 4 0 4 4 5 4 5
 4 1 4 4 0 4 4 5 5 4
 4 1 4 4 0 4 5 4 4 5
 4 1 4 4 0 4 5 4 5 4
 4 1 4 4 0 4 5 5 4 4
 4 1 4 4 0 5 4 4 4 5
 4 1 4 4 0 5 4 4 5 4
 4 1 4 4 0 5 4 5 4 4
 4 1 4 4 0 5 5 4 4 4
 4 1 4 4 1 4 4 4 5 5
 4 1 4 4 1 4 4 5 4 5
 4 1 4 4 1 4 4 5 5 4
 4 1 4 4 1 4 5 4 4 5
 4 1 4 4 1 4 5 4 5 4
 4 1 4 4 1 4 5 5 4 4
 4 1 4 4 1 5 4 4 4 5
 4 1 4 4 1 5 4 4 5 4
 4 1 4 4 1 5 4 5 4 4
 4 1 4 4 1 5 5 4 4 4
 4 1 4 4 4 0 4 4 5 5
 4 1 4 4 4 0 4 5 4 5
 4 1 4 4 4 0 4 5 5 4
 4 1 4 4 4 0 5 4 4 5
 4 1 4 4 4 0 5 4 5 4
 4 1 4 4 4 0 5 5 4 4
 4 1 4 4 4 1 4 4 5 5
 4 1 4 4 4 1 4 5 4 5
 4 1 4 4 4 1 4 5 5 4
 4 1 4 4 4 1 5 4 4 5
 4 1 4 4 4 1 5 4 5 4
 4 1 4 4 4 1 5 5 4 4
 4 1 4 4 4 4 0 4 5 5
 4 1 4 4 4 4 0 5 4 5
 4 1 4 4 4 4 0 5 5 4
 4 1 4 4 4 4 1 4 5 5
 4 1 4 4 4 4 1 5 4 5
 4 1 4 4 4 4 1 5 5 4
 4 1 4 4 4 4 4 0 5 5
 4 1 4 4 4 4 4 1 5 5
 4 1 4 4 4 4 4 5 0 5
 4 1 4 4 4 4 4 5 1 5
 4 1 4 4 4 4 4 5 5 0
 4 1 4 4 4 4 4 5 5 1
 4 1 4 4 4 4 5 0 4 5
 4 1 4 4 4 4 5 0 5 4
 4 1 4 4 4 4 5 1 4 5
 4 1 4 4 4 4 5 1 5 4
 4 1 4 4 4 4 5 4 0 5
 4 1 4 4 4 4 5 4 1 5
 4 1 4 4 4 4 5 4 5 0
 4 1 4 4 4 4 5 4 5 1
 4 1 4 4 4 4 5 5 0 4
 4 1 4 4 4 4 5 5 1 4
 4 1 4 4 4 4 5 5 4 0
 4 1 4 4 4 4 5 5 4 1
 4 1 4 4 4 5 0 4 4 5
 4 1 4 4 4 5 0 4 5 4
 4 1 4 4 4 5 0 5 4 4
 4 1 4 4 4 5 1 4 4 5
 4 1 4 4 4 5 1 4 5 4
 4 1 4 4 4 5 1 5 4 4
 4 1 4 4 4 5 4 0 4 5
 4 1 4 4 4 5 4 0 5 4
 4 1 4 4 4 5 4 1 4 5
 4 1 4 4 4 5 4 1 5 4
 4 1 4 4 4 5 4 4 0 5
 4 1 4 4 4 5 4 4 1 5
 4 1 4 4 4 5 4 4 5 0
 4 1 4 4 4 5 4 4 5 1
 4 1 4 4 4 5 4 5 0 4
 4 1 4 4 4 5 4 5 1 4
 4 1 4 4 4 5 4 5 4 0
 4 1 4 4 4 5 4 5 4 1
 4 1 4 4 4 5 5 0 4 4
 4 1 4 4 4 5 5 1 4 4
 4 1 4 4 4 5 5 4 0 4
 4 1 4 4 4 5 5 4 1 4
 4 1 4 4 4 5 5 4 4 0
 4 1 4 4 4 5 5 4 4 1
 4 1 4 4 5 0 4 4 4 5
 4 1 4 4 5 0 4 4 5 4
 4 1 4 4 5 0 4 5 4 4
 4 1 4 4 5 0 5 4 4 4
 4 1 4 4 5 1 4 4 4 5
 4 1 4 4 5 1 4 4 5 4
 4 1 4 4 5 1 4 5 4 4
 4 1 4 4 5 1 5 4 4 4
 4 1 4 4 5 4 0 4 4 5
 4 1 4 4 5 4 0 4 5 4
 4 1 4 4 5 4 0 5 4 4
 4 1 4 4 5 4 1 4 4 5
 4 1 4 4 5 4 1 4 5 4
 4 1 4 4 5 4 1 5 4 4
 4 1 4 4 5 4 4 0 4 5
 4 1 4 4 5 4 4 0 5 4
 4 1 4 4 5 4 4 1 4 5
 4 1 4 4 5 4 4 1 5 4
 4 1 4 4 5 4 4 4 0 5
 4 1 4 4 5 4 4 4 1 5
 4 1 4 4 5 4 4 4 5 0
 4 1 4 4 5 4 4 4 5 1
 4 1 4 4 5 4 4 5 0 4
 4 1 4 4 5 4 4 5 1 4
 4 1 4 4 5 4 4 5 4 0
 4 1 4 4 5 4 4 5 4 1
 4 1 4 4 5 4 5 0 4 4
 4 1 4 4 5 4 5 1 4 4
 4 1 4 4 5 4 5 4 0 4
 4 1 4 4 5 4 5 4 1 4
 4 1 4 4 5 4 5 4 4 0
 4 1 4 4 5 4 5 4 4 1
 4 1 4 4 5 5 0 4 4 4
 4 1 4 4 5 5 1 4 4 4
 4 1 4 4 5 5 4 0 4 4
 4 1 4 4 5 5 4 1 4 4
 4 1 4 4 5 5 4 4 0 4
 4 1 4 4 5 5 4 4 1 4
 4 1 4 4 5 5 4 4 4 0
 4 1 4 4 5 5 4 4 4 1
 4 1 4 5 0 4 4 4 4 5
 4 1 4 5 0 4 4 4 5 4
 4 1 4 5 0 4 4 5 4 4
 4 1 4 5 0 4 5 4 4 4
 4 1 4 5 0 5 4 4 4 4
 4 1 4 5 1 4 4 4 4 5
 4 1 4 5 1 4 4 4 5 4
 4 1 4 5 1 4 4 5 4 4
 4 1 4 5 1 4 5 4 4 4
 4 1 4 5 1 5 4 4 4 4
 4 1 4 5 4 0 4 4 4 5
 4 1 4 5 4 0 4 4 5 4
 4 1 4 5 4 0 4 5 4 4
 4 1 4 5 4 0 5 4 4 4
 4 1 4 5 4 1 4 4 4 5
 4 1 4 5 4 1 4 4 5 4
 4 1 4 5 4 1 4 5 4 4
 4 1 4 5 4 1 5 4 4 4
 4 1 4 5 4 4 0 4 4 5
 4 1 4 5 4 4 0 4 5 4
 4 1 4 5 4 4 0 5 4 4
 4 1 4 5 4 4 1 4 4 5
 4 1 4 5 4 4 1 4 5 4
 4 1 4 5 4 4 1 5 4 4
 4 1 4 5 4 4 4 0 4 5
 4 1 4 5 4 4 4 0 5 4
 4 1 4 5 4 4 4 1 4 5
 4 1 4 5 4 4 4 1 5 4
 4 1 4 5 4 4 4 4 0 5
 4 1 4 5 4 4 4 4 1 5
 4 1 4 5 4 4 4 4 5 0
 4 1 4 5 4 4 4 4 5 1
 4 1 4 5 4 4 4 5 0 4
 4 1 4 5 4 4 4 5 1 4
 4 1 4 5 4 4 4 5 4 0
 4 1 4 5 4 4 4 5 4 1
 4 1 4 5 4 4 5 0 4 4
 4 1 4 5 4 4 5 1 4 4
 4 1 4 5 4 4 5 4 0 4
 4 1 4 5 4 4 5 4 1 4
 4 1 4 5 4 4 5 4 4 0
 4 1 4 5 4 4 5 4 4 1
 4 1 4 5 4 5 0 4 4 4
 4 1 4 5 4 5 1 4 4 4
 4 1 4 5 4 5 4 0 4 4
 4 1 4 5 4 5 4 1 4 4
 4 1 4 5 4 5 4 4 0 4
 4 1 4 5 4 5 4 4 1 4
 4 1 4 5 4 5 4 4 4 0
 4 1 4 5 4 5 4 4 4 1
 4 1 4 5 5 0 4 4 4 4
 4 1 4 5 5 1 4 4 4 4
 4 1 4 5 5 4 0 4 4 4
 4 1 4 5 5 4 1 4 4 4
 4 1 4 5 5 4 4 0 4 4
 4 1 4 5 5 4 4 1 4 4
 4 1 4 5 5 4 4 4 0 4
 4 1 4 5 5 4 4 4 1 4
 4 1 4 5 5 4 4 4 4 0
 4 1 4 5 5 4 4 4 4 1
 4 1 5 0 4 4 4 4 4 5
 4 1 5 0 4 4 4 4 5 4
 4 1 5 0 4 4 4 5 4 4
 4 1 5 0 4 4 5 4 4 4
 4 1 5 0 4 5 4 4 4 4
 4 1 5 0 5 4 4 4 4 4
 4 1 5 1 4 4 4 4 4 5
 4 1 5 1 4 4 4 4 5 4
 4 1 5 1 4 4 4 5 4 4
 4 1 5 1 4 4 5 4 4 4
 4 1 5 1 4 5 4 4 4 4
 4 1 5 1 5 4 4 4 4 4
 4 1 5 4 0 4 4 4 4 5
 4 1 5 4 0 4 4 4 5 4
 4 1 5 4 0 4 4 5 4 4
 4 1 5 4 0 4 5 4 4 4
 4 1 5 4 0 5 4 4 4 4
 4 1 5 4 1 4 4 4 4 5
 4 1 5 4 1 4 4 4 5 4
 4 1 5 4 1 4 4 5 4 4
 4 1 5 4 1 4 5 4 4 4
 4 1 5 4 1 5 4 4 4 4
 4 1 5 4 4 0 4 4 4 5
 4 1 5 4 4 0 4 4 5 4
 4 1 5 4 4 0 4 5 4 4
 4 1 5 4 4 0 5 4 4 4
 4 1 5 4 4 1 4 4 4 5
 4 1 5 4 4 1 4 4 5 4
 4 1 5 4 4 1 4 5 4 4
 4 1 5 4 4 1 5 4 4 4
 4 1 5 4 4 4 0 4 4 5
 4 1 5 4 4 4 0 4 5 4
 4 1 5 4 4 4 0 5 4 4
 4 1 5 4 4 4 1 4 4 5
 4 1 5 4 4 4 1 4 5 4
 4 1 5 4 4 4 1 5 4 4
 4 1 5 4 4 4 4 0 4 5
 4 1 5 4 4 4 4 0 5 4
 4 1 5 4 4 4 4 1 4 5
 4 1 5 4 4 4 4 1 5 4
 4 1 5 4 4 4 4 4 0 5
 4 1 5 4 4 4 4 4 1 5
 4 1 5 4 4 4 4 4 5 0
 4 1 5 4 4 4 4 4 5 1
 4 1 5 4 4 4 4 5 0 4
 4 1 5 4 4 4 4 5 1 4
 4 1 5 4 4 4 4 5 4 0
 4 1 5 4 4 4 4 5 4 1
 4 1 5 4 4 4 5 0 4 4
 4 1 5 4 4 4 5 1 4 4
 4 1 5 4 4 4 5 4 0 4
 4 1 5 4 4 4 5 4 1 4
 4 1 5 4 4 4 5 4 4 0
 4 1 5 4 4 4 5 4 4 1
 4 1 5 4 4 5 0 4 4 4
 4 1 5 4 4 5 1 4 4 4
 4 1 5 4 4 5 4 0 4 4
 4 1 5 4 4 5 4 1 4 4
 4 1 5 4 4 5 4 4 0 4
 4 1 5 4 4 5 4 4 1 4
 4 1 5 4 4 5 4 4 4 0
 4 1 5 4 4 5 4 4 4 1
 4 1 5 4 5 0 4 4 4 4
 4 1 5 4 5 1 4 4 4 4
 4 1 5 4 5 4 0 4 4 4
 4 1 5 4 5 4 1 4 4 4
 4 1 5 4 5 4 4 0 4 4
 4 1 5 4 5 4 4 1 4 4
 4 1 5 4 5 4 4 4 0 4
 4 1 5 4 5 4 4 4 1 4
 4 1 5 4 5 4 4 4 4 0
 4 1 5 4 5 4 4 4 4 1
 4 1 5 5 0 4 4 4 4 4
 4 1 5 5 1 4 4 4 4 4
 4 1 5 5 4 0 4 4 4 4
 4 1 5 5 4 1 4 4 4 4
 4 1 5 5 4 4 0 4 4 4
 4 1 5 5 4 4 1 4 4 4
 4 1 5 5 4 4 4 0 4 4
 4 1 5 5 4 4 4 1 4 4
 4 1 5 5 4 4 4 4 0 4
 4 1 5 5 4 4 4 4 1 4
 4 1 5 5 4 4 4 4 4 0
 4 1 5 5 4 4 4 4 4 1
 5 0 0 4 4 4 4 4 4 5
 5 0 0 4 4 4 4 4 5 4
 5 0 0 4 4 4 4 5 4 4
 5 0 0 4 4 4 5 4 4 4
 5 0 0 4 4 5 4 4 4 4
 5 0 0 4 5 4 4 4 4 4
 5 0 0 5 4 4 4 4 4 4
 5 0 1 4 4 4 4 4 4 5
 5 0 1 4 4 4 4 4 5 4
 5 0 1 4 4 4 4 5 4 4
 5 0 1 4 4 4 5 4 4 4
 5 0 1 4 4 5 4 4 4 4
 5 0 1 4 5 4 4 4 4 4
 5 0 1 5 4 4 4 4 4 4
 5 0 4 0 4 4 4 4 4 5
 5 0 4 0 4 4 4 4 5 4
 5 0 4 0 4 4 4 5 4 4
 5 0 4 0 4 4 5 4 4 4
 5 0 4 0 4 5 4 4 4 4
 5 0 4 0 5 4 4 4 4 4
 5 0 4 1 4 4 4 4 4 5
 5 0 4 1 4 4 4 4 5 4
 5 0 4 1 4 4 4 5 4 4
 5 0 4 1 4 4 5 4 4 4
 5 0 4 1 4 5 4 4 4 4
 5 0 4 1 5 4 4 4 4 4
 5 0 4 4 0 4 4 4 4 5
 5 0 4 4 0 4 4 4 5 4
 5 0 4 4 0 4 4 5 4 4
 5 0 4 4 0 4 5 4 4 4
 5 0 4 4 0 5 4 4 4 4
 5 0 4 4 1 4 4 4 4 5
 5 0 4 4 1 4 4 4 5 4
 5 0 4 4 1 4 4 5 4 4
 5 0 4 4 1 4 5 4 4 4
 5 0 4 4 1 5 4 4 4 4
 5 0 4 4 4 0 4 4 4 5
 5 0 4 4 4 0 4 4 5 4
 5 0 4 4 4 0 4 5 4 4
 5 0 4 4 4 0 5 4 4 4
 5 0 4 4 4 1 4 4 4 5
 5 0 4 4 4 1 4 4 5 4
 5 0 4 4 4 1 4 5 4 4
 5 0 4 4 4 1 5 4 4 4
 5 0 4 4 4 4 0 4 4 5
 5 0 4 4 4 4 0 4 5 4
 5 0 4 4 4 4 0 5 4 4
 5 0 4 4 4 4 1 4 4 5
 5 0 4 4 4 4 1 4 5 4
 5 0 4 4 4 4 1 5 4 4
 5 0 4 4 4 4 4 0 4 5
 5 0 4 4 4 4 4 0 5 4
 5 0 4 4 4 4 4 1 4 5
 5 0 4 4 4 4 4 1 5 4
 5 0 4 4 4 4 4 4 0 5
 5 0 4 4 4 4 4 4 1 5
 5 0 4 4 4 4 4 4 5 0
 5 0 4 4 4 4 4 4 5 1
 5 0 4 4 4 4 4 5 0 4
 5 0 4 4 4 4 4 5 1 4
 5 0 4 4 4 4 4 5 4 0
 5 0 4 4 4 4 4 5 4 1
 5 0 4 4 4 4 5 0 4 4
 5 0 4 4 4 4 5 1 4 4
 5 0 4 4 4 4 5 4 0 4
 5 0 4 4 4 4 5 4 1 4
 5 0 4 4 4 4 5 4 4 0
 5 0 4 4 4 4 5 4 4 1
 5 0 4 4 4 5 0 4 4 4
 5 0 4 4 4 5 1 4 4 4
 5 0 4 4 4 5 4 0 4 4
 5 0 4 4 4 5 4 1 4 4
 5 0 4 4 4 5 4 4 0 4
 5 0 4 4 4 5 4 4 1 4
 5 0 4 4 4 5 4 4 4 0
 5 0 4 4 4 5 4 4 4 1
 5 0 4 4 5 0 4 4 4 4
 5 0 4 4 5 1 4 4 4 4
 5 0 4 4 5 4 0 4 4 4
 5 0 4 4 5 4 1 4 4 4
 5 0 4 4 5 4 4 0 4 4
 5 0 4 4 5 4 4 1 4 4
 5 0 4 4 5 4 4 4 0 4
 5 0 4 4 5 4 4 4 1 4
 5 0 4 4 5 4 4 4 4 0
 5 0 4 4 5 4 4 4 4 1
 5 0 4 5 0 4 4 4 4 4
 5 0 4 5 1 4 4 4 4 4
 5 0 4 5 4 0 4 4 4 4
 5 0 4 5 4 1 4 4 4 4
 5 0 4 5 4 4 0 4 4 4
 5 0 4 5 4 4 1 4 4 4
 5 0 4 5 4 4 4 0 4 4
 5 0 4 5 4 4 4 1 4 4
 5 0 4 5 4 4 4 4 0 4
 5 0 4 5 4 4 4 4 1 4
 5 0 4 5 4 4 4 4 4 0
 5 0 4 5 4 4 4 4 4 1
 5 0 5 0 4 4 4 4 4 4
 5 0 5 1 4 4 4 4 4 4
 5 0 5 4 0 4 4 4 4 4
 5 0 5 4 1 4 4 4 4 4
 5 0 5 4 4 0 4 4 4 4
 5 0 5 4 4 1 4 4 4 4
 5 0 5 4 4 4 0 4 4 4
 5 0 5 4 4 4 1 4 4 4
 5 0 5 4 4 4 4 0 4 4
 5 0 5 4 4 4 4 1 4 4
 5 0 5 4 4 4 4 4 0 4
 5 0 5 4 4 4 4 4 1 4
 5 0 5 4 4 4 4 4 4 0
 5 0 5 4 4 4 4 4 4 1
 5 1 0 5 5 5 5 5 5 6
 5 1 0 5 5 5 5 5 6 5
 5 1 0 5 5 5 5 6 5 5
 5 1 0 5 5 5 6 5 5 5
 5 1 0 5 5 6 5 5 5 5
 5 1 0 5 6 5 5 5 5 5
 5 1 0 6 5 5 5 5 5 5
 5 1 1 5 5 5 5 5 5 6
 5 1 1 5 5 5 5 5 6 5
 5 1 1 5 5 5 5 6 5 5
 5 1 1 5 5 5 6 5 5 5
 5 1 1 5 5 6 5 5 5 5
 5 1 1 5 6 5 5 5 5 5
 5 1 1 6 5 5 5 5 5 5
 5 1 5 0 5 5 5 5 5 6
 5 1 5 0 5 5 5 5 6 5
 5 1 5 0 5 5 5 6 5 5
 5 1 5 0 5 5 6 5 5 5
 5 1 5 0 5 6 5 5 5 5
 5 1 5 0 6 5 5 5 5 5
 5 1 5 1 5 5 5 5 5 6
 5 1 5 1 5 5 5 5 6 5
 5 1 5 1 5 5 5 6 5 5
 5 1 5 1 5 5 6 5 5 5
 5 1 5 1 5 6 5 5 5 5
 5 1 5 1 6 5 5 5 5 5
 5 1 5 5 0 5 5 5 5 6
 5 1 5 5 0 5 5 5 6 5
 5 1 5 5 0 5 5 6 5 5
 5 1 5 5 0 5 6 5 5 5
 5 1 5 5 0 6 5 5 5 5
 5 1 5 5 1 5 5 5 5 6
 5 1 5 5 1 5 5 5 6 5
 5 1 5 5 1 5 5 6 5 5
 5 1 5 5 1 5 6 5 5 5
 5 1 5 5 1 6 5 5 5 5
 5 1 5 5 5 0 5 5 5 6
 5 1 5 5 5 0 5 5 6 5
 5 1 5 5 5 0 5 6 5 5
 5 1 5 5 5 0 6 5 5 5
 5 1 5 5 5 1 5 5 5 6
 5 1 5 5 5 1 5 5 6 5
 5 1 5 5 5 1 5 6 5 5
 5 1 5 5 5 1 6 5 5 5
 5 1 5 5 5 5 0 5 5 6
 5 1 5 5 5 5 0 5 6 5
 5 1 5 5 5 5 0 6 5 5
 5 1 5 5 5 5 1 5 5 6
 5 1 5 5 5 5 1 5 6 5
 5 1 5 5 5 5 1 6 5 5
 5 1 5 5 5 5 5 0 5 6
 5 1 5 5 5 5 5 0 6 5
 5 1 5 5 5 5 5 1 5 6
 5 1 5 5 5 5 5 1 6 5
 5 1 5 5 5 5 5 5 0 6
 5 1 5 5 5 5 5 5 1 6
 5 1 5 5 5 5 5 5 6 0
 5 1 5 5 5 5 5 5 6 1
 5 1 5 5 5 5 5 6 0 5
 5 1 5 5 5 5 5 6 1 5
 5 1 5 5 5 5 5 6 5 0
 5 1 5 5 5 5 5 6 5 1
 5 1 5 5 5 5 6 0 5 5
 5 1 5 5 5 5 6 1 5 5
 5 1 5 5 5 5 6 5 0 5
 5 1 5 5 5 5 6 5 1 5
 5 1 5 5 5 5 6 5 5 0
 5 1 5 5 5 5 6 5 5 1
 5 1 5 5 5 6 0 5 5 5
 5 1 5 5 5 6 1 5 5 5
 5 1 5 5 5 6 5 0 5 5
 5 1 5 5 5 6 5 1 5 5
 5 1 5 5 5 6 5 5 0 5
 5 1 5 5 5 6 5 5 1 5
 5 1 5 5 5 6 5 5 5 0
 5 1 5 5 5 6 5 5 5 1
 5 1 5 5 6 0 5 5 5 5
 5 1 5 5 6 1 5 5 5 5
 5 1 5 5 6 5 0 5 5 5
 5 1 5 5 6 5 1 5 5 5
 5 1 5 5 6 5 5 0 5 5
 5 1 5 5 6 5 5 1 5 5
 5 1 5 5 6 5 5 5 0 5
 5 1 5 5 6 5 5 5 1 5
 5 1 5 5 6 5 5 5 5 0
 5 1 5 5 6 5 5 5 5 1
 5 1 5 6 0 5 5 5 5 5
 5 1 5 6 1 5 5 5 5 5
 5 1 5 6 5 0 5 5 5 5
 5 1 5 6 5 1 5 5 5 5
 5 1 5 6 5 5 0 5 5 5
 5 1 5 6 5 5 1 5 5 5
 5 1 5 6 5 5 5 0 5 5
 5 1 5 6 5 5 5 1 5 5
 5 1 5 6 5 5 5 5 0 5
 5 1 5 6 5 5 5 5 1 5
 5 1 5 6 5 5 5 5 5 0
 5 1 5 6 5 5 5 5 5 1
 5 1 6 0 5 5 5 5 5 5
 5 1 6 1 5 5 5 5 5 5
 5 1 6 5 0 5 5 5 5 5
 5 1 6 5 1 5 5 5 5 5
 5 1 6 5 5 0 5 5 5 5
 5 1 6 5 5 1 5 5 5 5
 5 1 6 5 5 5 0 5 5 5
 5 1 6 5 5 5 1 5 5 5
 5 1 6 5 5 5 5 0 5 5
 5 1 6 5 5 5 5 1 5 5
 5 1 6 5 5 5 5 5 0 5
 5 1 6 5 5 5 5 5 1 5
 5 1 6 5 5 5 5 5 5 0
 5 1 6 5 5 5 5 5 5 1
 6 0 0 5 5 5 5 5 5 5
 6 0 1 5 5 5 5 5 5 5
 6 0 5 0 5 5 5 5 5 5
 6 0 5 1 5 5 5 5 5 5
 6 0 5 5 0 5 5 5 5 5
 6 0 5 5 1 5 5 5 5 5
 6 0 5 5 5 0 5 5 5 5
 6 0 5 5 5 1 5 5 5 5
 6 0 5 5 5 5 0 5 5 5
 6 0 5 5 5 5 1 5 5 5
 6 0 5 5 5 5 5 0 5 5
 6 0 5 5 5 5 5 1 5 5
 6 0 5 5 5 5 5 5 0 5
 6 0 5 5 5 5 5 5 1 5
 6 0 5 5 5 5 5 5 5 0
 6 0 5 5 5 5 5 5 5 1
 6 1 0 6 6 6 6 6 6 6
 6 1 1 6 6 6 6 6 6 6
 6 1 6 0 6 6 6 6 6 6
 6 1 6 1 6 6 6 6 6 6
 6 1 6 6 0 6 6 6 6 6
 6 1 6 6 1 6 6 6 6 6
 6 1 6 6 6 0 6 6 6 6
 6 1 6 6 6 1 6 6 6 6
 6 1 6 6 6 6 0 6 6 6
 6 1 6 6 6 6 1 6 6 6
 6 1 6 6 6 6 6 0 6 6
 6 1 6 6 6 6 6 1 6 6
 6 1 6 6 6 6 6 6 0 6
 6 1 6 6 6 6 6 6 1 6
 6 1 6 6 6 6 6 6 6 0
 6 1 6 6 6 6 6 6 6 1

55 support hyperplanes:
 0 0  0  0  0  0  0  0  0  1
 0 0  0  0  0  0  0  0  1  0
 0 0  0  0  0  0  0  1  0  0
 0 0  0  0  0  0  1  0  0  0
 0 0  0  0  0  1  0  0  0  0
 0 0  0  0  1  0  0  0  0  0
 0 0  0  1  0  0  0  0  0  0
 0 0  1  0  0  0  0  0  0  0
 0 1  0  0  0  0  0  0  0  0
 1 0  0  0  0  0  0  0  0  0
 1 1 -1  0  0  0  0  0  0  0
 1 1  0 -1  0  0  0  0  0  0
 1 1  0  0 -1  0  0  0  0  0
 1 1  0  0  0 -1  0  0  0  0
 1 1  0  0  0  0 -1  0  0  0
 1 1  0  0  0  0  0 -1  0  0
 1 1  0  0  0  0  0  0 -1  0
 1 1  0  0  0  0  0  0  0 -1
 5 6 -1 -1 -1 -1 -1 -1  0  0
 5 6 -1 -1 -1 -1 -1  0 -1  0
 5 6 -1 -1 -1 -1 -1  0  0 -1
 5 6 -1 -1 -1 -1  0 -1 -1  0
 5 6 -1 -1 -1 -1  0 -1  0 -1
 5 6 -1 -1 -1 -1  0  0 -1 -1
 5 6 -1 -1 -1  0 -1 -1 -1  0
 5 6 -1 -1 -1  0 -1 -1  0 -1
 5 6 -1 -1 -1  0 -1  0 -1 -1
 5 6 -1 -1 -1  0  0 -1 -1 -1
 5 6 -1 -1  0 -1 -1 -1 -1  0
 5 6 -1 -1  0 -1 -1 -1  0 -1
 5 6 -1 -1  0 -1 -1  0 -1 -1
 5 6 -1 -1  0 -1  0 -1 -1 -1
 5 6 -1 -1  0  0 -1 -1 -1 -1
 5 6 -1  0 -1 -1 -1 -1 -1  0
 5 6 -1  0 -1 -1 -1 -1  0 -1
 5 6 -1  0 -1 -1 -1  0 -1 -1
 5 6 -1  0 -1 -1  0 -1 -1 -1
 5 6 -1  0 -1  0 -1 -1 -1 -1
 5 6 -1  0  0 -1 -1 -1 -1 -1
 5 6  0 -1 -1 -1 -1 -1 -1  0
 5 6  0 -1 -1 -1 -1 -1  0 -1
 5 6  0 -1 -1 -1 -1  0 -1 -1
 5 6  0 -1 -1 -1  0 -1 -1 -1
 5 6  0 -1 -1  0 -1 -1 -1 -1
 5 6  0 -1  0 -1 -1 -1 -1 -1
 5 6  0  0 -1 -1 -1 -1 -1 -1
 6 6 -1 -1 -1 -1 -1 -1 -1  0
 6 6 -1 -1 -1 -1 -1 -1  0 -1
 6 6 -1 -1 -1 -1 -1  0 -1 -1
 6 6 -1 -1 -1 -1  0 -1 -1 -1
 6 6 -1 -1 -1  0 -1 -1 -1 -1
 6 6 -1 -1  0 -1 -1 -1 -1 -1
 6 6 -1  0 -1 -1 -1 -1 -1 -1
 6 6  0 -1 -1 -1 -1 -1 -1 -1
 6 7 -1 -1 -1 -1 -1 -1 -1 -1


